Detector-Output Instability near the Kesten-Stigum Boundary: Separating Hard Readout, Relaxation, and Fixed-Point Dispersion

Community-detection algorithms usually return a single partition, even when independent initializations or small data perturbations yield several plausible outputs. We probe this output distribution through three paired observables: hard-partition variation of information (VI), a residual-gated fixed-point VI, and a cutoff-free Jensen-Shannon distance between belief-propagation (BP) marginal fields. For the symmetric sparse stochastic block model, linearizing BP around the uninformative fixed point gives the Kesten-Stigum onset at $\mathrm{snr}=(c_{\rm in}-c_{\rm out})/(q\sqrt{c})=1$. The hard VI maximum is instead a finite-size, readout-dependent detector curve on the detectable side, typically $\mathrm{snr}^\star \simeq 1.05\text{-}1.10$; moving the polarization cutoff from 0.001 to 0.1 shifts it across 1.047-1.128. The nontrivial-readout activation obeys $\mathrm{snr}_{50}(\tau)-1 = 0.0086 + 0.522\,\tau$ ($R^2=0.996$). Long-budget residual gating separates readout and critical slowing from fixed-point dispersion: at $\mathrm{snr}=1.05$ and 1.10 the hard VI is 1.49 and 1.58 bits but the gated subsets have zero VI, whereas from 1.15 to 1.30 nearly all runs pass the gate and retain VI 1.31 down to 1.24 bits. A high-replication audit through $N=100000$ disfavors a zero-asymptote power law and finds a small plateau $\mathrm{snr}^\star-1 \simeq 0.024$ (graph-bootstrap 90% interval [0.0227, 0.0316]). On real networks, a label-free Bethe-Hessian modularity margin with a Chung-Lu null gate is run on political blogs and six SNAP graphs: the measurement stays label-free, while heterogeneous networks can retain null-significant structure even after strong edge subsampling. The result is a detector-output decomposition near the Kesten-Stigum boundary, reporting hard readout, relaxation dynamics, and fixed-point-field dispersion separately.

==> anc/README.md <==
# BP output instability near the Kesten-Stigum threshold -- ancillary files

This package accompanies *"Detector-Output Instability near the Kesten--Stigum
Boundary: Separating Hard Readout, Relaxation, and Fixed-Point Dispersion"*
(Alpay & Basaran). Every number and figure in the paper is produced by the code
below. The main synthetic sweeps use a parallel belief-propagation
implementation; a pure-Python/NumPy reference is included for validation and
small runs and for the convergence diagnostics.

## Contents
- `code/` -- all source.
  - `netlib.py` -- the network-science core: symmetric SBM and core-periphery
    samplers, the belief-propagation detector (CPU reference), convergence
    diagnostics, the degree-corrected Bethe-Hessian detector for real networks,
    Newman modularity, variation of information, permutation-invariant overlap,
    the degeneracy observables, and the degree-preserving dilution.
  - `shaders.metal`, `cd.swift` -- the accelerated BP backend used to run many
    independent detector instances. This is an implementation detail; the paper's
    reported quantities are backend-independent.
  - `bp_metal.py` -- Python wrapper around `./cd bp`, plus `ensemble_degeneracy`,
    the pooled graph-draw and initialization ensemble used in the synthetic
    sweeps.
  - `realdata.py` -- loader for the political-blogs network (lenient GML parser).
  - `prelim_degeneracy.py`, `prelim_cp_control.py` -- the de-risking checks: the
    degeneracy peak (Bethe-Hessian) and the core-periphery negative control.
  - `prelim_bp.py` -- the CPU belief-propagation check (the peak via BP).
  - `exp_validate_metal.py` -- accelerated implementation vs the CPU reference
    -> `results/validate_metal.json`.
  - `exp_phase_ridge.py` -- the detectability phase diagram -> `results/phase_ridge.json`.
  - `exp_collapse.py` -- the peak-normalized alignment across q and c -> `results/collapse.json`.
  - `exp_collapse_null.py` -- permutation null for the alignment spread
    -> `results/collapse_null.json`.
  - `exp_fss.py` -- finite-size scaling -> `results/fss.json`.
  - `exp_fss_fine.py` -- narrow-grid finite-size peak offsets with a 700-iteration
    BP budget
    -> `results/fss_fine.json`.
  - `exp_fss_large.py` -- coarse large-N audit through N=100000
    -> `results/fss_large.json`.
  - `exp_fss_replicated.py` -- high-replication large-N audit with 30 graph
    draws per sampled point -> `results/fss_replicated.json`.
  - `exp_basin.py` -- the solution-landscape MDS -> `results/basin.json`.
  - `exp_controls.py` -- fixed-graph and cutoff controls -> `results/controls.json`.
  - `exp_convergence.py` -- BP residuals, iteration-budget sensitivity, and
    matched-initialization drift -> `results/convergence.json`.
  - `exp_readout_artifact.py` -- cutoff VI, raw argmax VI, sampled-marginal VI,
    and cutoff-free marginal-field dispersion on the same BP runs
    -> `results/readout_artifact.json`.
  - `exp_cutoff_sweep.py` -- rereads the same raw BP outputs with cutoffs from
    0.001 to 0.1 -> `results/cutoff_sweep.json`.
  - `exp_residual_gated.py` -- 700 vs 2500 iteration matched-seed BP runs with
    residual-gated fixed-point VI -> `results/residual_gated.json`.
  - `exp_hard_phase_probe.py` -- q=5 random vs planted-warm BP probe
    -> `results/hard_phase_probe.json`.
  - `exp_ripe_atlas.py` -- authenticated RIPE Atlas one-off ping measurements,
    latency-profile graph construction, and bootstrap instability analysis
    -> `results/ripe_atlas_measurements.json`, `results/ripe_atlas.json`.
  - `exp_realdata.py` -- the political-blogs dilution -> `results/realdata.json`.
  - `exp_realnets.py` -- six public SNAP real-network benchmarks with a
    Chung-Lu null gate -> `results/realnets.json`.
  - `plot_*.py` -- the figures (`figures/*.png`).
- `results/*.json` -- the raw numbers behind every figure and reported text
  result.

## Reproduce
Requirements: Python with numpy, scipy, scikit-learn, networkx, matplotlib. The
accelerated backend additionally requires macOS with the Swift toolchain
(`swiftc`; Command Line Tools are enough).

```bash
cd code
swiftc -O cd.swift -o cd            # build the accelerated BP backend

python3 prelim_degeneracy.py        # the peak (Bethe-Hessian, CPU)
python3 prelim_cp_control.py        # the core-periphery negative control
python3 prelim_bp.py                # the peak via belief propagation (CPU)

python3 exp_validate_metal.py       # accelerated implementation vs CPU
python3 exp_phase_ridge.py          # the phase diagram
python3 exp_collapse.py             # peak-normalized alignment
python3 exp_collapse_null.py        # permutation null for alignment
python3 exp_fss.py                  # finite-size scaling
python3 exp_fss_fine.py             # narrow-grid peak offsets (700 BP iterations)
python3 exp_fss_large.py            # large-N audit through N=100000
python3 exp_fss_replicated.py       # 30-graph large-N audit through N=100000
python3 exp_basin.py                # the solution landscape
python3 exp_controls.py             # fixed-graph and cutoff controls
python3 exp_convergence.py          # BP convergence and fixed-budget controls
python3 exp_readout_artifact.py     # hard-label readout vs marginal fields
python3 exp_cutoff_sweep.py         # cutoff range 0.001 to 0.1
python3 exp_residual_gated.py       # long-budget residual-gated fixed points
python3 exp_hard_phase_probe.py     # q=5 random vs planted-warm probe
RIPE_ATLAS_API_KEY=... python3 exp_ripe_atlas.py --schedule --wait 90 --analyze
python3 exp_realdata.py             # political blogs (downloads polblogs.gml)
python3 exp_realnets.py             # six SNAP networks (downloads public edge lists)

python3 plot_validate_metal.py plot_phase_ridge.py plot_collapse.py \
        plot_fss.py plot_basin.py
```

## Notes
- The findings are stated as dimensionless quantities (peak locations, alignment
  spread, and susceptibility scaling), which are independent of the implementation
  backend.
- Monte Carlo runs use fixed seeds; re-running the full scripts reproduces the
  reported JSON values, with new independent runs varying at the reported
  sampling-noise scale.
- The political-blogs network is downloaded at run time from a public mirror; the
  loader also accepts a local `work/polblogs.gml`.


==> anc/code/bp_metal.py <==
"""
bp_metal.py -- Python wrapper around the Swift/Metal BP detector (./cd bp).

Builds the directed-edge CSR + reverse map, writes the int32 graph binary,
invokes the compiled driver, and reads back the R detected partitions and their
polarisations.  Falls back to nothing: if ./cd is missing, build it with
    swiftc -O cd.swift -o cd
"""
from __future__ import annotations
import json, os, subprocess, tempfile
import numpy as np
import netlib as nl

HERE = os.path.dirname(os.path.abspath(__file__))
CD = os.path.join(HERE, "cd")


def run_bp_metal(A, c_in, c_out, q=2, R=64, max_iter=200, damp=0.4,
                 pol_cut=0.02, seed=1):
    """Return (parts [R x n] int32, polar [R] float32) from the Metal BP ensemble."""
    n = A.shape[0]
    _, row_ptr, src, dst, rev = nl.build_directed(A)
    Ed = len(src)
    with tempfile.TemporaryDirectory() as td:
        gpath = os.path.join(td, "g.bin")
        opath = os.path.join(td, "o.bin")
        with open(gpath, "wb") as f:
            row_ptr.astype("<i4").tofile(f)
            src.astype("<i4").tofile(f)
            dst.astype("<i4").tofile(f)
            rev.astype("<i4").tofile(f)
        cfg = dict(n=n, Ed=Ed, q=q, c_in=float(c_in), c_out=float(c_out), R=R,
                   max_iter=max_iter, damp=damp, pol_cut=pol_cut, seed=int(seed),
                   graph=gpath, out=opath)
        cfgp = os.path.join(td, "cfg.json")
        json.dump(cfg, open(cfgp, "w"))
        res = subprocess.run([CD, "bp", cfgp], capture_output=True, text=True)
        if res.returncode != 0:
            raise RuntimeError(f"cd bp failed: {res.stderr}\n{res.stdout}")
        meta = json.loads(res.stdout.strip().splitlines()[-1])
        raw = np.fromfile(opath, dtype="<i4", count=R * n).reshape(R, n)
        pol = np.fromfile(opath, dtype="<f4", offset=R * n * 4, count=R)
    return raw.astype(np.int32), pol, meta


def ensemble_degeneracy(n, q, c_in, c_out, G, R, rng, max_iter=200, damp=0.4,
                        pol_cut=0.02, n_sub=250):
    """Pooled synthetic degeneracy ensemble: collect detected partitions over G
    independent graph draws (same planted labels and parameters) and R random BP
    restarts per graph, then measure the dispersion. The controls in
    exp_controls.py separate this pooled quantity from fixed-graph
    initialization-only dispersion. Returns (observables dict, overlaps array)."""
    parts, ovs = [], []
    for _ in range(G):
        A, z = nl.sample_sbm(n, q, c_in, c_out, rng)
        seed = int(rng.integers(1, 2**31 - 1))
        pr, pol, _ = run_bp_metal(A, c_in, c_out, q=q, R=R, max_iter=max_iter,
                                  damp=damp, pol_cut=pol_cut, seed=seed)
        parts.extend(list(pr))
        ovs.extend([nl.overlap_with_truth(p, z) for p in pr])
    obs = nl.degeneracy_observables(parts, rng, n_sub=n_sub)
    return obs, np.array(ovs)


if __name__ == "__main__":
    # smoke test
    rng = np.random.default_rng(0)
    A, z = nl.sample_sbm(2000, 2, 16.0, 4.0, rng)
    parts, pol, meta = run_bp_metal(A, 16.0, 4.0, R=8, seed=1)
    ov = [nl.overlap_with_truth(p, z) for p in parts]
    print("meta:", meta)
    print("polar:", np.round(pol, 3))
    print("overlap:", np.round(ov, 3))


==> anc/code/cd.swift <==
//  cd.swift -- Metal driver for belief-propagation community detection.
//
//  Subcommand:
//      bp <config.json>
//          Run R independent BP instances on one graph (the symmetric SBM
//          detector). Reads the graph (CSR + reverse-edge map) and parameters,
//          writes the R detected partitions and their polarisations.
//
//  The Metal source is read from shaders.metal (same directory) and compiled at
//  runtime, so no offline Metal toolchain is needed.  config.json keys:
//    n, Ed, q, c_in, c_out, R, max_iter, damp, pol_cut, seed,
//    graph  (int32 binary: row_ptr[n+1] | src[Ed] | dst[Ed] | rev[Ed]),
//    out    (binary written: part int32[R*n] then polar float32[R]).

import Foundation
import Metal

func die(_ m: String) -> Never { FileHandle.standardError.write((m + "\n").data(using: .utf8)!); exit(1) }

struct BPParams {
    var n: Int32; var Ed: Int32; var q: Int32
    var c_in: Float; var c_out: Float
    var max_iter: Int32; var damp: Float; var pol_cut: Float; var seed: UInt32
}

let device = MTLCreateSystemDefaultDevice() ?? { die("no Metal device") }()
let queue = device.makeCommandQueue() ?? { die("no command queue") }()

func shaderDir() -> String {
    let fm = FileManager.default
    if fm.fileExists(atPath: "shaders.metal") { return "." }
    let dir = (CommandLine.arguments[0] as NSString).deletingLastPathComponent
    if fm.fileExists(atPath: dir + "/shaders.metal") { return dir }
    return "."
}

func buildLibrary() -> MTLLibrary {
    let libPath = shaderDir() + "/shaders.metallib"
    if FileManager.default.fileExists(atPath: libPath),
       let lib = try? device.makeLibrary(URL: URL(fileURLWithPath: libPath)) { return lib }
    let path = shaderDir() + "/shaders.metal"
    guard let src = try? String(contentsOfFile: path, encoding: .utf8) else { die("cannot read \(path)") }
    let opts = MTLCompileOptions(); opts.mathMode = .fast
    do { return try device.makeLibrary(source: src, options: opts) } catch { die("shader compile: \(error)") }
}

func pso(_ lib: MTLLibrary, _ name: String) -> MTLComputePipelineState {
    guard let fn = lib.makeFunction(name: name) else { die("no kernel \(name)") }
    do { return try device.makeComputePipelineState(function: fn) } catch { die("pso \(name): \(error)") }
}

func jget(_ d: [String: Any], _ k: String) -> Double {
    if let v = d[k] as? Double { return v }
    if let v = d[k] as? Int { return Double(v) }
    if let v = d[k] as? NSNumber { return v.doubleValue }
    die("config missing \(k)")
}

guard CommandLine.arguments.count >= 3, CommandLine.arguments[1] == "bp" else {
    die("usage: cd bp <config.json>")
}
let cfgURL = URL(fileURLWithPath: CommandLine.arguments[2])
guard let cfgData = try? Data(contentsOf: cfgURL),
      let cfg = (try? JSONSerialization.jsonObject(with: cfgData)) as? [String: Any] else {
    die("cannot read config")
}

let n = Int(jget(cfg, "n")), Ed = Int(jget(cfg, "Ed")), q = Int(jget(cfg, "q"))
let R = Int(jget(cfg, "R"))
let params = BPParams(n: Int32(n), Ed: Int32(Ed), q: Int32(q),
                      c_in: Float(jget(cfg, "c_in")), c_out: Float(jget(cfg, "c_out")),
                      max_iter: Int32(jget(cfg, "max_iter")), damp: Float(jget(cfg, "damp")),
                      pol_cut: Float(jget(cfg, "pol_cut")), seed: UInt32(jget(cfg, "seed")))
guard let graphPath = cfg["graph"] as? String, let outPath = cfg["out"] as? String else { die("config needs graph,out") }

// read graph int32 binary
guard let gdata = try? Data(contentsOf: URL(fileURLWithPath: graphPath)) else { die("cannot read graph") }
let nInt = (n + 1) + Ed + Ed + Ed
guard gdata.count == nInt * 4 else { die("graph size \(gdata.count) != expected \(nInt*4)") }
let ints = gdata.withUnsafeBytes { Array($0.bindMemory(to: Int32.self)) }
var off = 0
let rowPtr = Array(ints[off..<off+(n+1)]); off += n + 1
let src = Array(ints[off..<off+Ed]); off += Ed
let dst = Array(ints[off..<off+Ed]); off += Ed
let rev = Array(ints[off..<off+Ed]); off += Ed

let lib = buildLibrary()
let pipe = pso(lib, "bp_solve")

func buf<T>(_ a: [T]) -> MTLBuffer { a.withUnsafeBytes { device.makeBuffer(bytes: $0.baseAddress!, length: $0.count, options: .storageModeShared)! } }
func zeros(_ count: Int) -> MTLBuffer { device.makeBuffer(length: max(count,1) * 4, options: .storageModeShared)! }

let bRow = buf(rowPtr), bSrc = buf(src), bDst = buf(dst), bRev = buf(rev)
let bM = zeros(R * Ed * q), bNew = zeros(R * Ed * q), bLogF = zeros(R * Ed * q)
let bLogP = zeros(R * n * q), bPsi = zeros(R * n * q)
let bPart = zeros(R * n), bPol = zeros(R)
var p = params
let bParams = device.makeBuffer(bytes: &p, length: MemoryLayout<BPParams>.stride, options: .storageModeShared)!

let t0 = Date()
let cmd = queue.makeCommandBuffer()!, enc = cmd.makeComputeCommandEncoder()!
enc.setComputePipelineState(pipe)
let bufs = [bRow, bSrc, bDst, bRev, bM, bNew, bLogF, bLogP, bPsi, bPart, bPol, bParams]
for (i, b) in bufs.enumerated() { enc.setBuffer(b, offset: 0, index: i) }
enc.dispatchThreadgroups(MTLSize(width: R, height: 1, depth: 1),
                         threadsPerThreadgroup: MTLSize(width: 256, height: 1, depth: 1))
enc.endEncoding(); cmd.commit(); cmd.waitUntilCompleted()
if let e = cmd.error { die("gpu error: \(e)") }
let secs = Date().timeIntervalSince(t0)

// write output: part int32[R*n] then polar float32[R]
var out = Data(bytes: bPart.contents(), count: R * n * 4)
out.append(Data(bytes: bPol.contents(), count: R * 4))
try? out.write(to: URL(fileURLWithPath: outPath))

let meta: [String: Any] = ["n": n, "Ed": Ed, "q": q, "R": R, "seconds": secs,
                           "device": device.name]
let md = try! JSONSerialization.data(withJSONObject: meta)
print(String(data: md, encoding: .utf8)!)


==> anc/code/exp_basin.py <==
"""
exp_basin.py -- the solution-landscape picture behind the finding. For one block
model at three detectability levels we collect an ensemble of detected partitions,
embed them in 2D by multidimensional scaling of their pairwise variation of
information, and show: deep below threshold a single (trivial) solution; near the
threshold a broad cloud of mutually distant solutions; well above threshold a
smaller consensus basin.

Output: results/basin.json (2D coords + overlaps per panel).
"""
from __future__ import annotations
import json, os, time
import numpy as np
import netlib as nl
from bp_metal import run_bp_metal
from sklearn.manifold import MDS

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results"); os.makedirs(RESULTS, exist_ok=True)


def collect(n, q, c, snr, G, R, rng):
    d = snr * q * np.sqrt(c); c_in = c + d * (q - 1) / q; c_out = c - d / q
    parts, ov = [], []
    for _ in range(G):
        A, z = nl.sample_sbm(n, q, float(c_in), float(c_out), rng)
        pr, pol, _ = run_bp_metal(A, float(c_in), float(c_out), q=q, R=R,
                                  max_iter=200, seed=int(rng.integers(1, 2**31-1)))
        for p in pr:
            parts.append(p); ov.append(nl.overlap_with_truth(p, z))
    # pairwise VI distance matrix
    M = len(parts); D = np.zeros((M, M))
    for i in range(M):
        for j in range(i + 1, M):
            v = nl.variation_of_information(parts[i], parts[j])
            D[i, j] = D[j, i] = v
    if D.max() < 1e-9:
        XY = np.zeros((M, 2))
    else:
        XY = MDS(n_components=2, dissimilarity="precomputed", random_state=0,
                 normalized_stress=False, n_init=2, max_iter=300).fit_transform(D)
    return XY, np.array(ov), float(D[np.triu_indices(M, 1)].mean())


def main():
    t0 = time.time()
    n, q, c = 2200, 3, 12.0
    G, R = 24, 12
    panels = {"below (snr=0.75)": 0.75, "threshold (snr=1.10)": 1.10, "above (snr=2.20)": 2.20}
    rng = np.random.default_rng(53)
    out = {"params": {"n": n, "q": q, "c": c, "G": G, "R": R}, "panels": {}}
    for name, snr in panels.items():
        XY, ov, mvi = collect(n, q, c, float(snr), G, R, rng)
        out["panels"][name] = {"snr": snr, "xy": XY.tolist(), "overlap": ov.tolist(),
                               "mean_vi": mvi}
        print(f"{name}: mean VI={mvi:.3f}  ({time.time()-t0:.0f}s)", flush=True)
    out["seconds"] = time.time() - t0
    json.dump(out, open(os.path.join(RESULTS, "basin.json"), "w"))
    print(f"wrote basin.json ({out['seconds']:.0f}s)")


if __name__ == "__main__":
    main()


==> anc/code/exp_collapse.py <==
"""
exp_collapse.py -- peak-normalized alignment. Across different block counts q and
mean degrees c, the partition-degeneracy curve VI(snr) has a similar sampled
shape and peak location once plotted against the dimensionless detectability
driver snr = (c_in - c_out)/(q*sqrt(c)). The microscopic parameters (q, c) set
much of the amplitude. Peak-normalising each curve gives the alignment summarized
by the spread reported in the paper.

Output: results/collapse.json.
"""
from __future__ import annotations
import json, os, time
import numpy as np
import netlib as nl
from bp_metal import ensemble_degeneracy

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results"); os.makedirs(RESULTS, exist_ok=True)


def curve(n, q, c, snr_grid, G, R, rng):
    vis = []
    for snr in snr_grid:
        d = snr * q * np.sqrt(c)
        c_in = c + d * (q - 1) / q
        c_out = c - d / q
        if c_out < 0.15:
            vis.append(np.nan); continue
        obs, _ = ensemble_degeneracy(n, q, float(c_in), float(c_out), G, R, rng)
        vis.append(obs["vi_mean"])
    return vis


def main():
    t0 = time.time()
    n = 3500
    G, R = 6, 40
    combos = [(2, 6.0), (2, 10.0), (2, 14.0),
              (2, 18.0), (3, 8.0), (3, 12.0),
              (3, 16.0), (3, 20.0), (4, 10.0),
              (4, 14.0), (4, 18.0), (4, 22.0)]
    snr_grid = np.round(np.linspace(0.5, 2.2, 18), 3)
    rng = np.random.default_rng(21)
    curves = []
    for (q, c) in combos:
        vis = curve(n, q, c, snr_grid, G, R, rng)
        curves.append({"q": q, "c": c, "vi": vis})
        peak = np.nanmax(vis); ploc = snr_grid[int(np.nanargmax(vis))]
        print(f"q={q} c={c:4.1f}: peak VI={peak:.3f} at snr={ploc:.2f}", flush=True)
    out = {"params": {"n": n, "G": G, "R": R}, "snr_grid": snr_grid.tolist(),
           "curves": curves, "seconds": time.time() - t0}
    json.dump(out, open(os.path.join(RESULTS, "collapse.json"), "w"))
    # collapse quality on the peak-normalised curves
    S = snr_grid
    norm = []
    for cv in curves:
        v = np.array(cv["vi"]); v = v / np.nanmax(v); norm.append(v)
    norm = np.array(norm)
    spread = np.nanstd(norm, axis=0)
    locs = [S[int(np.nanargmax(cv["vi"]))] for cv in curves]
    print(f"\n({out['seconds']:.0f}s) peak-snr range [{min(locs):.2f},{max(locs):.2f}] "
          f"mean normalised spread {np.nanmean(spread):.3f}")


if __name__ == "__main__":
    main()


==> anc/code/exp_collapse_null.py <==
"""
exp_collapse_null.py -- null distribution for the peak-normalized alignment.

The collapse figure is descriptive. This script quantifies that description by
comparing the observed mean spread of peak-normalized curves to a null where the
snr coordinates are independently permuted within every curve. No new detector
runs are performed; the script reads results/collapse.json.

Output: results/collapse_null.json.
"""
from __future__ import annotations

import json
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")


def normalized_curves(d):
    curves = []
    for cv in d["curves"]:
        v = np.asarray(cv["vi"], float)
        curves.append(v / np.nanmax(v))
    return np.asarray(curves, float)


def mean_spread(norm):
    return float(np.nanmean(np.nanstd(norm, axis=0)))


def peak_locations(d):
    snr = np.asarray(d["snr_grid"], float)
    return [float(snr[int(np.nanargmax(cv["vi"]))]) for cv in d["curves"]]


def main():
    rng = np.random.default_rng(913)
    d = json.load(open(os.path.join(RESULTS, "collapse.json")))
    norm = normalized_curves(d)
    observed = mean_spread(norm)
    locs = peak_locations(d)

    B = 5000
    null = []
    for _ in range(B):
        z = np.empty_like(norm)
        for i in range(norm.shape[0]):
            z[i] = rng.permutation(norm[i])
        null.append(mean_spread(z))
    null = np.asarray(null)
    p = (1.0 + np.sum(null <= observed)) / (B + 1.0)
    out = {
        "params": {"B": B, "null": "independent within-curve permutation of snr coordinates"},
        "observed_mean_normalized_spread": observed,
        "null_mean": float(null.mean()),
        "null_sd": float(null.std(ddof=1)),
        "null_q05": float(np.quantile(null, 0.05)),
        "null_q50": float(np.quantile(null, 0.50)),
        "null_q95": float(np.quantile(null, 0.95)),
        "p_lower_tail": float(p),
        "peak_locations": locs,
        "peak_location_range": [float(min(locs)), float(max(locs))],
    }
    path = os.path.join(RESULTS, "collapse_null.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(
        f"observed spread={observed:.3f}, null={out['null_mean']:.3f}±{out['null_sd']:.3f}, "
        f"p={p:.4f}; wrote {path}"
    )


if __name__ == "__main__":
    main()


==> anc/code/exp_controls.py <==
"""
exp_controls.py -- robustness checks for the degeneracy observable.

The main sweeps pool BP outputs over independent graph draws and independent
initializations. This script separates the within-graph initialization component
from the pooled graph+initialization ensemble, and checks whether the finite-size
peak location is stable under the polarization cutoff used to return the trivial
partition near the uninformative fixed point.

Output: results/controls.json.
"""
from __future__ import annotations

import json
import os
import time

import numpy as np

import netlib as nl
from bp_metal import run_bp_metal

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)


def sbm_params(q, c, snr):
    d = snr * q * np.sqrt(c)
    return c + d * (q - 1) / q, c - d / q


def peak_loc(snr, values):
    snr = np.asarray(snr, float)
    values = np.asarray(values, float)
    k = int(np.nanargmax(values))
    if k == 0 or k == len(values) - 1:
        return float(snr[k])
    x = snr[k - 1 : k + 2]
    y = values[k - 1 : k + 2]
    a, b, _ = np.polyfit(x, y, 2)
    if a >= 0:
        return float(snr[k])
    return float(np.clip(-b / (2 * a), x[0], x[-1]))


def init_vs_sampling(n, q, c, snr_grid, G, R, rng, pol_cut=0.02):
    rows = []
    for snr in snr_grid:
        c_in, c_out = sbm_params(q, c, float(snr))
        within_vi = []
        within_trivial = []
        parts_all = []
        overlaps = []
        for _ in range(G):
            A, z = nl.sample_sbm(n, q, float(c_in), float(c_out), rng)
            parts, _pol, _meta = run_bp_metal(
                A,
                float(c_in),
                float(c_out),
                q=q,
                R=R,
                max_iter=200,
                damp=0.4,
                pol_cut=pol_cut,
                seed=int(rng.integers(1, 2**31 - 1)),
            )
            obs = nl.degeneracy_observables(list(parts), rng, n_sub=180)
            within_vi.append(obs["vi_mean"])
            within_trivial.append(obs["frac_trivial"])
            parts_all.extend(list(parts))
            overlaps.extend([nl.overlap_with_truth(p, z) for p in parts])
        pooled = nl.degeneracy_observables(parts_all, rng, n_sub=220)
        rows.append(
            {
                "snr": float(snr),
                "init_only_vi": float(np.mean(within_vi)),
                "init_only_vi_sd": float(np.std(within_vi, ddof=1)),
                "pooled_vi": pooled["vi_mean"],
                "pooled_frac_trivial": pooled["frac_trivial"],
                "init_only_frac_trivial": float(np.mean(within_trivial)),
                "overlap_mean": float(np.mean(overlaps)),
                "susceptibility": float(n * np.var(overlaps)),
            }
        )
        print(
            f"snr={snr:4.2f} initVI={rows[-1]['init_only_vi']:.3f} "
            f"pooledVI={rows[-1]['pooled_vi']:.3f} overlap={rows[-1]['overlap_mean']:.3f}",
            flush=True,
        )
    return rows


def cutoff_sensitivity(n, q, c, snr_grid, G, R, pol_cuts, rng):
    rows = []
    for pol_cut in pol_cuts:
        vi = []
        frac_trivial = []
        overlap = []
        for snr in snr_grid:
            c_in, c_out = sbm_params(q, c, float(snr))
            parts_all = []
            overlaps = []
            for _ in range(G):
                A, z = nl.sample_sbm(n, q, float(c_in), float(c_out), rng)
                parts, _pol, _meta = run_bp_metal(
                    A,
                    float(c_in),
                    float(c_out),
                    q=q,
                    R=R,
                    max_iter=200,
                    damp=0.4,
                    pol_cut=float(pol_cut),
                    seed=int(rng.integers(1, 2**31 - 1)),
                )
                parts_all.extend(list(parts))
                overlaps.extend([nl.overlap_with_truth(p, z) for p in parts])
            obs = nl.degeneracy_observables(parts_all, rng, n_sub=220)
            vi.append(obs["vi_mean"])
            frac_trivial.append(obs["frac_trivial"])
            overlap.append(float(np.mean(overlaps)))
        rows.append(
            {
                "pol_cut": float(pol_cut),
                "vi": vi,
                "frac_trivial": frac_trivial,
                "overlap": overlap,
                "peak_snr": peak_loc(snr_grid, vi),
                "peak_vi": float(np.nanmax(vi)),
            }
        )
        print(
            f"pol_cut={pol_cut:.3f} peak_snr={rows[-1]['peak_snr']:.3f} "
            f"peakVI={rows[-1]['peak_vi']:.3f}",
            flush=True,
        )
    return rows


def main():
    t0 = time.time()
    n, q, c = 2500, 2, 10.0
    snr_grid = np.round(np.arange(0.85, 1.351, 0.05), 3)
    rng = np.random.default_rng(67)

    init_rows = init_vs_sampling(n, q, c, snr_grid, G=5, R=32, rng=rng, pol_cut=0.02)
    cut_rows = cutoff_sensitivity(
        n,
        q,
        c,
        snr_grid,
        G=4,
        R=24,
        pol_cuts=[0.005, 0.02, 0.05],
        rng=rng,
    )
    init_vi = [r["init_only_vi"] for r in init_rows]
    pooled_vi = [r["pooled_vi"] for r in init_rows]
    out = {
        "params": {"n": n, "q": q, "c": c, "snr_grid": snr_grid.tolist()},
        "init_vs_sampling": {
            "G": 5,
            "R": 32,
            "rows": init_rows,
            "init_only_peak_snr": peak_loc(snr_grid, init_vi),
            "pooled_peak_snr": peak_loc(snr_grid, pooled_vi),
        },
        "cutoff_sensitivity": {"G": 4, "R": 24, "rows": cut_rows},
        "seconds": time.time() - t0,
    }
    path = os.path.join(RESULTS, "controls.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"wrote {path} ({out['seconds']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/code/exp_convergence.py <==
"""
exp_convergence.py -- BP convergence and fixed-budget diagnostics.

This is a numerical control, not a figure generator. It asks whether the
near-threshold degeneracy peak can be explained by a too-short BP iteration
budget. For each graph and initialization seed we run the same restarts at
several max_iter budgets, then record convergence fractions, residuals,
polarizations, a Bethe free-entropy proxy, and the VI between the short-budget
and long-budget readouts.

Output: results/convergence.json.
"""
from __future__ import annotations

import json
import os
import time

import numpy as np

import netlib as nl

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)


def sbm_params(q, c, snr):
    d = snr * q * np.sqrt(c)
    return c + d * (q - 1) / q, c - d / q


def peak_loc(snr, values):
    snr = np.asarray(snr, float)
    values = np.asarray(values, float)
    k = int(np.nanargmax(values))
    if k == 0 or k == len(values) - 1:
        return float(snr[k])
    x = snr[k - 1 : k + 2]
    y = values[k - 1 : k + 2]
    a, b, _ = np.polyfit(x, y, 2)
    if a >= 0:
        return float(snr[k])
    return float(np.clip(-b / (2 * a), x[0], x[-1]))


def summarize_infos(infos):
    it = np.array([x["iterations"] for x in infos], float)
    delta = np.array([x["final_delta"] for x in infos], float)
    residual = np.array([x["undamped_residual"] for x in infos], float)
    polar = np.array([x["polarization"] for x in infos], float)
    bethe = np.array([x["bethe_free_entropy_proxy_per_node"] for x in infos], float)
    conv = np.array([x["converged"] for x in infos], bool)
    hit = np.array([x["hit_max_iter"] for x in infos], bool)
    return {
        "converged_fraction": float(conv.mean()),
        "hit_max_iter_fraction": float(hit.mean()),
        "iterations_mean": float(it.mean()),
        "iterations_p90": float(np.percentile(it, 90)),
        "final_delta_median": float(np.median(delta)),
        "final_delta_p90": float(np.percentile(delta, 90)),
        "undamped_residual_median": float(np.median(residual)),
        "undamped_residual_p90": float(np.percentile(residual, 90)),
        "polarization_mean": float(polar.mean()),
        "polarization_p90": float(np.percentile(polar, 90)),
        "bethe_free_entropy_proxy_mean": float(bethe.mean()),
        "bethe_free_entropy_proxy_sd": float(bethe.std(ddof=1)) if len(bethe) > 1 else 0.0,
    }


def finalize_bucket(bucket, rng, n_sub=160):
    parts = bucket["parts"]
    infos = bucket["infos"]
    overlaps = np.array(bucket["overlaps"], float)
    obs = nl.degeneracy_observables(parts, rng, n_sub=n_sub, max_pairs=1200)
    conv_parts = [p for p, x in zip(parts, infos) if x["converged"]]
    conv_psis = [p for p, x in zip(bucket.get("psis", []), infos) if x["converged"]]
    conv_obs = None
    if len(conv_parts) >= 3:
        conv_obs = nl.degeneracy_observables(conv_parts, rng, n_sub=n_sub, max_pairs=800)
    marg = nl.marginal_dispersion_observables(bucket.get("psis", []), rng, max_pairs=800)
    conv_marg = nl.marginal_dispersion_observables(conv_psis, rng, max_pairs=800)
    out = {
        "vi_mean": obs["vi_mean"],
        "vi_std": obs["vi_std"],
        "frac_trivial": obs["frac_trivial"],
        "consensus_fuzz": obs["consensus_fuzz"],
        "overlap_mean": float(overlaps.mean()),
        "overlap_sd": float(overlaps.std(ddof=1)) if len(overlaps) > 1 else 0.0,
        "susceptibility": float(bucket["n"] * overlaps.var()),
        "marginal_js_mean": marg["js_mean"],
        "marginal_js_std": marg["js_std"],
        **summarize_infos(infos),
    }
    if conv_obs is not None:
        out["converged_only_vi_mean"] = conv_obs["vi_mean"]
        out["converged_only_frac_trivial"] = conv_obs["frac_trivial"]
        out["converged_only_count"] = len(conv_parts)
        out["converged_only_marginal_js_mean"] = conv_marg["js_mean"]
    else:
        out["converged_only_vi_mean"] = None
        out["converged_only_frac_trivial"] = None
        out["converged_only_count"] = len(conv_parts)
        out["converged_only_marginal_js_mean"] = None
    return out


def main():
    t0 = time.time()
    n, q, c = 1200, 2, 10.0
    snr_grid = np.round(np.arange(0.90, 1.251, 0.05), 3)
    budgets = [100, 300, 700]
    G, R = 3, 8
    tol, damp, pol_cut = 1e-5, 0.4, 0.02
    rng = np.random.default_rng(2026)

    buckets = {
        (budget, float(snr)): {
            "parts": [],
            "infos": [],
            "psis": [],
            "overlaps": [],
            "n": n,
        }
        for budget in budgets
        for snr in snr_grid
    }
    paired_to_long = {
        (budget, float(snr)): []
        for budget in budgets[:-1]
        for snr in snr_grid
    }

    long_budget = budgets[-1]
    for snr in snr_grid:
        c_in, c_out = sbm_params(q, c, float(snr))
        for g in range(G):
            A, z = nl.sample_sbm(n, q, float(c_in), float(c_out), rng)
            seed = int(rng.integers(1, 2**31 - 1))
            graph_parts = {}
            for budget in budgets:
                brng = np.random.default_rng(seed)
                parts, infos, psis = nl.bp_ensemble_diagnostics(
                    A,
                    float(c_in),
                    float(c_out),
                    q=q,
                    R=R,
                    rng=brng,
                    max_iter=budget,
                    damp=damp,
                    tol=tol,
                    pol_cut=pol_cut,
                    return_marg=True,
                )
                graph_parts[budget] = parts
                key = (budget, float(snr))
                buckets[key]["parts"].extend(list(parts))
                buckets[key]["infos"].extend(infos)
                buckets[key]["psis"].extend(psis)
                buckets[key]["overlaps"].extend([nl.overlap_with_truth(p, z) for p in parts])

            for budget in budgets[:-1]:
                paired_to_long[(budget, float(snr))].extend(
                    nl.variation_of_information(graph_parts[budget][r], graph_parts[long_budget][r])
                    for r in range(R)
                )

        status = []
        for budget in budgets:
            row = finalize_bucket(buckets[(budget, float(snr))], rng, n_sub=120)
            status.append(
                f"{budget}:VI={row['vi_mean']:.3f},conv={row['converged_fraction']:.2f},"
                f"res={row['undamped_residual_median']:.2e}"
            )
        print(f"snr={snr:.2f} " + " | ".join(status), flush=True)

    rows_by_budget = {}
    summaries = []
    for budget in budgets:
        rows = []
        for snr in snr_grid:
            row = finalize_bucket(buckets[(budget, float(snr))], rng)
            row["snr"] = float(snr)
            if budget != long_budget:
                paired = np.array(paired_to_long[(budget, float(snr))], float)
                row["same_init_vi_to_long_mean"] = float(paired.mean())
                row["same_init_vi_to_long_p90"] = float(np.percentile(paired, 90))
            else:
                row["same_init_vi_to_long_mean"] = 0.0
                row["same_init_vi_to_long_p90"] = 0.0
            rows.append(row)
        vi = [r["vi_mean"] for r in rows]
        conv = [r["converged_fraction"] for r in rows]
        paired = [r["same_init_vi_to_long_mean"] for r in rows]
        rows_by_budget[str(budget)] = rows
        summaries.append(
            {
                "max_iter": budget,
                "peak_snr": peak_loc(snr_grid, vi),
                "peak_vi": float(np.nanmax(vi)),
                "mean_converged_fraction": float(np.mean(conv)),
                "mean_same_init_vi_to_long": float(np.mean(paired)),
            }
        )

    out = {
        "params": {
            "n": n,
            "q": q,
            "c": c,
            "snr_grid": snr_grid.tolist(),
            "budgets": budgets,
            "G": G,
            "R": R,
            "tol": tol,
            "damp": damp,
            "pol_cut": pol_cut,
            "paired_budget_design": "same graph and same BP initialization seeds across max_iter budgets",
        },
        "summaries": summaries,
        "rows_by_budget": rows_by_budget,
        "seconds": time.time() - t0,
    }
    path = os.path.join(RESULTS, "convergence.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"wrote {path} ({out['seconds']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/code/exp_cutoff_sweep.py <==
"""
exp_cutoff_sweep.py -- hard-readout cutoff dependence over two decades.

The hard VI peak is a property of the detector readout, so its location must be
reported as a function of the polarization cutoff. This script sweeps cutoffs
from 0.001 to 0.1 on the same synthetic SBM protocol and fits a simple
log-cutoff summary for the peak locations.

Output: results/cutoff_sweep.json.
"""
from __future__ import annotations

import json
import os
import time

import numpy as np

import netlib as nl
from bp_metal import run_bp_metal

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)


def sbm_params(q, c, snr):
    d = snr * q * np.sqrt(c)
    return c + d * (q - 1) / q, c - d / q


def peak_loc(snr, values):
    snr = np.asarray(snr, float)
    values = np.asarray(values, float)
    k = int(np.nanargmax(values))
    if k == 0 or k == len(values) - 1:
        return float(snr[k])
    x = snr[k - 1 : k + 2]
    y = values[k - 1 : k + 2]
    a, b, _ = np.polyfit(x, y, 2)
    if a >= 0:
        return float(snr[k])
    return float(np.clip(-b / (2 * a), x[0], x[-1]))


def crossing_loc(snr, frac, level=0.5):
    """First linear-interpolated snr where the nontrivial-readout fraction crosses level."""
    snr = np.asarray(snr, float)
    frac = np.asarray(frac, float)
    y = frac - float(level)
    for i in range(len(y) - 1):
        if y[i] == 0:
            return float(snr[i])
        if y[i] * y[i + 1] < 0:
            t = (float(level) - frac[i]) / (frac[i + 1] - frac[i])
            return float(snr[i] + t * (snr[i + 1] - snr[i]))
    return None


def linear_fit(x, y):
    x = np.asarray(x, float)
    y = np.asarray(y, float)
    coef = np.polyfit(x, y, 1)
    pred = coef[0] * x + coef[1]
    ss_res = float(((y - pred) ** 2).sum())
    ss_tot = float(((y - y.mean()) ** 2).sum())
    return {
        "slope": float(coef[0]),
        "intercept": float(coef[1]),
        "r2": float(1.0 - ss_res / ss_tot) if ss_tot > 0 else None,
    }


def main():
    t0 = time.time()
    n, q, c = 2500, 2, 10.0
    G, R = 3, 24
    max_iter = 300
    snr_grid = np.round(np.arange(0.90, 1.401, 0.025), 3)
    pol_cuts = [0.001, 0.002, 0.005, 0.01, 0.02, 0.05, 0.10]
    rng = np.random.default_rng(711)
    raw_by_snr = []
    for snr in snr_grid:
        c_in, c_out = sbm_params(q, c, float(snr))
        raw_parts = []
        raw_pol = []
        truths = []
        for _ in range(G):
            A, z = nl.sample_sbm(n, q, float(c_in), float(c_out), rng)
            parts, pol, _meta = run_bp_metal(
                A,
                float(c_in),
                float(c_out),
                q=q,
                R=R,
                max_iter=max_iter,
                damp=0.4,
                pol_cut=0.0,
                seed=int(rng.integers(1, 2**31 - 1)),
            )
            raw_parts.extend(list(parts))
            raw_pol.extend([float(x) for x in pol])
            truths.extend([z for _ in range(len(parts))])
        raw_by_snr.append((float(snr), raw_parts, np.asarray(raw_pol), truths))
        print(f"raw snr={snr:.3f} median_pol={np.median(raw_pol):.4g}", flush=True)

    rows = []
    for pol_cut in pol_cuts:
        vi = []
        frac_trivial = []
        overlap = []
        crossing_fraction = []
        for _snr, raw_parts, raw_pol, truths in raw_by_snr:
            parts = []
            ovs = []
            for p, pol, z in zip(raw_parts, raw_pol, truths):
                if pol < pol_cut:
                    pp = np.zeros_like(p)
                else:
                    pp = p
                parts.append(pp)
                ovs.append(nl.overlap_with_truth(pp, z))
            obs = nl.degeneracy_observables(parts, rng, n_sub=220, max_pairs=1600)
            vi.append(obs["vi_mean"])
            frac_trivial.append(obs["frac_trivial"])
            overlap.append(float(np.mean(ovs)))
            crossing_fraction.append(float(np.mean(raw_pol >= pol_cut)))
        row = {
            "pol_cut": float(pol_cut),
            "snr_grid": snr_grid.tolist(),
            "vi": vi,
            "frac_trivial": frac_trivial,
            "overlap": overlap,
            "nontrivial_readout_fraction": crossing_fraction,
            "activation_snr50": crossing_loc(snr_grid, crossing_fraction, level=0.5),
            "peak_snr": peak_loc(snr_grid, vi),
            "peak_vi": float(np.nanmax(vi)),
        }
        rows.append(row)
        print(
            f"cut={pol_cut:.3g} active50={row['activation_snr50']:.4f} "
            f"peak_snr={row['peak_snr']:.4f} peakVI={row['peak_vi']:.3f}",
            flush=True,
        )

    cuts = np.array([r["pol_cut"] for r in rows], float)
    peaks = np.array([r["peak_snr"] for r in rows], float)
    coef = np.polyfit(np.log10(cuts), peaks, 1)
    pred = coef[0] * np.log10(cuts) + coef[1]
    ss_res = float(((peaks - pred) ** 2).sum())
    ss_tot = float(((peaks - peaks.mean()) ** 2).sum())
    activation_rows = [r for r in rows if r["activation_snr50"] is not None]
    act_cuts = np.array([r["pol_cut"] for r in activation_rows], float)
    act_offsets = np.array([r["activation_snr50"] - 1.0 for r in activation_rows], float)
    act_fit = linear_fit(act_cuts, act_offsets)
    for r in rows:
        shift = act_fit["slope"] * r["pol_cut"] + act_fit["intercept"]
        r["cutoff_corrected_peak_snr"] = float(r["peak_snr"] - shift)
    out = {
        "params": {
            "n": n,
            "q": q,
            "c": c,
            "G": G,
            "R": R,
            "max_iter": max_iter,
            "snr_grid": snr_grid.tolist(),
            "pol_cuts": pol_cuts,
        },
        "rows": rows,
        "log10_cutoff_fit": {
            "slope_peak_snr_per_decade": float(coef[0]),
            "intercept": float(coef[1]),
            "r2": float(1.0 - ss_res / ss_tot) if ss_tot > 0 else None,
        },
        "activation_snr50_linear_cutoff_fit": {
            "model": "activation_snr50 - 1 = intercept + slope * polarization_cutoff",
            **act_fit,
        },
        "seconds": time.time() - t0,
    }
    path = os.path.join(RESULTS, "cutoff_sweep.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"wrote {path} ({out['seconds']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/code/exp_fss.py <==
"""
exp_fss.py -- finite-size scaling. As the network grows the detectability
transition sharpens: the overlap step steepens near snr = 1, the ground-truth
susceptibility N*Var(overlap) grows near the threshold, and the partition
degeneracy peak moves toward the threshold from the detectable side. We report
the width only when the sampled snr window resolves both half-prominence
crossings. Fixed q=2, c=10.

Output: results/fss.json.
"""
from __future__ import annotations
import json, os, time
import numpy as np
import netlib as nl
from bp_metal import ensemble_degeneracy

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results"); os.makedirs(RESULTS, exist_ok=True)


def peak_loc(snr, vi):
    vi = np.array(vi, float); k = int(np.nanargmax(vi))
    if k == 0 or k == len(vi) - 1:
        return float(snr[k])
    x = np.array(snr[k-1:k+2]); y = vi[k-1:k+2]
    a, b, c = np.polyfit(x, y, 2)
    return float(np.clip(-b / (2 * a), x[0], x[-1])) if a < 0 else float(snr[k])


def hwhm(snr, vi):
    """Full width at half prominence of the degeneracy peak (interpolated)."""
    snr = np.array(snr, float); vi = np.array(vi, float)
    k = int(np.nanargmax(vi)); half = np.nanmin(vi) + 0.5 * (vi[k] - np.nanmin(vi))
    def cross(lo, hi, idxs):
        for i in idxs:
            if (vi[i] - half) * (vi[i+1] - half) <= 0 and vi[i+1] != vi[i]:
                t = (half - vi[i]) / (vi[i+1] - vi[i])
                return snr[i] + t * (snr[i+1] - snr[i])
        return None
    left = cross(0, k, range(k-1, -1, -1))
    right = cross(k, len(vi)-1, range(k, len(vi)-1))
    if left is None or right is None:
        return float("nan")
    return float(right - left)


def main():
    t0 = time.time()
    q, c = 2, 10.0
    G, R = 8, 24
    Ns = [500, 1000, 2000, 4000, 8000]
    snr_grid = np.round(np.linspace(0.82, 1.46, 33), 4)
    rng = np.random.default_rng(29)
    series = []
    for N in Ns:
        vis, ovs, chi = [], [], []
        for snr in snr_grid:
            d = snr * q * np.sqrt(c)
            c_in = c + d * (q - 1) / q
            c_out = c - d / q
            obs, ov = ensemble_degeneracy(N, q, float(c_in), float(c_out), G, R, rng, n_sub=180)
            vis.append(obs["vi_mean"]); ovs.append(float(ov.mean()))
            chi.append(float(N * ov.var()))
        sstar = peak_loc(snr_grid, vis); w = hwhm(snr_grid, vis)
        chi_star = snr_grid[int(np.nanargmax(chi))]
        series.append({"N": N, "vi": vis, "overlap": ovs, "chi": chi,
                       "snr_star": sstar, "hwhm": w, "chi_peak_snr": float(chi_star),
                       "chi_max": float(np.nanmax(chi))})
        print(f"N={N:5d} snr*={sstar:.3f} HWHM={w:.3f} chi_peak@snr={chi_star:.3f} "
              f"chi_max={np.nanmax(chi):.1f} ({time.time()-t0:.0f}s)", flush=True)

    Narr = np.array([s["N"] for s in series], float)
    w = np.array([s["hwhm"] for s in series], float)
    okw = np.isfinite(w) & (w > 0)
    wexp = float(-np.polyfit(np.log(Narr[okw]), np.log(w[okw]), 1)[0]) if okw.sum() >= 2 else None
    out = {"params": {"q": q, "c": c, "G": G, "R": R}, "snr_grid": snr_grid.tolist(),
           "series": series, "width_exponent": wexp, "seconds": time.time() - t0}
    json.dump(out, open(os.path.join(RESULTS, "fss.json"), "w"))
    if wexp is None:
        print(f"\n({out['seconds']:.0f}s) susceptibility grows and snr* stays near 1; "
              "the sampled window does not resolve a reliable width exponent")
    else:
        print(f"\n({out['seconds']:.0f}s) degeneracy-peak width ~ N^(-{wexp}); "
              f"transition sharpens as N grows, snr* stays near 1")


if __name__ == "__main__":
    main()


==> anc/code/exp_fss_fine.py <==
"""
exp_fss_fine.py -- narrow-grid finite-size shift estimate for the BP readout.

This complements exp_fss.py with a finer snr grid around the finite-size peak.
It estimates the shift exponent in

    snr_star(N) - 1 = a N^{-omega}

for the implemented BP readout. The result is a detector finite-size statement,
not an asymptotic theorem for posterior degeneracy.

Output: results/fss_fine.json.
"""
from __future__ import annotations

import json
import os
import time

import numpy as np

from bp_metal import ensemble_degeneracy

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)


def peak_loc(snr, vi):
    snr = np.asarray(snr, float)
    vi = np.asarray(vi, float)
    k = int(np.nanargmax(vi))
    if k == 0 or k == len(vi) - 1:
        return float(snr[k])
    x = snr[k - 1 : k + 2]
    y = vi[k - 1 : k + 2]
    a, b, _ = np.polyfit(x, y, 2)
    if a >= 0:
        return float(snr[k])
    return float(np.clip(-b / (2 * a), x[0], x[-1]))


def fit_shift(Ns, peaks):
    Ns = np.asarray(Ns, float)
    offsets = np.asarray(peaks, float) - 1.0
    ok = offsets > 0
    slope, intercept = np.polyfit(np.log(Ns[ok]), np.log(offsets[ok]), 1)
    pred = np.exp(intercept) * Ns[ok] ** slope
    ss_res = float(np.sum((offsets[ok] - pred) ** 2))
    ss_tot = float(np.sum((offsets[ok] - offsets[ok].mean()) ** 2))
    return {
        "amplitude": float(np.exp(intercept)),
        "omega": float(-slope),
        "r2": float(1.0 - ss_res / ss_tot) if ss_tot > 0 else None,
    }


def bootstrap_fit(Ns, peak_replicates, B=2000, seed=914):
    rng = np.random.default_rng(seed)
    vals = []
    for _ in range(B):
        peaks = []
        for reps in peak_replicates:
            peaks.append(float(rng.choice(reps)))
        vals.append(fit_shift(Ns, peaks)["omega"])
    vals = np.asarray(vals)
    return {
        "B": B,
        "omega_q05": float(np.quantile(vals, 0.05)),
        "omega_q50": float(np.quantile(vals, 0.50)),
        "omega_q95": float(np.quantile(vals, 0.95)),
    }


def main():
    t0 = time.time()
    q, c = 2, 10.0
    Ns = [1000, 2000, 4000, 8000]
    snr_grid = np.round(np.arange(1.00, 1.161, 0.01), 3)
    G, R = 10, 24
    max_iter = 700
    rng = np.random.default_rng(915)
    series = []
    peak_replicates = []

    for N in Ns:
        vi, overlap, chi = [], [], []
        graph_vis = [[] for _ in snr_grid]
        for i, snr in enumerate(snr_grid):
            d = snr * q * np.sqrt(c)
            c_in = c + d * (q - 1) / q
            c_out = c - d / q
            parts_all = []
            ovs = []
            for _ in range(G):
                obs, ov = ensemble_degeneracy(
                    N, q, float(c_in), float(c_out), G=1, R=R, rng=rng,
                    max_iter=max_iter, n_sub=160
                )
                graph_vis[i].append(obs["vi_mean"])
                ovs.extend(list(ov))
                parts_all.append(obs["vi_mean"])
            vi.append(float(np.mean(parts_all)))
            overlap.append(float(np.mean(ovs)))
            chi.append(float(N * np.var(ovs)))
        peak = peak_loc(snr_grid, vi)

        # Graph-bootstrap peak distribution: resample graph-level VI means at
        # each snr, then refit the parabolic peak.
        reps = []
        for _ in range(500):
            sample_vi = [float(np.mean(rng.choice(v, size=len(v), replace=True))) for v in graph_vis]
            reps.append(peak_loc(snr_grid, sample_vi))
        peak_replicates.append(reps)

        row = {
            "N": N,
            "vi": vi,
            "overlap": overlap,
            "chi": chi,
            "snr_star": peak,
            "snr_star_q05": float(np.quantile(reps, 0.05)),
            "snr_star_q95": float(np.quantile(reps, 0.95)),
            "peak_vi": float(np.nanmax(vi)),
            "chi_peak_snr": float(snr_grid[int(np.nanargmax(chi))]),
            "chi_max": float(np.nanmax(chi)),
        }
        series.append(row)
        print(
            f"N={N:5d} snr*={peak:.4f} [{row['snr_star_q05']:.4f},{row['snr_star_q95']:.4f}] "
            f"peakVI={row['peak_vi']:.3f} ({time.time()-t0:.0f}s)",
            flush=True,
        )

    peaks = [s["snr_star"] for s in series]
    fit = fit_shift(Ns, peaks)
    boot = bootstrap_fit(Ns, peak_replicates)
    out = {
        "params": {
            "q": q,
            "c": c,
            "Ns": Ns,
            "G": G,
            "R": R,
            "max_iter": max_iter,
            "snr_grid": snr_grid.tolist(),
        },
        "series": series,
        "shift_fit_delta_inf_fixed_zero": fit,
        "bootstrap": boot,
        "seconds": time.time() - t0,
    }
    path = os.path.join(RESULTS, "fss_fine.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(
        f"omega={fit['omega']:.3f}, bootstrap median={boot['omega_q50']:.3f} "
        f"[{boot['omega_q05']:.3f},{boot['omega_q95']:.3f}]; wrote {path}"
    )


if __name__ == "__main__":
    main()


==> anc/code/exp_fss_large.py <==
"""
exp_fss_large.py -- coarse large-N check up to N=100000.

The fine-grid exponent estimate in exp_fss_fine.py has a wide bootstrap interval.
This script extends the finite-size check to larger graphs and reports peak
locations, but the manuscript uses it to decide whether an exponent claim is
supported.

Output: results/fss_large.json.
"""
from __future__ import annotations

import json
import os
import time

import numpy as np

from bp_metal import ensemble_degeneracy

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)


def peak_loc(snr, vi):
    snr = np.asarray(snr, float)
    vi = np.asarray(vi, float)
    k = int(np.nanargmax(vi))
    if k == 0 or k == len(vi) - 1:
        return float(snr[k])
    x = snr[k - 1 : k + 2]
    y = vi[k - 1 : k + 2]
    a, b, _ = np.polyfit(x, y, 2)
    if a >= 0:
        return float(snr[k])
    return float(np.clip(-b / (2 * a), x[0], x[-1]))


def main():
    t0 = time.time()
    q, c = 2, 10.0
    Ns = [16000, 32000, 64000, 100000]
    snr_grid = np.array([1.00, 1.02, 1.04, 1.06, 1.08, 1.10, 1.12, 1.16, 1.20])
    G, R = 3, 12
    max_iter = 350
    rng = np.random.default_rng(812)
    series = []

    for N in Ns:
        vi, overlap, chi = [], [], []
        for snr in snr_grid:
            d = snr * q * np.sqrt(c)
            c_in = c + d * (q - 1) / q
            c_out = c - d / q
            obs, ov = ensemble_degeneracy(
                N,
                q,
                float(c_in),
                float(c_out),
                G=G,
                R=R,
                rng=rng,
                max_iter=max_iter,
                n_sub=180,
            )
            vi.append(obs["vi_mean"])
            overlap.append(float(np.mean(ov)))
            chi.append(float(N * np.var(ov)))
            print(f"N={N} snr={snr:.2f} VI={vi[-1]:.3f} chi={chi[-1]:.1f}", flush=True)
        row = {
            "N": int(N),
            "vi": vi,
            "overlap": overlap,
            "chi": chi,
            "snr_star": peak_loc(snr_grid, vi),
            "peak_vi": float(np.nanmax(vi)),
            "chi_peak_snr": float(snr_grid[int(np.nanargmax(chi))]),
            "chi_max": float(np.nanmax(chi)),
        }
        series.append(row)
        print(
            f"N={N} peak_snr={row['snr_star']:.4f} peakVI={row['peak_vi']:.3f} "
            f"chi_peak={row['chi_peak_snr']:.2f} elapsed={time.time()-t0:.0f}s",
            flush=True,
        )

    out = {
        "params": {
            "q": q,
            "c": c,
            "Ns": Ns,
            "snr_grid": snr_grid.tolist(),
            "G": G,
            "R": R,
            "max_iter": max_iter,
        },
        "series": series,
        "seconds": time.time() - t0,
    }
    path = os.path.join(RESULTS, "fss_large.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"wrote {path} ({out['seconds']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/code/exp_fss_replicated.py <==
"""
exp_fss_replicated.py -- high-replication finite-size shift audit.

The coarse large-N audit uses only three graph draws per (N, snr). This script
raises the graph-draw count by one order of magnitude and stores graph-level
replicates, so the peak location and any shift exponent are bootstrapped from
the actual Monte Carlo units.

Output: results/fss_replicated.json.
"""
from __future__ import annotations

import json
import os
import time

import numpy as np

from bp_metal import ensemble_degeneracy

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)
OUT_PATH = os.path.join(RESULTS, "fss_replicated.json")


def sbm_params(q, c, snr):
    d = snr * q * np.sqrt(c)
    return c + d * (q - 1) / q, c - d / q


def peak_loc(snr, vi):
    snr = np.asarray(snr, float)
    vi = np.asarray(vi, float)
    k = int(np.nanargmax(vi))
    if k == 0 or k == len(vi) - 1:
        return float(snr[k])
    x = snr[k - 1 : k + 2]
    y = vi[k - 1 : k + 2]
    a, b, _ = np.polyfit(x, y, 2)
    if a >= 0:
        return float(snr[k])
    return float(np.clip(-b / (2 * a), x[0], x[-1]))


def fit_shift(Ns, peaks):
    Ns = np.asarray(Ns, float)
    offsets = np.asarray(peaks, float) - 1.0
    ok = offsets > 0
    if ok.sum() < 3:
        return None
    slope, intercept = np.polyfit(np.log(Ns[ok]), np.log(offsets[ok]), 1)
    pred = np.exp(intercept) * Ns[ok] ** slope
    ss_res = float(np.sum((offsets[ok] - pred) ** 2))
    ss_tot = float(np.sum((offsets[ok] - offsets[ok].mean()) ** 2))
    return {
        "amplitude": float(np.exp(intercept)),
        "omega": float(-slope),
        "r2": float(1.0 - ss_res / ss_tot) if ss_tot > 0 else None,
        "sse": ss_res,
    }


def plateau_fit(peaks):
    offsets = np.asarray(peaks, float) - 1.0
    mu = float(offsets.mean())
    sse = float(np.sum((offsets - mu) ** 2))
    return {
        "delta_inf": mu,
        "offset_sd": float(offsets.std(ddof=1)) if len(offsets) > 1 else 0.0,
        "sse": sse,
    }


def aicc(sse, n, k):
    sse = max(float(sse), 1e-300)
    if n <= k + 1:
        return None
    return float(n * np.log(sse / n) + 2 * k + (2 * k * (k + 1)) / (n - k - 1))


def load_state(params):
    if not os.path.exists(OUT_PATH):
        return {"params": params, "cells": {}, "series": [], "seconds": 0.0}
    with open(OUT_PATH) as f:
        state = json.load(f)
    if state.get("params") != params:
        raise SystemExit(f"{OUT_PATH} exists with different params; move it before rerunning")
    state.setdefault("cells", {})
    state["seconds_prior"] = float(state.get("seconds", 0.0))
    return state


def save_state(state, t0):
    state["series"] = summarize(state)
    state["shift_fit"] = shift_summary(state)
    state["seconds"] = time.time() - t0 + float(state.get("seconds_prior", 0.0))
    state.pop("seconds_prior", None)
    with open(OUT_PATH, "w") as f:
        json.dump(state, f, indent=2)


def summarize(state):
    params = state["params"]
    snr_grid = np.asarray(params["snr_grid"], float)
    series = []
    for N in params["Ns"]:
        vi = []
        overlap = []
        chi = []
        complete = True
        for snr in snr_grid:
            key = f"{N}:{snr:.3f}"
            cell = state["cells"].get(key)
            if cell is None or len(cell.get("graph_vi", [])) < params["G"]:
                complete = False
                vi.append(np.nan)
                overlap.append(np.nan)
                chi.append(np.nan)
                continue
            gv = np.asarray(cell["graph_vi"], float)
            ov = np.asarray(cell["overlap_values"], float)
            vi.append(float(gv.mean()))
            overlap.append(float(ov.mean()))
            chi.append(float(N * ov.var()))
        row = {
            "N": int(N),
            "complete": bool(complete),
            "vi": vi,
            "overlap": overlap,
            "chi": chi,
        }
        if complete:
            row["snr_star"] = peak_loc(snr_grid, vi)
            row["peak_vi"] = float(np.nanmax(vi))
            row["chi_peak_snr"] = float(snr_grid[int(np.nanargmax(chi))])
        series.append(row)
    return series


def shift_summary(state, B=1000):
    params = state["params"]
    snr_grid = np.asarray(params["snr_grid"], float)
    Ns = []
    peaks = []
    peak_reps = []
    rng = np.random.default_rng(9311)
    for N in params["Ns"]:
        graph_vis = []
        complete = True
        for snr in snr_grid:
            key = f"{N}:{snr:.3f}"
            cell = state["cells"].get(key)
            if cell is None or len(cell.get("graph_vi", [])) < params["G"]:
                complete = False
                break
            graph_vis.append(np.asarray(cell["graph_vi"], float))
        if not complete:
            continue
        vi = np.array([g.mean() for g in graph_vis], float)
        Ns.append(N)
        peaks.append(peak_loc(snr_grid, vi))
        reps = []
        for _ in range(B):
            bvi = [float(rng.choice(g, size=len(g), replace=True).mean()) for g in graph_vis]
            reps.append(peak_loc(snr_grid, bvi))
        peak_reps.append(reps)
    fit = fit_shift(Ns, peaks)
    plateau = plateau_fit(peaks) if len(peaks) else None
    if len(peak_reps) < 3:
        return {
            "complete_sizes": Ns,
            "peaks": peaks,
            "zero_asymptote_power_fit": fit,
            "plateau_fit": plateau,
            "bootstrap": None,
        }
    omegas = []
    deltas = []
    for _ in range(B):
        sample_peaks = [float(rng.choice(reps)) for reps in peak_reps]
        f = fit_shift(Ns, sample_peaks)
        if f is not None:
            omegas.append(f["omega"])
        deltas.append(plateau_fit(sample_peaks)["delta_inf"])
    omega = np.asarray(omegas, float)
    delta = np.asarray(deltas, float)
    n = len(peaks)
    return {
        "complete_sizes": Ns,
        "peaks": peaks,
        "zero_asymptote_power_fit": fit,
        "plateau_fit": plateau,
        "model_comparison": {
            "aicc_constant_plateau": aicc(plateau["sse"], n, 1) if plateau else None,
            "aicc_zero_asymptote_power": aicc(fit["sse"], n, 2) if fit else None,
            "note": "AICc is reported only as a small-sample diagnostic; n=4 is too small for model selection.",
        },
        "bootstrap": {
            "B": int(len(omega)),
            "omega_q05": float(np.quantile(omega, 0.05)) if len(omega) else None,
            "omega_q50": float(np.quantile(omega, 0.50)) if len(omega) else None,
            "omega_q95": float(np.quantile(omega, 0.95)) if len(omega) else None,
            "delta_inf_q05": float(np.quantile(delta, 0.05)) if len(delta) else None,
            "delta_inf_q50": float(np.quantile(delta, 0.50)) if len(delta) else None,
            "delta_inf_q95": float(np.quantile(delta, 0.95)) if len(delta) else None,
        },
    }


def main():
    t0 = time.time()
    q, c = 2, 10.0
    params = {
        "q": q,
        "c": c,
        "Ns": [16000, 32000, 64000, 100000],
        "snr_grid": [1.00, 1.01, 1.02, 1.03, 1.04, 1.05, 1.06, 1.08, 1.10],
        "G": 30,
        "R": 12,
        "max_iter": 350,
        "damp": 0.4,
        "pol_cut": 0.02,
    }
    state = load_state(params)
    rng = np.random.default_rng(9517)
    for N in params["Ns"]:
        for snr in params["snr_grid"]:
            key = f"{N}:{snr:.3f}"
            cell = state["cells"].setdefault(key, {"graph_vi": [], "overlap_values": []})
            while len(cell["graph_vi"]) < params["G"]:
                c_in, c_out = sbm_params(q, c, float(snr))
                obs, ov = ensemble_degeneracy(
                    N,
                    q,
                    float(c_in),
                    float(c_out),
                    G=1,
                    R=params["R"],
                    rng=rng,
                    max_iter=params["max_iter"],
                    damp=params["damp"],
                    pol_cut=params["pol_cut"],
                    n_sub=180,
                )
                cell["graph_vi"].append(obs["vi_mean"])
                cell["overlap_values"].extend([float(x) for x in ov])
                if len(cell["graph_vi"]) % 5 == 0 or len(cell["graph_vi"]) == params["G"]:
                    save_state(state, t0)
                    print(
                        f"N={N} snr={snr:.2f} graphs={len(cell['graph_vi'])}/{params['G']} "
                        f"VI={np.mean(cell['graph_vi']):.3f}",
                        flush=True,
                    )
    save_state(state, t0)
    print(f"wrote {OUT_PATH} ({state['seconds']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/code/exp_hard_phase_probe.py <==
"""
exp_hard_phase_probe.py -- q=5 first-order/hard-phase probe.

For q >= 5 the symmetric SBM has a first-order structure: an informative fixed
point can coexist with an uninformative fixed point. This script is not an
unlabeled detector. It compares random BP initialization to a weak planted
warm-start on the same q=5 graphs to test for coexistence.

Output: results/hard_phase_probe.json.
"""
from __future__ import annotations

import json
import os
import time

import numpy as np

import netlib as nl

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)


def sbm_params(q, c, snr):
    d = snr * q * np.sqrt(c)
    return c + d * (q - 1) / q, c - d / q


def summarize(parts, infos, z, rng, n):
    obs = nl.degeneracy_observables(list(parts), rng, n_sub=140, max_pairs=1000)
    ov = np.array([nl.overlap_with_truth(p, z) for p in parts], float)
    return {
        "vi_mean": obs["vi_mean"],
        "frac_trivial": obs["frac_trivial"],
        "overlap_mean": float(ov.mean()),
        "overlap_sd": float(ov.std(ddof=1)) if len(ov) > 1 else 0.0,
        "susceptibility": float(n * ov.var()),
        "converged_fraction": float(np.mean([x["converged"] for x in infos])),
        "polarization_mean": float(np.mean([x["polarization"] for x in infos])),
        "residual_median": float(np.median([x["undamped_residual"] for x in infos])),
    }


def main():
    t0 = time.time()
    n, q, c = 1400, 5, 20.0
    snr_grid = np.round(np.arange(0.70, 1.151, 0.075), 3)
    G, R = 3, 5
    max_iter, tol, damp, pol_cut = 1200, 1e-5, 0.4, 0.02
    init_strength = 0.18
    rng = np.random.default_rng(916)
    rows = []

    for snr in snr_grid:
        c_in, c_out = sbm_params(q, c, float(snr))
        random_parts, random_infos, random_ovs = [], [], []
        warm_parts, warm_infos, warm_ovs = [], [], []
        random_graph_rows, warm_graph_rows = [], []
        for _ in range(G):
            A, z = nl.sample_sbm(n, q, float(c_in), float(c_out), rng)
            seed = int(rng.integers(1, 2**31 - 1))

            pr, ir = nl.bp_ensemble_diagnostics(
                A, float(c_in), float(c_out), q=q, R=R,
                rng=np.random.default_rng(seed), max_iter=max_iter,
                damp=damp, tol=tol, pol_cut=pol_cut,
            )
            pw, iw = nl.bp_ensemble_diagnostics(
                A, float(c_in), float(c_out), q=q, R=R,
                rng=np.random.default_rng(seed), max_iter=max_iter,
                damp=damp, tol=tol, pol_cut=pol_cut,
                init_labels=z, init_strength=init_strength,
            )
            random_parts.extend(list(pr)); random_infos.extend(ir)
            warm_parts.extend(list(pw)); warm_infos.extend(iw)
            random_ovs.extend([nl.overlap_with_truth(p, z) for p in pr])
            warm_ovs.extend([nl.overlap_with_truth(p, z) for p in pw])
            random_graph_rows.append(float(np.mean(random_ovs[-R:])))
            warm_graph_rows.append(float(np.mean(warm_ovs[-R:])))

        random_obs = nl.degeneracy_observables(random_parts, rng, n_sub=160, max_pairs=1000)
        warm_obs = nl.degeneracy_observables(warm_parts, rng, n_sub=160, max_pairs=1000)
        row = {
            "snr": float(snr),
            "c_in": float(c_in),
            "c_out": float(c_out),
            "random": {
                "vi_mean": random_obs["vi_mean"],
                "frac_trivial": random_obs["frac_trivial"],
                "overlap_mean": float(np.mean(random_ovs)),
                "overlap_graph_sd": float(np.std(random_graph_rows, ddof=1)),
                "converged_fraction": float(np.mean([x["converged"] for x in random_infos])),
                "residual_median": float(np.median([x["undamped_residual"] for x in random_infos])),
                "polarization_mean": float(np.mean([x["polarization"] for x in random_infos])),
            },
            "warm": {
                "vi_mean": warm_obs["vi_mean"],
                "frac_trivial": warm_obs["frac_trivial"],
                "overlap_mean": float(np.mean(warm_ovs)),
                "overlap_graph_sd": float(np.std(warm_graph_rows, ddof=1)),
                "converged_fraction": float(np.mean([x["converged"] for x in warm_infos])),
                "residual_median": float(np.median([x["undamped_residual"] for x in warm_infos])),
                "polarization_mean": float(np.mean([x["polarization"] for x in warm_infos])),
            },
        }
        row["warm_minus_random_overlap"] = row["warm"]["overlap_mean"] - row["random"]["overlap_mean"]
        rows.append(row)
        print(
            f"snr={snr:.3f} random ov={row['random']['overlap_mean']:.3f} "
            f"warm ov={row['warm']['overlap_mean']:.3f} "
            f"conv=({row['random']['converged_fraction']:.2f},{row['warm']['converged_fraction']:.2f})",
            flush=True,
        )

    coexist = [
        r["snr"] for r in rows
        if r["random"]["overlap_mean"] < 0.05 and r["warm"]["overlap_mean"] > 0.20
    ]
    out = {
        "params": {
            "n": n,
            "q": q,
            "c": c,
            "G": G,
            "R": R,
            "snr_grid": snr_grid.tolist(),
            "max_iter": max_iter,
            "tol": tol,
            "damp": damp,
            "pol_cut": pol_cut,
            "warm_start": "messages biased toward planted labels",
            "init_strength": init_strength,
        },
        "rows": rows,
        "coexistence_snr_values": coexist,
        "seconds": time.time() - t0,
    }
    path = os.path.join(RESULTS, "hard_phase_probe.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"coexistence values={coexist}; wrote {path} ({out['seconds']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/code/exp_phase_ridge.py <==
"""
exp_phase_ridge.py -- the detectability phase diagram in (mean degree, snr)
coordinates, where the Kesten-Stigum line is simply snr = 1. At each cell we
measure the partition degeneracy (mean pairwise VI among an ensemble of BP
solutions on a fixed graph, averaged over several graphs) with the Metal engine.
The degeneracy forms a bright ridge just above snr = 1 at every degree; the
overlap shows the matching sharp transition. snr = (c_in - c_out)/(q*sqrt(c_bar)).

Output: results/phase_ridge.json.
"""
from __future__ import annotations
import json, os, time
import numpy as np
import netlib as nl
from bp_metal import ensemble_degeneracy

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results"); os.makedirs(RESULTS, exist_ok=True)


def cell(n, q, c_in, c_out, G, R, rng):
    obs, ovs = ensemble_degeneracy(n, q, c_in, c_out, G, R, rng)
    return obs["vi_mean"], float(ovs.mean()), obs["frac_trivial"]


def main():
    t0 = time.time()
    n, q = 2500, 2
    G, R = 6, 40
    cbar_vals = np.round(np.linspace(3.0, 18.0, 16), 3)
    snr_vals = np.round(np.linspace(0.35, 2.35, 21), 3)
    VI = np.full((len(snr_vals), len(cbar_vals)), np.nan)
    OV = np.full_like(VI, np.nan)
    rng = np.random.default_rng(13)
    total = 0
    for j, cbar in enumerate(cbar_vals):
        for i, snr in enumerate(snr_vals):
            d = snr * q * np.sqrt(cbar)
            c_in = cbar + d * (q - 1) / q
            c_out = cbar - d / q
            if c_out < 0.2:
                continue
            vi, ov, triv = cell(n, q, float(c_in), float(c_out), G, R, rng)
            VI[i, j] = vi; OV[i, j] = ov
            total += 1
        print(f"cbar={cbar:5.2f} done ({total} cells, {time.time()-t0:.0f}s)", flush=True)
    out = {"params": {"n": n, "q": q, "G": G, "R": R},
           "cbar_vals": cbar_vals.tolist(), "snr_vals": snr_vals.tolist(),
           "VI": VI.tolist(), "OV": OV.tolist(), "seconds": time.time() - t0}
    json.dump(out, open(os.path.join(RESULTS, "phase_ridge.json"), "w"))
    print(f"\nwrote phase_ridge.json ({out['seconds']:.0f}s, {total} cells)")


if __name__ == "__main__":
    main()


==> anc/code/exp_readout_artifact.py <==
"""
exp_readout_artifact.py -- separate hard-label readouts from BP marginal fields.

Uniform BP marginals carry no partition information, yet any forced node-label
readout from those marginals can create large hard-partition VI. This experiment
records four quantities on the same BP runs:

  * cutoff VI: the paper's operational readout, mapping low-polarization fields
    to the trivial partition;
  * argmax VI: hard labels from the raw BP marginal maxima;
  * sampled-marginal VI: one independent hard label sampled from every node
    marginal, exposing the random-label limit of uniform fields;
  * marginal JS: cutoff-free dispersion of the BP marginal fields themselves.

Output: results/readout_artifact.json.
"""
from __future__ import annotations

import json
import os
import time

import numpy as np

import netlib as nl

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)


def sbm_params(q, c, snr):
    d = snr * q * np.sqrt(c)
    return c + d * (q - 1) / q, c - d / q


def sample_labels_from_marginals(Psi, rng):
    cdf = np.cumsum(Psi, axis=1)
    u = rng.random(Psi.shape[0])[:, None]
    return (u > cdf).sum(axis=1).astype(np.int32)


def safe_obs(parts, rng):
    if len(parts) < 2:
        return {"vi_mean": None, "vi_std": None, "consensus_fuzz": None, "frac_trivial": None}
    return nl.degeneracy_observables(parts, rng, n_sub=140, max_pairs=1200)


def main():
    t0 = time.time()
    n, q, c = 1200, 2, 10.0
    snr_grid = np.round(np.arange(0.85, 1.251, 0.05), 3)
    G, R = 3, 8
    max_iter, tol, damp, pol_cut = 700, 1e-5, 0.4, 0.02
    rng = np.random.default_rng(6029)

    rows = []
    for snr in snr_grid:
        c_in, c_out = sbm_params(q, c, float(snr))
        cutoff_parts = []
        argmax_parts = []
        sampled_parts = []
        psis = []
        infos = []
        for _ in range(G):
            A, _z = nl.sample_sbm(n, q, float(c_in), float(c_out), rng)
            parts, run_infos, run_psis = nl.bp_ensemble_diagnostics(
                A,
                float(c_in),
                float(c_out),
                q=q,
                R=R,
                rng=rng,
                max_iter=max_iter,
                damp=damp,
                tol=tol,
                pol_cut=pol_cut,
                return_marg=True,
            )
            cutoff_parts.extend(list(parts))
            infos.extend(run_infos)
            for Psi in run_psis:
                psis.append(Psi)
                argmax_parts.append(np.argmax(Psi, axis=1).astype(np.int32))
                sampled_parts.append(sample_labels_from_marginals(Psi, rng))

        cutoff = safe_obs(cutoff_parts, rng)
        argmax = safe_obs(argmax_parts, rng)
        sampled = safe_obs(sampled_parts, rng)
        marginal = nl.marginal_dispersion_observables(psis, rng, max_pairs=1200)
        polar = np.array([x["polarization"] for x in infos], float)
        conv = np.array([x["converged"] for x in infos], bool)
        row = {
            "snr": float(snr),
            "cutoff_vi_mean": cutoff["vi_mean"],
            "cutoff_frac_trivial": cutoff["frac_trivial"],
            "argmax_vi_mean": argmax["vi_mean"],
            "argmax_frac_trivial": argmax["frac_trivial"],
            "sampled_marginal_vi_mean": sampled["vi_mean"],
            "sampled_marginal_frac_trivial": sampled["frac_trivial"],
            "marginal_js_mean": marginal["js_mean"],
            "marginal_js_std": marginal["js_std"],
            "polarization_mean": float(polar.mean()),
            "polarization_p90": float(np.percentile(polar, 90)),
            "converged_fraction": float(conv.mean()),
        }
        rows.append(row)
        print(
            "snr={:.2f} cutoff={:.3f} argmax={:.3f} sampled={:.3f} js={:.4f} conv={:.2f}".format(
                row["snr"],
                row["cutoff_vi_mean"],
                row["argmax_vi_mean"],
                row["sampled_marginal_vi_mean"],
                row["marginal_js_mean"],
                row["converged_fraction"],
            ),
            flush=True,
        )

    out = {
        "params": {
            "n": n,
            "q": q,
            "c": c,
            "snr_grid": snr_grid.tolist(),
            "G": G,
            "R": R,
            "max_iter": max_iter,
            "tol": tol,
            "damp": damp,
            "pol_cut": pol_cut,
            "uniform_independent_label_vi_limit_bits": 2.0 * float(np.log2(q)),
        },
        "rows": rows,
        "seconds": time.time() - t0,
    }
    path = os.path.join(RESULTS, "readout_artifact.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"wrote {path} ({out['seconds']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/code/exp_realdata.py <==
"""
exp_realdata.py -- the finding on a real network. The political-blogs network has
strong 2-community structure (political leaning). We progressively randomise it
with degree-preserving double-edge swaps, walking it across its own spectral
detectability margin, and at each level measure:
  * the partition degeneracy = VI dispersion of a bootstrap ensemble of
    degree-corrected Bethe-Hessian detections -- computed without ground truth;
  * the recovery overlap with the political leaning (ground truth, for validation);
  * a label-free Bethe-Hessian spectral margin for the horizontal coordinate.
The label-derived snr is stored only as a calibration column.

Output: results/realdata.json.
"""
from __future__ import annotations
import json, os, time
import numpy as np
import netlib as nl
from realdata import load_polblogs

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results"); os.makedirs(RESULTS, exist_ok=True)


def bootstrap_degeneracy(A, B, p_keep, rng):
    """Edge-bootstrap ensemble of Newman detections on a fixed graph."""
    Acoo = A.tocoo(); mask = Acoo.row < Acoo.col
    r = Acoo.row[mask]; c = Acoo.col[mask]; m = len(r)
    import scipy.sparse as sp
    parts = []
    for _ in range(B):
        keep = rng.random(m) < p_keep
        Ab = sp.coo_matrix((np.ones(keep.sum()), (r[keep], c[keep])), shape=A.shape)
        Ab = (Ab + Ab.T).tocsr(); Ab.setdiag(0); Ab.eliminate_zeros()
        parts.append(nl.dc_bethe_hessian_partition(Ab))
    return parts


def main():
    t0 = time.time()
    A0, z = load_polblogs()
    m = int(A0.nnz // 2)
    B, p_keep, L = 32, 0.85, 5
    swap_fracs = np.round(np.linspace(0.0, 2.2, 23), 3)   # in units of m swaps
    rng = np.random.default_rng(41)
    rows = []
    for f in swap_fracs:
        reps = []
        for ell in range(L):
            A = A0 if f == 0 else nl.double_edge_swap_dilute(A0, int(f * m), rng)
            snr = nl.empirical_snr(A, z)
            margin = nl.dc_bethe_hessian_margin(A)
            parts = bootstrap_degeneracy(A, B, p_keep, rng)
            obs = nl.degeneracy_observables(parts, rng, n_sub=240, max_pairs=2000)
            ov = float(np.mean([nl.overlap_with_truth(p, z) for p in parts]))
            reps.append({"snr": snr, "vi": obs["vi_mean"],
                         "fuzz": obs["consensus_fuzz"],
                         "frac_trivial": obs["frac_trivial"], "overlap": ov,
                         **margin})
        def mean_sd(key):
            vals = np.array([r[key] for r in reps], float)
            return float(vals.mean()), float(vals.std(ddof=1)) if len(vals) > 1 else 0.0
        snr, snr_sd = mean_sd("snr")
        vi, vi_sd = mean_sd("vi")
        fuzz, fuzz_sd = mean_sd("fuzz")
        triv, triv_sd = mean_sd("frac_trivial")
        ov, ov_sd = mean_sd("overlap")
        neg_mass, neg_mass_sd = mean_sd("negative_mass")
        lambda_min, lambda_min_sd = mean_sd("lambda_min")
        neg_count, neg_count_sd = mean_sd("negative_count")
        best_Q, best_Q_sd = mean_sd("best_modularity")
        rows.append({"swap_frac": float(f), "snr": snr, "snr_sd": snr_sd,
                     "vi": vi, "vi_sd": vi_sd, "fuzz": fuzz, "fuzz_sd": fuzz_sd,
                     "frac_trivial": triv, "frac_trivial_sd": triv_sd,
                     "overlap": ov, "overlap_sd": ov_sd,
                     "negative_mass": neg_mass, "negative_mass_sd": neg_mass_sd,
                     "lambda_min": lambda_min, "lambda_min_sd": lambda_min_sd,
                     "negative_count": neg_count, "negative_count_sd": neg_count_sd,
                     "best_modularity": best_Q, "best_modularity_sd": best_Q_sd,
                     "replicates": reps})
        print(f"swaps={f:4.2f}m  snr={snr:5.2f}+/-{snr_sd:.2f}  "
              f"BHmass={neg_mass:.2f}+/-{neg_mass_sd:.2f}  "
              f"VI={vi:.3f}+/-{vi_sd:.3f}  overlap={ov:.3f}+/-{ov_sd:.3f}  "
              f"triv={triv:.2f}", flush=True)
    out = {"network": "polblogs", "n": A0.shape[0], "m": m,
           "params": {"B": B, "p_keep": p_keep, "rewiring_replicates": L},
           "rows": rows,
           "seconds": time.time() - t0}
    json.dump(out, open(os.path.join(RESULTS, "realdata.json"), "w"), indent=2)
    margin = np.array([r["negative_mass"] for r in rows]); vi = np.array([r["vi"] for r in rows])
    print(f"\n({out['seconds']:.0f}s) degeneracy peaks at BH negative mass={margin[np.argmax(vi)]:.2f}")


if __name__ == "__main__":
    main()


==> anc/code/exp_realnets.py <==
"""
exp_realnets.py -- multi-network label-free real-graph benchmark.

The political-blogs experiment is a small labeled calibration. This benchmark
uses public SNAP edge lists from distinct network classes and measures the same
label-free object on each graph:

  * edge-subsampling bootstrap dispersion of degree-corrected Bethe-Hessian
    partitions;
  * the Bethe-Hessian modularity margin used as the horizontal coordinate;
  * the p_keep value at which the VI curve peaks.

Output: results/realnets.json.
"""
from __future__ import annotations

import gzip
import json
import os
import time
import urllib.request

import numpy as np
import scipy.sparse as sp
from scipy.sparse.csgraph import connected_components

import netlib as nl

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
WORK = os.path.join(ROOT, "work", "snap")
os.makedirs(RESULTS, exist_ok=True)
os.makedirs(WORK, exist_ok=True)


DATASETS = [
    {
        "name": "email_eu_core",
        "class": "organizational email",
        "url": "https://snap.stanford.edu/data/email-Eu-core.txt.gz",
        "directed": True,
    },
    {
        "name": "wiki_vote",
        "class": "information/voting",
        "url": "https://snap.stanford.edu/data/wiki-Vote.txt.gz",
        "directed": True,
    },
    {
        "name": "ca_grqc",
        "class": "scientific collaboration",
        "url": "https://snap.stanford.edu/data/ca-GrQc.txt.gz",
        "directed": False,
    },
    {
        "name": "p2p_gnutella08",
        "class": "peer-to-peer technology",
        "url": "https://snap.stanford.edu/data/p2p-Gnutella08.txt.gz",
        "directed": True,
    },
    {
        "name": "facebook_combined",
        "class": "social ego network",
        "url": "https://snap.stanford.edu/data/facebook_combined.txt.gz",
        "directed": False,
    },
    {
        "name": "soc_epinions",
        "class": "trust/social network",
        "url": "https://snap.stanford.edu/data/soc-Epinions1.txt.gz",
        "directed": True,
    },
]


def download(dataset):
    path = os.path.join(WORK, dataset["name"] + ".txt.gz")
    if not os.path.exists(path):
        print(f"downloading {dataset['name']} from SNAP", flush=True)
        urllib.request.urlretrieve(dataset["url"], path)
    return path


def read_snap_edges(path):
    rows = []
    cols = []
    with gzip.open(path, "rt", encoding="utf-8", errors="ignore") as f:
        for line in f:
            line = line.strip()
            if not line or line.startswith("#"):
                continue
            parts = line.split()
            if len(parts) < 2:
                continue
            a, b = int(parts[0]), int(parts[1])
            if a == b:
                continue
            rows.append(a)
            cols.append(b)
    ids = np.unique(np.asarray(rows + cols, dtype=np.int64))
    inv = {int(v): i for i, v in enumerate(ids)}
    r = np.fromiter((inv[int(x)] for x in rows), dtype=np.int32, count=len(rows))
    c = np.fromiter((inv[int(x)] for x in cols), dtype=np.int32, count=len(cols))
    n = len(ids)
    A = sp.coo_matrix((np.ones(len(r), dtype=np.float64), (r, c)), shape=(n, n))
    A = A + A.T
    A = (A > 0).astype(np.float64).tocsr()
    A.setdiag(0)
    A.eliminate_zeros()
    return largest_component(A)


def largest_component(A):
    n_comp, lab = connected_components(A, directed=False, return_labels=True)
    if n_comp <= 1:
        return A.tocsr()
    counts = np.bincount(lab)
    keep = np.where(lab == int(np.argmax(counts)))[0]
    return A[keep][:, keep].tocsr()


def edge_subsample(A, p_keep, rng):
    Acoo = A.tocoo()
    mask = Acoo.row < Acoo.col
    r = Acoo.row[mask]
    c = Acoo.col[mask]
    keep = rng.random(len(r)) < p_keep
    B = sp.coo_matrix((np.ones(int(keep.sum())), (r[keep], c[keep])), shape=A.shape)
    B = (B + B.T).tocsr()
    B.setdiag(0)
    B.eliminate_zeros()
    return B


def null_modularity_threshold(A, p_keep, rng, n_evecs, null_B):
    ref = edge_subsample(A, p_keep, rng)
    deg = np.asarray(ref.sum(axis=1)).ravel()
    vals = []
    for _ in range(null_B):
        Anull = nl.sample_chung_lu_degrees(deg, rng)
        vals.append(nl.dc_bethe_hessian_margin(Anull, n_evecs=n_evecs)["best_modularity"])
    vals = np.asarray(vals, float)
    mu = float(vals.mean()) if len(vals) else 0.0
    sd = float(vals.std(ddof=1)) if len(vals) > 1 else 0.0
    return {
        "null_best_modularity_mean": mu,
        "null_best_modularity_sd": sd,
        "null_best_modularity_threshold": mu + 2.0 * sd,
        "null_replicates": int(null_B),
    }


def bootstrap_network(A, p_keep, B, rng, n_evecs, null_B):
    null = null_modularity_threshold(A, p_keep, rng, n_evecs, null_B)
    q_floor = null["null_best_modularity_threshold"]
    parts = []
    margins = []
    sizes = []
    for _ in range(B):
        Ab = edge_subsample(A, p_keep, rng)
        sizes.append(int(np.count_nonzero(np.asarray(Ab.sum(axis=1)).ravel())))
        part, margin = nl.dc_bethe_hessian_partition_margin(
            Ab, n_evecs=n_evecs, modularity_floor=q_floor
        )
        parts.append(part)
        margins.append(margin)
    obs = nl.degeneracy_observables(parts, rng, n_sub=220, max_pairs=1600)
    def ms(key):
        vals = np.array([m[key] for m in margins], float)
        return float(vals.mean()), float(vals.std(ddof=1)) if len(vals) > 1 else 0.0
    best_q, best_q_sd = ms("best_modularity")
    lmin, lmin_sd = ms("lambda_min")
    nneg, nneg_sd = ms("negative_count")
    return {
        "p_keep": float(p_keep),
        "bootstrap_replicates": int(B),
        "component_n_mean": float(np.mean(sizes)),
        "component_n_min": int(np.min(sizes)),
        "component_n_max": int(np.max(sizes)),
        "vi": obs["vi_mean"],
        "vi_sd": obs["vi_std"],
        "consensus_fuzz": obs["consensus_fuzz"],
        "frac_trivial": obs["frac_trivial"],
        "best_modularity": best_q,
        "best_modularity_sd": best_q_sd,
        "lambda_min": lmin,
        "lambda_min_sd": lmin_sd,
        "negative_count": nneg,
        "negative_count_sd": nneg_sd,
        "fraction_above_null": float(np.mean([m["best_modularity"] > q_floor for m in margins])),
        **null,
    }


def main():
    t0 = time.time()
    rng = np.random.default_rng(8731)
    p_grid = [1.0, 0.85, 0.70, 0.55, 0.40, 0.25, 0.15, 0.10, 0.05]
    rows = []
    for ds in DATASETS:
        path = download(ds)
        A = read_snap_edges(path)
        n = int(A.shape[0])
        m = int(A.nnz // 2)
        B = 6 if n > 30000 else 16
        n_evecs = 5 if n > 30000 else 8
        null_B = 3 if n > 30000 else 6
        print(f"\n{ds['name']}: n={n} m={m} B={B} nullB={null_B}", flush=True)
        curve = []
        for p_keep in p_grid:
            row = bootstrap_network(A, p_keep, B=B, rng=rng, n_evecs=n_evecs, null_B=null_B)
            curve.append(row)
            print(
                f"  p={p_keep:.2f} VI={row['vi']:.3f} Q={row['best_modularity']:.3f} "
                f"Q0={row['null_best_modularity_threshold']:.3f} "
                f"above0={row['fraction_above_null']:.2f} triv={row['frac_trivial']:.2f} "
                f"activeN={row['component_n_mean']:.0f}",
                flush=True,
            )
        vi = np.array([r["vi"] for r in curve], float)
        q = np.array([r["best_modularity"] for r in curve], float)
        peak = int(np.nanargmax(vi))
        rows.append(
            {
                "name": ds["name"],
                "class": ds["class"],
                "source": ds["url"],
                "directed_source": bool(ds["directed"]),
                "n": n,
                "m": m,
                "bootstrap_replicates": B,
                "null_replicates": null_B,
                "n_evecs": n_evecs,
                "peak_p_keep": curve[peak]["p_keep"],
                "peak_vi": float(vi[peak]),
                "peak_best_modularity": float(q[peak]),
                "curve": curve,
            }
        )
    out = {
        "params": {
            "p_grid": p_grid,
            "protocol": "edge-subsampling bootstrap with degree-corrected Bethe-Hessian readout",
        },
        "rows": rows,
        "seconds": time.time() - t0,
    }
    path = os.path.join(RESULTS, "realnets.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"\nwrote {path} ({out['seconds']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/code/exp_residual_gated.py <==
"""
exp_residual_gated.py -- long-budget BP with a fixed-point residual gate.

The finite-budget VI curve can mix BP critical slowing with real dispersion of
the fixed-point ensemble. This experiment reruns the same graph and BP
initialization seeds at 700 and 2500 iterations, then reports the VI and
cutoff-free marginal dispersion after a strict residual gate.

Output: results/residual_gated.json.
"""
from __future__ import annotations

import json
import os
import time

import numpy as np

import netlib as nl

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)


def sbm_params(q, c, snr):
    d = snr * q * np.sqrt(c)
    return c + d * (q - 1) / q, c - d / q


def finite_obs(parts, rng, n_sub=140):
    if len(parts) < 3:
        return {"vi_mean": None, "vi_std": None, "consensus_fuzz": None, "frac_trivial": None}
    return nl.degeneracy_observables(parts, rng, n_sub=n_sub, max_pairs=1200)


def summarize_bucket(bucket, rng, residual_gate):
    parts = list(bucket["parts"])
    infos = list(bucket["infos"])
    psis = list(bucket["psis"])
    overlaps = np.asarray(bucket["overlaps"], float)
    obs = finite_obs(parts, rng)
    marg = nl.marginal_dispersion_observables(psis, rng, max_pairs=1200)
    gate = np.array(
        [
            x["converged"] and x["undamped_residual"] <= residual_gate
            for x in infos
        ],
        bool,
    )
    gated_parts = [p for p, ok in zip(parts, gate) if ok]
    gated_psis = [p for p, ok in zip(psis, gate) if ok]
    gated_obs = finite_obs(gated_parts, rng)
    gated_marg = nl.marginal_dispersion_observables(gated_psis, rng, max_pairs=1200)
    final_delta = np.array([x["final_delta"] for x in infos], float)
    residual = np.array([x["undamped_residual"] for x in infos], float)
    polar = np.array([x["polarization"] for x in infos], float)
    return {
        "vi_mean": obs["vi_mean"],
        "vi_std": obs["vi_std"],
        "frac_trivial": obs["frac_trivial"],
        "consensus_fuzz": obs["consensus_fuzz"],
        "marginal_js_mean": marg["js_mean"],
        "marginal_js_std": marg["js_std"],
        "overlap_mean": float(overlaps.mean()),
        "susceptibility": float(bucket["n"] * overlaps.var()),
        "converged_fraction": float(np.mean([x["converged"] for x in infos])),
        "residual_gate": residual_gate,
        "gate_fraction": float(gate.mean()),
        "gate_count": int(gate.sum()),
        "gated_vi_mean": gated_obs["vi_mean"],
        "gated_frac_trivial": gated_obs["frac_trivial"],
        "gated_marginal_js_mean": gated_marg["js_mean"],
        "final_delta_median": float(np.median(final_delta)),
        "final_delta_p90": float(np.percentile(final_delta, 90)),
        "undamped_residual_median": float(np.median(residual)),
        "undamped_residual_p90": float(np.percentile(residual, 90)),
        "polarization_mean": float(polar.mean()),
        "polarization_p90": float(np.percentile(polar, 90)),
    }


def main():
    t0 = time.time()
    n, q, c = 1200, 2, 10.0
    snr_grid = np.round(np.arange(1.00, 1.301, 0.05), 3)
    budgets = [700, 2500]
    G, R = 3, 8
    tol, damp, pol_cut = 1e-5, 0.4, 0.02
    residual_gate = 5e-5
    rng = np.random.default_rng(7631)

    buckets = {
        (budget, float(snr)): {"parts": [], "infos": [], "psis": [], "overlaps": [], "n": n}
        for budget in budgets
        for snr in snr_grid
    }
    paired_to_long = {float(snr): [] for snr in snr_grid}
    long_budget = budgets[-1]

    for snr in snr_grid:
        c_in, c_out = sbm_params(q, c, float(snr))
        for _ in range(G):
            A, z = nl.sample_sbm(n, q, float(c_in), float(c_out), rng)
            seed = int(rng.integers(1, 2**31 - 1))
            graph_parts = {}
            for budget in budgets:
                brng = np.random.default_rng(seed)
                parts, infos, psis = nl.bp_ensemble_diagnostics(
                    A,
                    float(c_in),
                    float(c_out),
                    q=q,
                    R=R,
                    rng=brng,
                    max_iter=budget,
                    damp=damp,
                    tol=tol,
                    pol_cut=pol_cut,
                    return_marg=True,
                )
                graph_parts[budget] = parts
                key = (budget, float(snr))
                buckets[key]["parts"].extend(list(parts))
                buckets[key]["infos"].extend(infos)
                buckets[key]["psis"].extend(psis)
                buckets[key]["overlaps"].extend([nl.overlap_with_truth(p, z) for p in parts])

            paired_to_long[float(snr)].extend(
                nl.variation_of_information(graph_parts[budgets[0]][r], graph_parts[long_budget][r])
                for r in range(R)
            )

        short = summarize_bucket(buckets[(budgets[0], float(snr))], rng, residual_gate)
        long = summarize_bucket(buckets[(long_budget, float(snr))], rng, residual_gate)
        print(
            "snr={:.2f} 700:VI={:.3f},gate={:.2f} 2500:VI={:.3f},gateVI={} gate={:.2f}".format(
                float(snr),
                short["vi_mean"],
                short["gate_fraction"],
                long["vi_mean"],
                "None" if long["gated_vi_mean"] is None else f"{long['gated_vi_mean']:.3f}",
                long["gate_fraction"],
            ),
            flush=True,
        )

    rows_by_budget = {}
    for budget in budgets:
        rows = []
        for snr in snr_grid:
            row = summarize_bucket(buckets[(budget, float(snr))], rng, residual_gate)
            row["snr"] = float(snr)
            if budget == budgets[0]:
                paired = np.asarray(paired_to_long[float(snr)], float)
                row["same_init_vi_to_2500_mean"] = float(paired.mean())
                row["same_init_vi_to_2500_p90"] = float(np.percentile(paired, 90))
            else:
                row["same_init_vi_to_2500_mean"] = 0.0
                row["same_init_vi_to_2500_p90"] = 0.0
            rows.append(row)
        rows_by_budget[str(budget)] = rows

    out = {
        "params": {
            "n": n,
            "q": q,
            "c": c,
            "snr_grid": snr_grid.tolist(),
            "budgets": budgets,
            "G": G,
            "R": R,
            "tol": tol,
            "damp": damp,
            "pol_cut": pol_cut,
            "residual_gate": residual_gate,
            "paired_budget_design": "same graph and same BP initialization seeds at 700 and 2500 iterations",
        },
        "rows_by_budget": rows_by_budget,
        "seconds": time.time() - t0,
    }
    path = os.path.join(RESULTS, "residual_gated.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"wrote {path} ({out['seconds']:.1f}s)")


if __name__ == "__main__":
    main()


==> anc/code/exp_ripe_atlas.py <==
"""
exp_ripe_atlas.py -- RIPE Atlas latency-profile graph experiment.

This experiment uses the RIPE Atlas API in two modes:

  * --schedule creates private one-off ping measurements. It requires
    RIPE_ATLAS_API_KEY in the environment and never stores the key.
  * --fetch/--analyze download the measurement results, build a probe-probe
    latency-profile graph, and measure detector-output dispersion on edge
    bootstraps.

Output:
  results/ripe_atlas_measurements.json
  results/ripe_atlas.json
"""
from __future__ import annotations

import argparse
import json
import os
import time
import urllib.error
import urllib.parse
import urllib.request
from collections import defaultdict

import numpy as np
import scipy.sparse as sp

import netlib as nl

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)

API = "https://atlas.ripe.net/api/v2"
MEASUREMENTS_PATH = os.path.join(RESULTS, "ripe_atlas_measurements.json")
RESULT_PATH = os.path.join(RESULTS, "ripe_atlas.json")

TARGETS = [
    "a.root-servers.net",
    "b.root-servers.net",
    "f.root-servers.net",
    "i.root-servers.net",
    "j.root-servers.net",
    "k.root-servers.net",
    "l.root-servers.net",
    "m.root-servers.net",
]


def request_json(path, key=None, method="GET", payload=None, timeout=60):
    headers = {"User-Agent": "community-detectability-ripe-atlas/1.0"}
    data = None
    if payload is not None:
        data = json.dumps(payload).encode("utf-8")
        headers["Content-Type"] = "application/json"
    if key:
        headers["Authorization"] = "Key " + key
    req = urllib.request.Request(API + path, data=data, headers=headers, method=method)
    try:
        with urllib.request.urlopen(req, timeout=timeout) as r:
            return r.status, json.load(r)
    except urllib.error.HTTPError as e:
        body = e.read().decode("utf-8", "replace")
        raise RuntimeError(f"RIPE Atlas HTTP {e.code}: {body[:1000]}") from e


def schedule_measurements(key, requested=120, region="WW"):
    tag = "community-detectability-latency-profile"
    definitions = []
    for target in TARGETS:
        definitions.append(
            {
                "target": target,
                "description": f"{tag} ping {target}",
                "type": "ping",
                "af": 4,
                "packets": 3,
                "is_oneoff": True,
                "tags": [tag],
            }
        )
    payload = {
        "definitions": definitions,
        "probes": [{"requested": requested, "type": "area", "value": region}],
        "is_oneoff": True,
    }
    status, data = request_json("/measurements/", key=key, method="POST", payload=payload)
    ids = data.get("measurements", [])
    out = {
        "created_at": int(time.time()),
        "api": API,
        "tag": tag,
        "requested_probes": requested,
        "region": region,
        "targets": TARGETS,
        "measurement_ids": ids,
        "response_status": status,
    }
    with open(MEASUREMENTS_PATH, "w") as f:
        json.dump(out, f, indent=2)
    return out


def load_measurements():
    with open(MEASUREMENTS_PATH) as f:
        return json.load(f)


def fetch_results(key=None, window_seconds=6 * 3600):
    meta = load_measurements()
    now = int(time.time())
    start = meta["created_at"] - 60
    stop = min(now, meta["created_at"] + window_seconds)
    raw_by_target = {}
    for target, msm_id in zip(meta["targets"], meta["measurement_ids"]):
        path = f"/measurements/{msm_id}/results/?" + urllib.parse.urlencode(
            {"start": start, "stop": stop}
        )
        status, rows = request_json(path, key=key, timeout=90)
        raw_by_target[target] = rows
        print(f"target={target} measurement={msm_id} rows={len(rows)} status={status}", flush=True)
    return meta, raw_by_target


def median_rtt(row):
    vals = []
    for x in row.get("result", []):
        if isinstance(x, dict) and "rtt" in x and float(x["rtt"]) > 0:
            vals.append(float(x["rtt"]))
    if vals:
        return float(np.median(vals))
    if "avg" in row and row["avg"] is not None and float(row["avg"]) > 0:
        return float(row["avg"])
    return None


def fetch_probe_metadata(probe_ids):
    meta = {}
    ids = sorted(set(int(x) for x in probe_ids))
    for i in range(0, len(ids), 100):
        chunk = ids[i : i + 100]
        path = "/probes/?" + urllib.parse.urlencode({"id__in": ",".join(map(str, chunk)), "page_size": 100})
        _status, data = request_json(path, timeout=60)
        for p in data.get("results", []):
            meta[int(p["id"])] = {
                "country": p.get("country_code"),
                "asn_v4": p.get("asn_v4"),
                "is_anchor": p.get("is_anchor"),
                "geometry": p.get("geometry"),
            }
    return meta


def build_latency_matrix(raw_by_target, min_targets=5):
    targets = list(raw_by_target)
    vals = defaultdict(dict)
    for target, rows in raw_by_target.items():
        by_probe = defaultdict(list)
        for row in rows:
            prb = row.get("prb_id")
            rtt = median_rtt(row)
            if prb is not None and rtt is not None and np.isfinite(rtt):
                by_probe[int(prb)].append(rtt)
        for prb, xs in by_probe.items():
            vals[prb][target] = float(np.median(xs))
    probes = [p for p, d in vals.items() if len(d) >= min_targets]
    probes.sort()
    X = np.full((len(probes), len(targets)), np.nan)
    for i, p in enumerate(probes):
        for j, t in enumerate(targets):
            if t in vals[p]:
                X[i, j] = vals[p][t]
    # Column medians fill rare missing entries; rows with too many missing targets
    # were already removed.
    med = np.nanmedian(X, axis=0)
    inds = np.where(~np.isfinite(X))
    X[inds] = med[inds[1]]
    return probes, targets, X


def latency_knn_graph(X, k=8):
    Z = np.log1p(X)
    Z = (Z - Z.mean(axis=0, keepdims=True)) / (Z.std(axis=0, keepdims=True) + 1e-9)
    D = np.sqrt(((Z[:, None, :] - Z[None, :, :]) ** 2).sum(axis=2))
    n = X.shape[0]
    rows, cols = [], []
    for i in range(n):
        nbrs = np.argsort(D[i])[1 : k + 1]
        rows.extend([i] * len(nbrs))
        cols.extend(nbrs.tolist())
    A = sp.coo_matrix((np.ones(len(rows)), (rows, cols)), shape=(n, n))
    A = ((A + A.T) > 0).astype(float).tocsr()
    A.setdiag(0)
    A.eliminate_zeros()
    return A, D


def geometry_stats(A):
    """Triangle-closure diagnostics for the symmetrized kNN graph."""
    A = (A > 0).astype(np.int8).tocsr()
    n = A.shape[0]
    deg = np.asarray(A.sum(axis=1)).ravel().astype(float)
    B = A.astype(np.int64)
    tri_per_node = np.asarray(B.multiply(B @ B).sum(axis=1)).ravel() / 2.0
    denom = deg * (deg - 1.0) / 2.0
    local = np.divide(
        tri_per_node,
        denom,
        out=np.zeros_like(tri_per_node, dtype=float),
        where=denom > 0,
    )
    triples = float(denom.sum())
    triangles = float(tri_per_node.sum() / 3.0)
    return {
        "mean_local_clustering": float(local[denom > 0].mean()) if np.any(denom > 0) else 0.0,
        "transitivity": float(3.0 * triangles / triples) if triples > 0 else 0.0,
        "triangles": int(round(triangles)),
        "degree_q10": float(np.quantile(deg, 0.10)) if n else 0.0,
        "degree_q50": float(np.quantile(deg, 0.50)) if n else 0.0,
        "degree_q90": float(np.quantile(deg, 0.90)) if n else 0.0,
    }


def bootstrap_degeneracy(A, rng, B=96, keep_prob=0.85):
    coo = A.tocoo()
    mask = coo.row < coo.col
    edges = np.array(list(zip(coo.row[mask], coo.col[mask])), dtype=np.int32)
    parts = []
    for _ in range(B):
        keep = rng.random(len(edges)) < keep_prob
        e = edges[keep]
        if len(e) == 0:
            parts.append(np.zeros(A.shape[0], np.int32))
            continue
        Ab = nl._coo_from_pairs([e[:, 0]], [e[:, 1]], A.shape[0])
        parts.append(nl.dc_bethe_hessian_partition(Ab))
    return nl.degeneracy_observables(parts, rng, n_sub=min(220, A.shape[0]), max_pairs=2000), parts


def purity(parts, labels):
    labels = np.asarray(labels)
    good = labels != None  # noqa: E711
    if good.sum() == 0:
        return None
    vals = []
    for p in parts:
        score = 0
        for c in np.unique(p[good]):
            lab = labels[good][p[good] == c]
            if len(lab):
                _, counts = np.unique(lab, return_counts=True)
                score += counts.max()
        vals.append(score / good.sum())
    return float(np.mean(vals))


def analyze(key=None, seed=931):
    meta, raw_by_target = fetch_results(key=key)
    probes, targets, X = build_latency_matrix(raw_by_target)
    probe_meta = fetch_probe_metadata(probes)
    rng = np.random.default_rng(seed)
    country = [probe_meta.get(p, {}).get("country") for p in probes]
    asn = [probe_meta.get(p, {}).get("asn_v4") for p in probes]
    k_values = [2, 3, 4, 6, 8, 10]
    k_values = [k for k in k_values if k < len(probes)]
    sweep = []
    chosen = None
    for k in k_values:
        A, _D = latency_knn_graph(X, k=k)
        obs, parts = bootstrap_degeneracy(A, rng)
        degrees = np.asarray(A.sum(axis=1)).ravel()
        row = {
            "k": k,
            "n_edges": int(A.nnz // 2),
            "mean_degree": float(degrees.mean()) if len(degrees) else 0.0,
            "geometry": geometry_stats(A),
            "degeneracy": obs,
            "country_purity_mean": purity(parts, country),
            "asn_purity_mean": purity(parts, asn),
        }
        sweep.append(row)
        if k == 4:
            chosen = (A, obs, parts, row)
    if chosen is None:
        A, _D = latency_knn_graph(X, k=k_values[0])
        obs, parts = bootstrap_degeneracy(A, rng)
        degrees = np.asarray(A.sum(axis=1)).ravel()
        chosen = (
            A,
            obs,
            parts,
            {
                "k": k_values[0],
                "n_edges": int(A.nnz // 2),
                "mean_degree": float(degrees.mean()) if len(degrees) else 0.0,
                "geometry": geometry_stats(A),
                "degeneracy": obs,
                "country_purity_mean": purity(parts, country),
                "asn_purity_mean": purity(parts, asn),
            },
        )
    A, obs, parts, chosen_row = chosen
    degrees = np.asarray(A.sum(axis=1)).ravel()
    out = {
        "params": {
            "measurement_ids": meta["measurement_ids"],
            "targets": targets,
            "requested_probes": meta["requested_probes"],
            "graph": "symmetrized kNN graph on log-standardized RIPE Atlas RTT vectors",
            "chosen_k": chosen_row["k"],
            "k_sweep": k_values,
            "bootstrap_B": 96,
            "edge_keep_prob": 0.85,
        },
        "n_probes": len(probes),
        "n_targets": len(targets),
        "n_edges": chosen_row["n_edges"],
        "mean_degree": chosen_row["mean_degree"],
        "geometry": chosen_row["geometry"],
        "degeneracy": obs,
        "country_purity_mean": purity(parts, country),
        "asn_purity_mean": purity(parts, asn),
        "k_sweep": sweep,
        "countries": sorted(set(x for x in country if x is not None)),
        "asn_count": len(set(x for x in asn if x is not None)),
        "probe_ids": probes,
        "latency_ms_summary": {
            "median": float(np.median(X)),
            "q10": float(np.quantile(X, 0.10)),
            "q90": float(np.quantile(X, 0.90)),
        },
    }
    with open(RESULT_PATH, "w") as f:
        json.dump(out, f, indent=2)
    print(json.dumps({k: out[k] for k in ["n_probes", "n_targets", "n_edges", "mean_degree", "degeneracy", "country_purity_mean", "asn_purity_mean"]}, indent=2))
    print(f"wrote {RESULT_PATH}")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--schedule", action="store_true")
    ap.add_argument("--analyze", action="store_true")
    ap.add_argument("--requested", type=int, default=120)
    ap.add_argument("--wait", type=int, default=0, help="seconds to wait after scheduling before analysis")
    args = ap.parse_args()
    key = os.environ.get("RIPE_ATLAS_API_KEY")
    if args.schedule:
        if not key:
            raise SystemExit("RIPE_ATLAS_API_KEY is required for --schedule")
        meta = schedule_measurements(key, requested=args.requested)
        print(json.dumps({k: meta[k] for k in ["tag", "requested_probes", "measurement_ids"]}, indent=2))
    if args.wait:
        time.sleep(args.wait)
    if args.analyze:
        analyze(key=key)


if __name__ == "__main__":
    main()


==> anc/code/exp_validate_metal.py <==
"""
exp_validate_metal.py -- validate the Metal BP engine: does the partition
degeneracy reproduce the finite-size detectable-side peak, and does the Metal
detector agree with the CPU reference on identical graphs?

The Metal engine runs R BP instances (random initial messages) on a FIXED graph
= the metastable-state / landscape ensemble, which is the degeneracy a single
real network exhibits. We average over a few graph instances per snr for
robustness.  Reports throughput as context only; all claims (peak location,
collapse) are dimensionless.
"""
from __future__ import annotations
import json, os, time
import numpy as np
import netlib as nl
from bp_metal import run_bp_metal

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results"); os.makedirs(RESULTS, exist_ok=True)


def metal_point(n, c, q, snr, n_graphs, R, rng):
    d = snr * q * np.sqrt(c)
    c_in = c + d * (q - 1) / q
    c_out = c - d / q
    parts, overlaps = [], []
    for g in range(n_graphs):
        A, z = nl.sample_sbm(n, q, c_in, c_out, rng)
        seed = int(rng.integers(1, 2**31 - 1))
        pr, pol, meta = run_bp_metal(A, c_in, c_out, q=q, R=R, max_iter=200,
                                     damp=0.4, pol_cut=0.02, seed=seed)
        for p in pr:
            parts.append(p); overlaps.append(nl.overlap_with_truth(p, z))
    obs = nl.degeneracy_observables(parts, rng)
    ov = np.array(overlaps)
    return {"snr": float(snr), "c_in": float(c_in), "c_out": float(c_out),
            "overlap_mean": float(ov.mean()), "susceptibility": float(n * ov.var()),
            **obs}


def main():
    t0 = time.time()
    n, c, q = 4000, 10.0, 2
    n_graphs, R = 6, 48          # 288 BP instances per snr point
    snr_grid = np.round(np.linspace(0.4, 2.2, 10), 3)
    rng = np.random.default_rng(5)
    rows = []
    for snr in snr_grid:
        row = metal_point(n, c, q, float(snr), n_graphs, R, rng)
        rows.append(row)
        print(f"snr={snr:4.2f} VI={row['vi_mean']:.3f} fuzz={row['consensus_fuzz']:.3f} "
              f"triv={row['frac_trivial']:.2f} overlap={row['overlap_mean']:.3f} "
              f"chi={row['susceptibility']:.2f}", flush=True)
    out = {"params": {"n": n, "c": c, "q": q, "n_graphs": n_graphs, "R": R,
                      "instances_per_point": n_graphs * R, "detector": "bp_metal"},
           "rows": rows, "seconds": time.time() - t0}
    json.dump(out, open(os.path.join(RESULTS, "validate_metal.json"), "w"), indent=2)
    snr = np.array([r["snr"] for r in rows])
    vi = np.array([r["vi_mean"] for r in rows])
    chi = np.array([r["susceptibility"] for r in rows])
    print(f"\n({out['seconds']:.1f}s)  VI peak at snr={snr[np.argmax(vi)]:.2f}  "
          f"susceptibility peak at snr={snr[np.argmax(chi)]:.2f}  (threshold=1.00)")


if __name__ == "__main__":
    main()


==> anc/code/netlib.py <==
"""
netlib.py -- shared network-science primitives for the partition-degeneracy paper.

Reusable across the preliminary checks and the production experiments:
  * symmetric q-block SBM sampler (sparse, fast)
  * core-periphery sampler (the negative control: no detectability transition)
  * Bethe-Hessian community detector (returns the trivial partition when no
    community structure is detectable -- this is what makes the degeneracy
    observable PEAK rather than step)
  * variation of information (bits) and a permutation-invariant overlap
  * ensemble degeneracy observables (VI dispersion, consensus fuzziness)

CPU/NumPy reference.  The production ensemble uses an accelerated backend; the
reported quantities (finite-size peak locations, alignment spread, and
susceptibility growth) are dimensionless and backend independent.
"""

from __future__ import annotations

import itertools
import numpy as np
import scipy.sparse as sp
from scipy.sparse.linalg import eigsh
from sklearn.cluster import KMeans


# ---------------------------------------------------------------------------
# graph samplers
# ---------------------------------------------------------------------------
def _coo_from_pairs(rows, cols, n):
    if not rows:
        return sp.csr_matrix((n, n))
    r = np.concatenate(rows)
    c = np.concatenate(cols)
    A = sp.coo_matrix((np.ones(len(r)), (r, c)), shape=(n, n))
    A = A + A.T
    A = (A > 0).astype(np.float64).tocsr()
    A.setdiag(0)
    A.eliminate_zeros()
    return A


def sample_sbm(n, q, c_in, c_out, rng):
    """Symmetric q-block SBM. p_in = c_in/n, p_out = c_out/n.
    Average degree c = (c_in + (q-1) c_out)/q. KS threshold:
    c_in - c_out = q*sqrt(c).  Returns (A csr, planted labels)."""
    sizes = [n // q] * q
    sizes[-1] += n - sum(sizes)
    labels = np.concatenate([np.full(s, b, dtype=np.int32) for b, s in enumerate(sizes)])
    idx = [np.where(labels == b)[0] for b in range(q)]
    p_in, p_out = c_in / n, c_out / n
    rows, cols = [], []

    def add(src, dst, p, same):
        npairs = (len(src) * (len(src) - 1) // 2) if same else (len(src) * len(dst))
        if npairs <= 0 or p <= 0:
            return
        m = rng.binomial(npairs, min(p, 1.0))
        if m == 0:
            return
        a = src[rng.integers(0, len(src), size=m)]
        b = dst[rng.integers(0, len(dst), size=m)]
        if same:
            keep = a != b
            a, b = a[keep], b[keep]
        rows.append(a); cols.append(b)

    for b in range(q):
        add(idx[b], idx[b], p_in, True)
    for a in range(q):
        for b in range(a + 1, q):
            add(idx[a], idx[b], p_out, False)
    return _coo_from_pairs(rows, cols, n), labels


def sample_core_periphery(n, c, s, rng, core_frac=0.5):
    """Core-periphery null with NO detectability threshold. s in [0,1] tunes the
    core/periphery contrast at (approximately) fixed mean degree c: s=0 is an
    Erdos-Renyi graph, s=1 is maximal contrast.  Affinity is a rank-1-ish
    multiplicative kernel theta_i*theta_j (cores have higher theta), which has a
    smooth, transition-free spectrum -- the intended negative control."""
    nc = int(round(core_frac * n))
    theta = np.ones(n)
    # cores get weight (1+s), periphery (1-s*core_frac/(1-core_frac)) so that the
    # mean of theta stays ~1 and the mean degree stays ~c.
    theta[:nc] = 1.0 + s
    theta[nc:] = 1.0 - s * core_frac / (1.0 - core_frac)
    theta = np.clip(theta, 1e-3, None)
    theta *= n / theta.sum()                      # normalise so sum(theta)=n
    # expected edges between i,j ~ c * theta_i * theta_j / n  (Chung-Lu style)
    # sample via per-node expected degree d_i = c*theta_i, configuration-like.
    d = c * theta
    m = int(rng.poisson(d.sum() / 2.0))
    if m <= 0:
        return sp.csr_matrix((n, n)), theta
    pr = d / d.sum()
    a = rng.choice(n, size=m, p=pr)
    b = rng.choice(n, size=m, p=pr)
    keep = a != b
    A = _coo_from_pairs([a[keep]], [b[keep]], n)
    return A, theta


def sample_chung_lu_degrees(deg, rng):
    """Simple Chung-Lu null graph with the supplied expected degree sequence."""
    deg = np.asarray(deg, float)
    n = len(deg)
    total = float(deg.sum())
    if total <= 0:
        return sp.csr_matrix((n, n))
    m = int(rng.poisson(total / 2.0))
    if m <= 0:
        return sp.csr_matrix((n, n))
    pr = deg / total
    a = rng.choice(n, size=m, p=pr)
    b = rng.choice(n, size=m, p=pr)
    keep = a != b
    return _coo_from_pairs([a[keep]], [b[keep]], n)


# ---------------------------------------------------------------------------
# Bethe-Hessian detector
# ---------------------------------------------------------------------------
def bethe_hessian_partition(A, qmax=2, kmax=6):
    """Detect up to qmax communities with H(r)=(r^2-1)I - rA + D, r=sqrt(mean deg).
    Number of negative eigenvalues = number of detectable communities; if fewer
    than 2, return the trivial (single-block) partition."""
    n = A.shape[0]
    deg = np.asarray(A.sum(axis=1)).ravel()
    cbar = deg.mean()
    if cbar <= 1.0:
        return np.zeros(n, dtype=np.int32)
    r = np.sqrt(cbar)
    H = (r * r - 1.0) * sp.identity(n) - r * A + sp.diags(deg)
    k = min(kmax, n - 2)
    try:
        vals, vecs = eigsh(H.tocsc(), k=k, which="SA", tol=1e-3, maxiter=8000)
    except Exception:
        return np.zeros(n, dtype=np.int32)
    order = np.argsort(vals)
    vals, vecs = vals[order], vecs[:, order]
    neg = np.where(vals < -1e-9)[0]
    nq = min(len(neg), qmax)
    if nq < 2:
        return np.zeros(n, dtype=np.int32)
    feats = vecs[:, neg[:nq]]
    lab = KMeans(n_clusters=nq, n_init=4, random_state=0).fit_predict(feats)
    return lab.astype(np.int32)


# ---------------------------------------------------------------------------
# directed-edge representation (for belief propagation)
# ---------------------------------------------------------------------------
def build_directed(A):
    """Canonical directed-edge arrays for BP. Edges are sorted by (src, dst) so
    they form a CSR by source. Returns (n, row_ptr, src, dst, rev) where rev[e]
    is the index of the reverse edge (dst(e) -> src(e))."""
    A = A.tocoo()
    n = A.shape[0]
    keys = A.row.astype(np.int64) * n + A.col.astype(np.int64)
    order = np.argsort(keys, kind="stable")
    src = A.row[order].astype(np.int32)
    dst = A.col[order].astype(np.int32)
    skeys = keys[order]
    back = dst.astype(np.int64) * n + src.astype(np.int64)
    rev = np.searchsorted(skeys, back).astype(np.int32)
    # row_ptr over src
    row_ptr = np.zeros(n + 1, dtype=np.int32)
    np.add.at(row_ptr, src.astype(np.int64) + 1, 1)
    row_ptr = np.cumsum(row_ptr).astype(np.int32)
    return n, row_ptr, src, dst, rev


# ---------------------------------------------------------------------------
# belief propagation for the symmetric SBM (CPU reference; accelerated backend)
# ---------------------------------------------------------------------------
def _bp_projected_update(M, C, nt, logn, src, dst, rev, n):
    """One undamped BP map plus node marginals, with the same magnetization
    projection used by bp_partition. This helper keeps the detector and the
    convergence diagnostics on exactly the same update rule."""
    F = M @ C
    logF = np.log(np.clip(F, 1e-300, None))
    logProd = np.zeros((n, len(nt)))
    np.add.at(logProd, dst, logF)

    logPsi = logn[None, :] + logProd
    logPsi -= logPsi.max(1, keepdims=True)
    Psi = np.exp(logPsi); Psi /= Psi.sum(1, keepdims=True)

    logMsg = logn[None, :] + (logProd[src] - logF[rev])
    logMsg -= logMsg.max(1, keepdims=True)
    newM = np.exp(logMsg); newM /= newM.sum(1, keepdims=True)
    newM -= (newM.mean(0) - nt)
    newM = np.clip(newM, 1e-9, None); newM /= newM.sum(1, keepdims=True)
    return newM, Psi, logProd


def _bp_bethe_free_entropy_proxy(M, C, nt, logn, src, dst, rev, n):
    """Bethe free-entropy proxy for the pairwise BP factorization used here.
    The non-edge constants of the sparse SBM are omitted, so this is a
    convergence/landscape diagnostic, not a calibrated model evidence."""
    F = M @ C
    logF = np.log(np.clip(F, 1e-300, None))
    logProd = np.zeros((n, len(nt)))
    np.add.at(logProd, dst, logF)
    node_terms = logn[None, :] + logProd
    m = node_terms.max(1)
    logZ_node = m + np.log(np.exp(node_terms - m[:, None]).sum(1))

    mask = src < dst
    if np.any(mask):
        Z_edge = np.einsum("ea,ab,eb->e", M[mask], C, M[rev[mask]])
        edge_corr = np.log(np.clip(Z_edge, 1e-300, None)).sum()
    else:
        edge_corr = 0.0
    return float(logZ_node.sum() - edge_corr)


def _bp_initial_messages(Ed, q, nt, rng, src=None, init_labels=None, init_strength=0.0):
    if init_labels is None or init_strength <= 0:
        M = nt[None, :] + 0.05 * (rng.random((Ed, q)) - 0.5)
    else:
        if src is None:
            raise ValueError("src is required for label-biased BP initialization")
        labels = np.asarray(init_labels, dtype=np.int32)
        eye = np.eye(q, dtype=float)
        M = np.tile(nt, (Ed, 1))
        M += float(init_strength) * (eye[labels[src]] - nt[None, :])
        M += 0.01 * (rng.random((Ed, q)) - 0.5)
    M -= (M.mean(0) - nt)
    M = np.clip(M, 1e-9, None); M /= M.sum(1, keepdims=True)
    return M


def bp_partition(A, c_in, c_out, q=2, rng=None, max_iter=300, damp=0.4,
                 tol=1e-5, pol_cut=0.02, return_marg=False):
    """Model-aware BP (Decelle et al. 2011) on the symmetric q-block SBM with
    affinity C (c_in on the diagonal, c_out off). Random initial messages; if BP
    converges to the uninformative (uniform) fixed point the polarization falls
    below pol_cut and we return the trivial partition -- the mechanism that makes
    partition degeneracy peak near the detectability boundary."""
    n = A.shape[0]
    if rng is None:
        rng = np.random.default_rng()
    _, row_ptr, src, dst, rev = build_directed(A)
    Ed = len(src)
    if Ed == 0:
        return (np.zeros(n, np.int32), None) if return_marg else np.zeros(n, np.int32)
    C = np.full((q, q), float(c_out)); np.fill_diagonal(C, float(c_in))
    nt = np.full(q, 1.0 / q)
    logn = np.log(nt)

    # random initial messages, projected to zero net magnetization. Pinning the
    # population to nt each iteration removes the ferromagnetic (consensus) mode
    # exactly; this is the instantaneous form of the Decelle external field and
    # avoids the delayed-field overshoot that collapses BP to a single block.
    M = _bp_initial_messages(Ed, q, nt, rng)

    Psi = np.tile(nt, (n, 1))
    for _ in range(max_iter):
        newM, Psi, _ = _bp_projected_update(M, C, nt, logn, src, dst, rev, n)
        Mn = damp * M + (1.0 - damp) * newM
        Mn = np.clip(Mn, 1e-12, None); Mn /= Mn.sum(1, keepdims=True)
        delta = np.abs(Mn - M).max()
        M = Mn
        if delta < tol:
            break

    polar = float(np.mean(Psi.max(1) - 1.0 / q))
    if polar < pol_cut:
        part = np.zeros(n, np.int32)
    else:
        part = np.argmax(Psi, axis=1).astype(np.int32)
    return (part, Psi) if return_marg else part


def bp_partition_diagnostics(A, c_in, c_out, q=2, rng=None, max_iter=300,
                             damp=0.4, tol=1e-5, pol_cut=0.02,
                             return_marg=False, init_labels=None,
                             init_strength=0.0):
    """BP detector with convergence diagnostics.

    Returns the same discrete readout as bp_partition, plus iteration count,
    final damped update size, undamped fixed-point residual, polarization and a
    Bethe free-entropy proxy. The proxy is useful for comparing runs of the same
    graph/model but is not a normalized likelihood.
    """
    n = A.shape[0]
    if rng is None:
        rng = np.random.default_rng()
    _, row_ptr, src, dst, rev = build_directed(A)
    Ed = len(src)
    if Ed == 0:
        part = np.zeros(n, np.int32)
        info = {
            "iterations": 0,
            "final_delta": 0.0,
            "undamped_residual": 0.0,
            "converged": True,
            "hit_max_iter": False,
            "polarization": 0.0,
            "bethe_free_entropy_proxy_per_node": 0.0,
        }
        if return_marg:
            return part, None, info
        return part, info

    C = np.full((q, q), float(c_out)); np.fill_diagonal(C, float(c_in))
    nt = np.full(q, 1.0 / q)
    logn = np.log(nt)
    M = _bp_initial_messages(Ed, q, nt, rng, src=src,
                             init_labels=init_labels,
                             init_strength=init_strength)

    Psi = np.tile(nt, (n, 1))
    final_delta = np.inf
    it = 0
    for it in range(1, max_iter + 1):
        newM, Psi, _ = _bp_projected_update(M, C, nt, logn, src, dst, rev, n)
        Mn = damp * M + (1.0 - damp) * newM
        Mn = np.clip(Mn, 1e-12, None); Mn /= Mn.sum(1, keepdims=True)
        final_delta = float(np.abs(Mn - M).max())
        M = Mn
        if final_delta < tol:
            break

    final_map, Psi, _ = _bp_projected_update(M, C, nt, logn, src, dst, rev, n)
    residual = float(np.abs(final_map - M).max())
    polar = float(np.mean(Psi.max(1) - 1.0 / q))
    if polar < pol_cut:
        part = np.zeros(n, np.int32)
    else:
        part = np.argmax(Psi, axis=1).astype(np.int32)

    info = {
        "iterations": int(it),
        "final_delta": float(final_delta),
        "undamped_residual": residual,
        "converged": bool(final_delta < tol),
        "hit_max_iter": bool(it >= max_iter and final_delta >= tol),
        "polarization": polar,
        "bethe_free_entropy_proxy_per_node": float(
            _bp_bethe_free_entropy_proxy(M, C, nt, logn, src, dst, rev, n) / n
        ),
    }
    if return_marg:
        return part, Psi, info
    return part, info


def bp_ensemble_diagnostics(A, c_in, c_out, q=2, R=16, rng=None, max_iter=300,
                            damp=0.4, tol=1e-5, pol_cut=0.02,
                            return_marg=False, init_labels=None,
                            init_strength=0.0):
    """Run R BP restarts on one graph and return partitions plus diagnostics.

    Unlike repeated calls to bp_partition_diagnostics, the directed-edge
    representation is built once. This is the diagnostic counterpart of the
    production ensemble used in the sweeps.
    """
    n = A.shape[0]
    if rng is None:
        rng = np.random.default_rng()
    _, row_ptr, src, dst, rev = build_directed(A)
    Ed = len(src)
    if Ed == 0:
        parts = np.zeros((R, n), np.int32)
        infos = [
            {
                "iterations": 0,
                "final_delta": 0.0,
                "undamped_residual": 0.0,
                "converged": True,
                "hit_max_iter": False,
                "polarization": 0.0,
                "bethe_free_entropy_proxy_per_node": 0.0,
            }
            for _ in range(R)
        ]
        if return_marg:
            return parts, infos, [None for _ in range(R)]
        return parts, infos

    C = np.full((q, q), float(c_out)); np.fill_diagonal(C, float(c_in))
    nt = np.full(q, 1.0 / q)
    logn = np.log(nt)

    parts = []
    infos = []
    psis = []
    for _ in range(R):
        M = _bp_initial_messages(Ed, q, nt, rng, src=src,
                                 init_labels=init_labels,
                                 init_strength=init_strength)
        Psi = np.tile(nt, (n, 1))
        final_delta = np.inf
        it = 0
        for it in range(1, max_iter + 1):
            newM, Psi, _ = _bp_projected_update(M, C, nt, logn, src, dst, rev, n)
            Mn = damp * M + (1.0 - damp) * newM
            Mn = np.clip(Mn, 1e-12, None); Mn /= Mn.sum(1, keepdims=True)
            final_delta = float(np.abs(Mn - M).max())
            M = Mn
            if final_delta < tol:
                break

        final_map, Psi, _ = _bp_projected_update(M, C, nt, logn, src, dst, rev, n)
        residual = float(np.abs(final_map - M).max())
        polar = float(np.mean(Psi.max(1) - 1.0 / q))
        if polar < pol_cut:
            part = np.zeros(n, np.int32)
        else:
            part = np.argmax(Psi, axis=1).astype(np.int32)
        parts.append(part)
        if return_marg:
            psis.append(Psi.copy())
        infos.append(
            {
                "iterations": int(it),
                "final_delta": float(final_delta),
                "undamped_residual": residual,
                "converged": bool(final_delta < tol),
                "hit_max_iter": bool(it >= max_iter and final_delta >= tol),
                "polarization": polar,
                "bethe_free_entropy_proxy_per_node": float(
                    _bp_bethe_free_entropy_proxy(M, C, nt, logn, src, dst, rev, n) / n
                ),
            }
        )
    parts = np.stack(parts).astype(np.int32)
    if return_marg:
        return parts, infos, psis
    return parts, infos


# ---------------------------------------------------------------------------
# Newman modularity leading-eigenvector detector (degree-corrected; for real nets)
# ---------------------------------------------------------------------------
def newman_partition(A, tol=1e-6):
    """Two-way split by the leading eigenvector of the modularity matrix
    B = A - d d^T/(2m) (degree corrected). If the leading eigenvalue is <= 0 the
    network is modularity-indivisible and we return the trivial partition -- the
    behaviour that makes degeneracy peak near the detectability boundary."""
    from scipy.sparse.linalg import eigsh, LinearOperator
    n = A.shape[0]
    d = np.asarray(A.sum(1)).ravel()
    m2 = d.sum()
    if m2 <= 0:
        return np.zeros(n, np.int32)
    def mv(x):
        return A @ x - d * (d @ x) / m2
    B = LinearOperator((n, n), matvec=mv, dtype=float)
    try:
        vals, vecs = eigsh(B, k=2, which="LA", tol=1e-3, maxiter=5000)
    except Exception:
        return np.zeros(n, np.int32)
    k = int(np.argmax(vals))
    if vals[k] <= tol:
        return np.zeros(n, np.int32)
    return (vecs[:, k] > 0).astype(np.int32)


def _modularity_pm(A, s, d, m2):
    """Newman modularity for a +-1 split s: (s^T A s - (s.d)^2/2m) / 2m."""
    return float((s @ (A @ s) - (s @ d) ** 2 / m2) / m2)


def dc_bethe_hessian_partition(A, n_evecs=8):
    """Degree-corrected Bethe-Hessian detector for real (heterogeneous) networks.
    r = sqrt(<k^2>/<k> - 1) sits at the bulk edge, so a random graph has no
    negative eigenvalues -> trivial partition. Among the negative-eigenvalue
    eigenvectors (which include hub/degree modes on heterogeneous graphs), the
    community split is the sign-partition of maximum modularity; if that modularity
    is not positive the network is treated as undetectable (trivial)."""
    n = A.shape[0]
    d = np.asarray(A.sum(1)).ravel(); m2 = d.sum()
    if m2 <= 0:
        return np.zeros(n, np.int32)
    r = np.sqrt(max((d * d).mean() / d.mean() - 1.0, 1.0001))
    H = (r * r - 1.0) * sp.identity(n) - r * A + sp.diags(d)
    try:
        vals, vecs = eigsh(H.tocsc(), k=min(n_evecs, n - 2), which="SA", tol=1e-3, maxiter=8000)
    except Exception:
        return np.zeros(n, np.int32)
    neg = np.where(vals < -1e-9)[0]
    if len(neg) == 0:
        return np.zeros(n, np.int32)
    best_p, best_Q = None, 0.0
    for idx in neg:
        s = np.where(vecs[:, idx] > 0, 1.0, -1.0)
        Q = _modularity_pm(A, s, d, m2)
        if Q > best_Q:
            best_Q = Q; best_p = (vecs[:, idx] > 0).astype(np.int32)
    if best_p is None:
        return np.zeros(n, np.int32)
    return best_p


def dc_bethe_hessian_partition_margin(A, n_evecs=8, modularity_floor=0.0):
    """Degree-corrected Bethe-Hessian partition plus its label-free margin."""
    n = A.shape[0]
    d = np.asarray(A.sum(1)).ravel(); m2 = d.sum()
    empty = {
        "lambda_min": 0.0,
        "negative_count": 0,
        "negative_mass": 0.0,
        "best_modularity": 0.0,
    }
    if m2 <= 0 or n <= 2:
        return np.zeros(n, np.int32), empty
    r = np.sqrt(max((d * d).mean() / d.mean() - 1.0, 1.0001))
    H = (r * r - 1.0) * sp.identity(n) - r * A + sp.diags(d)
    try:
        vals, vecs = eigsh(H.tocsc(), k=min(n_evecs, n - 2), which="SA", tol=1e-3, maxiter=8000)
    except Exception:
        return np.zeros(n, np.int32), empty
    order = np.argsort(vals)
    vals = vals[order]
    vecs = vecs[:, order]
    neg = np.where(vals < -1e-9)[0]
    best_p, best_Q = None, 0.0
    for idx in neg:
        s = np.where(vecs[:, idx] > 0, 1.0, -1.0)
        Q = _modularity_pm(A, s, d, m2)
        if Q > best_Q:
            best_Q = Q
            best_p = (vecs[:, idx] > 0).astype(np.int32)
    margin = {
        "lambda_min": float(vals[0]) if len(vals) else 0.0,
        "negative_count": int(len(neg)),
        "negative_mass": float(np.sum(-vals[neg])) if len(neg) else 0.0,
        "best_modularity": float(best_Q),
    }
    if best_p is None or best_Q <= modularity_floor:
        return np.zeros(n, np.int32), margin
    return best_p, margin


def dc_bethe_hessian_margin(A, n_evecs=8):
    """Unlabeled Bethe-Hessian spectral margin for sparse real graphs.

    The degree-corrected Bethe-Hessian uses
    r = sqrt(<k^2>/<k> - 1). Negative eigenvalues of H(r) indicate structure
    outside the sparse random-graph bulk. The returned margin is the total
    negative spectral mass, a label-free coordinate for dilution experiments.
    """
    n = A.shape[0]
    d = np.asarray(A.sum(1)).ravel()
    m2 = d.sum()
    if m2 <= 0 or n <= 2:
        return {
            "lambda_min": 0.0,
            "negative_count": 0,
            "negative_mass": 0.0,
            "best_modularity": 0.0,
        }
    r = np.sqrt(max((d * d).mean() / d.mean() - 1.0, 1.0001))
    H = (r * r - 1.0) * sp.identity(n) - r * A + sp.diags(d)
    try:
        vals, vecs = eigsh(H.tocsc(), k=min(n_evecs, n - 2), which="SA", tol=1e-3, maxiter=8000)
    except Exception:
        return {
            "lambda_min": 0.0,
            "negative_count": 0,
            "negative_mass": 0.0,
            "best_modularity": 0.0,
        }
    order = np.argsort(vals)
    vals = vals[order]
    vecs = vecs[:, order]
    neg = np.where(vals < -1e-9)[0]
    best_Q = 0.0
    for idx in neg:
        s = np.where(vecs[:, idx] > 0, 1.0, -1.0)
        best_Q = max(best_Q, _modularity_pm(A, s, d, m2))
    return {
        "lambda_min": float(vals[0]) if len(vals) else 0.0,
        "negative_count": int(len(neg)),
        "negative_mass": float(np.sum(-vals[neg])) if len(neg) else 0.0,
        "best_modularity": float(best_Q),
    }


def double_edge_swap_dilute(A, n_swaps, rng):
    """Degree-preserving randomisation: n_swaps double-edge swaps weaken planted
    community structure while keeping the degree sequence. Returns a new csr."""
    A = A.tocoo()
    mask = A.row < A.col
    edges = list(zip(A.row[mask].tolist(), A.col[mask].tolist()))
    eset = set(map(frozenset, edges))
    m = len(edges)
    done = 0
    tries = 0
    while done < n_swaps and tries < 20 * n_swaps:
        tries += 1
        i = rng.integers(m); j = rng.integers(m)
        if i == j:
            continue
        a, b = edges[i]; c, d = edges[j]
        if rng.random() < 0.5:
            c, d = d, c
        if len({a, b, c, d}) < 4:
            continue
        e1, e2 = frozenset((a, d)), frozenset((c, b))
        if e1 in eset or e2 in eset:
            continue
        eset.discard(frozenset((a, b))); eset.discard(frozenset((c, d)))
        eset.add(e1); eset.add(e2)
        edges[i] = (a, d); edges[j] = (c, b)
        done += 1
    n = A.shape[0]
    r = np.array([min(e) for e in eset]); c = np.array([max(e) for e in eset])
    return _coo_from_pairs([r], [c], n)


def empirical_snr(A, labels, q=2):
    """The detectability driver of a real (or diluted) network, estimated from a
    reference labelling: snr = (<k_in> - <k_out>) / sqrt(<k>), the same quantity
    that equals (c_in - c_out)/(q sqrt c) for the symmetric SBM."""
    A = A.tocsr()
    d = np.asarray(A.sum(1)).ravel()
    cbar = d.mean()
    if cbar <= 0:
        return 0.0
    Acoo = A.tocoo()
    same = labels[Acoo.row] == labels[Acoo.col]
    kin = same.sum() / A.shape[0]            # mean within-degree (both directions counted)
    kout = (~same).sum() / A.shape[0]
    return float((kin - kout) / np.sqrt(cbar))


# ---------------------------------------------------------------------------
# partition comparison
# ---------------------------------------------------------------------------
def _entropy_bits(counts):
    p = counts / counts.sum()
    p = p[p > 0]
    return -np.sum(p * np.log2(p))


def variation_of_information(a, b):
    a, b = np.asarray(a), np.asarray(b)
    n = len(a)
    _, ia = np.unique(a, return_inverse=True)
    _, ib = np.unique(b, return_inverse=True)
    cont = np.zeros((ia.max() + 1, ib.max() + 1))
    np.add.at(cont, (ia, ib), 1.0)
    Ha = _entropy_bits(cont.sum(axis=1))
    Hb = _entropy_bits(cont.sum(axis=0))
    pij = cont / n
    outer = (cont.sum(axis=1, keepdims=True) / n) @ (cont.sum(axis=0, keepdims=True) / n)
    nz = pij > 0
    I = np.sum(pij[nz] * np.log2(pij[nz] / outer[nz]))
    return Ha + Hb - 2.0 * I


def overlap_with_truth(pred, truth):
    """Best label-permutation overlap above chance, 0 (chance) .. 1 (perfect).
    Trivial single-block predictions score 0. Uses the optimal assignment between
    predicted and true labels (Hungarian on the contingency table)."""
    pred, truth = np.asarray(pred), np.asarray(truth)
    if len(np.unique(pred)) < 2:
        return 0.0
    up, ip = np.unique(pred, return_inverse=True)
    ut, it = np.unique(truth, return_inverse=True)
    cont = np.zeros((len(up), len(ut)))
    np.add.at(cont, (ip, it), 1.0)
    from scipy.optimize import linear_sum_assignment
    ri, ci = linear_sum_assignment(-cont)
    best = cont[ri, ci].sum() / len(pred)
    chance = (np.bincount(it) / len(truth)).max()
    return max(0.0, (best - chance) / (1.0 - chance))


# ---------------------------------------------------------------------------
# ensemble degeneracy observables
# ---------------------------------------------------------------------------
def degeneracy_observables(parts, rng, n_sub=400, max_pairs=2000):
    """Given a list of partitions (R x n), return VI dispersion (mean,std over
    pairs) and the consensus fuzziness 4*p*(1-p) averaged over node pairs. To keep
    the cost bounded for large ensembles, the VI is averaged over at most
    max_pairs randomly chosen partition pairs."""
    R = len(parts)
    pairs = [(i, j) for i in range(R) for j in range(i + 1, R)]
    if len(pairs) > max_pairs:
        sel = rng.choice(len(pairs), size=max_pairs, replace=False)
        pairs = [pairs[k] for k in sel]
    vis = np.array([variation_of_information(parts[i], parts[j]) for i, j in pairs])
    P = np.stack(parts)
    n = P.shape[1]
    sub = rng.choice(n, size=min(n_sub, n), replace=False)
    Ps = P[:, sub]
    m = Ps.shape[1]
    fuzz = []
    for a in range(m):
        for b in range(a + 1, m):
            co = np.mean(Ps[:, a] == Ps[:, b])
            fuzz.append(4.0 * co * (1.0 - co))
    return {
        "vi_mean": float(vis.mean()),
        "vi_std": float(vis.std()),
        "consensus_fuzz": float(np.mean(fuzz)),
        "frac_trivial": float(np.mean([len(np.unique(p)) < 2 for p in parts])),
    }


def marginal_js_distance(P, Q):
    """Mean Jensen-Shannon distance between two BP marginal fields.

    The minimum over group-label permutations makes the distance invariant to
    arbitrary BP label names. Uniform marginals have zero distance without any
    polarization cutoff.
    """
    P = np.asarray(P, float)
    Q = np.asarray(Q, float)
    if P.shape != Q.shape:
        raise ValueError("marginal arrays must have the same shape")
    q = P.shape[1]
    best = np.inf
    for perm in itertools.permutations(range(q)):
        Qp = Q[:, perm]
        M = 0.5 * (P + Qp)
        mask_p = P > 0
        mask_q = Qp > 0
        kl_pm = np.sum(P[mask_p] * np.log2(P[mask_p] / M[mask_p]))
        kl_qm = np.sum(Qp[mask_q] * np.log2(Qp[mask_q] / M[mask_q]))
        js = 0.5 * (kl_pm + kl_qm) / P.shape[0]
        if js < best:
            best = js
    return float(best)


def marginal_dispersion_observables(psis, rng, max_pairs=1000):
    """Pairwise dispersion of BP node marginals, independent of hard readout.

    Returns mean/std Jensen-Shannon bits per node over a bounded random subset of
    pairs. Entries equal to None are ignored.
    """
    psis = [p for p in psis if p is not None]
    R = len(psis)
    if R < 2:
        return {"js_mean": None, "js_std": None, "pairs": 0}
    pairs = [(i, j) for i in range(R) for j in range(i + 1, R)]
    if len(pairs) > max_pairs:
        sel = rng.choice(len(pairs), size=max_pairs, replace=False)
        pairs = [pairs[k] for k in sel]
    vals = np.array([marginal_js_distance(psis[i], psis[j]) for i, j in pairs])
    return {"js_mean": float(vals.mean()), "js_std": float(vals.std()), "pairs": len(pairs)}


==> anc/code/plot_basin.py <==
"""MDS of the finite-budget hard-readout partition ensemble."""
import json, os
import numpy as np
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
d = json.load(open(os.path.join(ROOT, "results", "basin.json")))
panels = d["panels"]
names = list(panels.keys())

fig, ax = plt.subplots(1, 3, figsize=(13.5, 4.5))
# shared axis range
allxy = np.concatenate([np.array(panels[k]["xy"]) for k in names if len(panels[k]["xy"])])
lim = np.abs(allxy).max() * 1.1 if len(allxy) else 1.0

for k, name in enumerate(names):
    P = panels[name]; xy = np.array(P["xy"]); ov = np.array(P["overlap"])
    if len(xy) == 0:
        continue
    sc = ax[k].scatter(xy[:, 0], xy[:, 1], c=ov, cmap="plasma", s=42,
                       vmin=0, vmax=1, edgecolor="k", linewidth=0.3, alpha=0.9)
    ax[k].set_xlim(-lim, lim); ax[k].set_ylim(-lim, lim)
    ax[k].set_title(f"{name}\nmean pairwise VI = {P['mean_vi']:.2f} bits")
    ax[k].set_xlabel("MDS 1"); ax[k].set_ylabel("MDS 2")
    ax[k].set_aspect("equal")
cb = fig.colorbar(sc, ax=ax, fraction=0.025, pad=0.02)
cb.set_label("overlap with planted partition")
fig.suptitle(f"Hard-readout partition ensemble (SBM q={d['params']['q']}, c={d['params']['c']:.0f}, "
             f"n={d['params']['n']}): the partition cloud broadens near the threshold",
             y=1.02)
out = os.path.join(ROOT, "figures", "basin_shatter.png")
fig.savefig(out, dpi=130, bbox_inches="tight"); print("wrote", out)


==> anc/code/plot_collapse.py <==
"""Cross-parameter alignment of finite-budget hard-readout VI curves."""
import json, os
import numpy as np
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
d = json.load(open(os.path.join(ROOT, "results", "collapse.json")))
S = np.array(d["snr_grid"]); curves = d["curves"]
qcol = {2: "#2980b9", 3: "#27ae60", 4: "#c0392b"}

fig, ax = plt.subplots(1, 2, figsize=(12, 4.8))

for cv in curves:
    v = np.array(cv["vi"], float)
    ax[0].plot(S, v, "-o", ms=3, color=qcol[cv["q"]], alpha=0.85,
               label=f"q={cv['q']}, c={cv['c']:.0f}")
ax[0].axvline(1.0, color="0.6", ls="--", lw=1)
ax[0].set_xlabel("detectability driver  snr"); ax[0].set_ylabel("hard-readout VI (bits)")
ax[0].set_title("raw curves: q, c set the amplitude")
ax[0].legend(fontsize=7, ncol=3, loc="upper right")

xs = np.linspace(S.min(), S.max(), 200)
alln = []
for cv in curves:
    v = np.array(cv["vi"], float); v = v / np.nanmax(v)
    ax[1].plot(S, v, "-o", ms=3, color=qcol[cv["q"]], alpha=0.7)
    alln.append(np.interp(xs, S, v))
mean = np.nanmean(alln, axis=0)
ax[1].plot(xs, mean, "k-", lw=2.5, alpha=0.8, label="mean master curve")
ax[1].axvline(1.0, color="0.6", ls="--", lw=1, label="KS line (snr=1)")
ax[1].axvline(1.1, color="#8e44ad", ls=":", lw=1.5, label="common grid peak (snr=1.1)")
ax[1].set_xlabel("detectability driver  snr")
ax[1].set_ylabel("hard-readout VI / VI$_{max}$")
spread = np.nanmean(np.nanstd(np.array(alln), axis=0))
ax[1].set_title(f"peak-normalised alignment (mean spread {spread:.3f})")
ax[1].legend(fontsize=8, loc="upper right")

fig.suptitle(f"Coarse cross-parameter alignment of the finite-size hard-readout band "
             f"(n={d['params']['n']})", y=1.02)
fig.tight_layout()
out = os.path.join(ROOT, "figures", "master_collapse.png")
fig.savefig(out, dpi=130, bbox_inches="tight"); print("wrote", out)


==> anc/code/plot_fss.py <==
"""Finite-size figure: fine-grid and high-replication large-N peak offsets."""
import json, os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
fine = json.load(open(os.path.join(ROOT, "results", "fss_fine.json")))
rep_path = os.path.join(ROOT, "results", "fss_replicated.json")
large = json.load(open(rep_path if os.path.exists(rep_path)
                       else os.path.join(ROOT, "results", "fss_large.json")))
series = fine["series"]
Ns = np.array([s["N"] for s in series], float)
stars = np.array([s["snr_star"] for s in series], float)
lo = np.array([s["snr_star_q05"] for s in series], float)
hi = np.array([s["snr_star_q95"] for s in series], float)
offset = stars - 1.0
large_series = [s for s in large["series"] if s.get("complete", True)]
large_N = np.array([s["N"] for s in large_series], float)
large_star = np.array([s["snr_star"] for s in large_series], float)
large_offset = large_star - 1.0
plateau = large.get("shift_fit", {}).get("plateau_fit", {})
boot = large.get("shift_fit", {}).get("bootstrap", {})
cols = cm.viridis(np.linspace(0.15, 0.9, len(large_series)))

fig, ax = plt.subplots(1, 2, figsize=(12, 4.8))

err = np.vstack([np.maximum(stars - lo, 1e-4), np.maximum(hi - stars, 1e-4)])
ax[0].errorbar(Ns, offset, yerr=err, fmt="o", ms=6, capsize=4,
               color="#c0392b", ecolor="#c0392b", label="fine-grid peak offset")
ax[0].plot(large_N, large_offset, "D-", ms=5, lw=1.5, color="#2c7fb8",
           label="large-N replicated audit")
if plateau:
    y = plateau["delta_inf"]
    lo_band = boot.get("delta_inf_q05", y)
    hi_band = boot.get("delta_inf_q95", y)
    ax[0].axhspan(lo_band, hi_band, color="#2c7fb8", alpha=0.12, lw=0)
    ax[0].axhline(y, color="#2c7fb8", ls="--", lw=1)
    ax[0].annotate(r"$\delta_\infty \approx %.3f$" % y,
                   (large_N[-1], y), xytext=(5, -14),
                   textcoords="offset points", fontsize=8, color="#2c7fb8")
for x, y, s in zip(np.r_[Ns, large_N], np.r_[offset, large_offset], np.r_[stars, large_star]):
    ax[0].annotate(f"{s:.3f}", (x, y), xytext=(4, 5), textcoords="offset points", fontsize=8)
ax[0].axhline(0.0, color="0.6", ls="--", lw=1)
ax[0].set_xscale("log")
ax[0].set_ylim(0.0, max(0.13, float(np.nanmax(offset + err[1]) * 1.08)))
ax[0].set_xlabel("network size  N")
ax[0].set_ylabel(r"hard-readout peak offset  $\mathrm{snr}^\star-1$")
ax[0].set_title("large-N check: offset forms a small plateau")
ax[0].legend(fontsize=8, loc="upper right", frameon=False)

S = np.array(large["params"]["snr_grid"])
label_offsets = [-14, -5, 5, 14]
for s, col, yoff in zip(large_series, cols, label_offsets):
    ax[1].plot(S, s["vi"], "-o", ms=3, color=col)
    ax[1].annotate(f"N={s['N']}", (S[-1], s["vi"][-1]), xytext=(5, yoff),
                   textcoords="offset points", fontsize=8, color=col, va="center")
ax[1].axvline(1.0, color="0.5", ls="--", lw=1)
ax[1].set_xlabel("detectability driver  snr")
ax[1].set_ylabel("hard-readout VI (bits)")
ax[1].set_title("replicated large-N hard-readout curves")
ax[1].set_xlim(S.min() - 0.01, S.max() + 0.035)

fig.suptitle(f"Finite-size checks (q={fine['params']['q']}, c={fine['params']['c']:.0f}): "
             "high-N plateau, graph-level bootstrap", y=1.01)
fig.tight_layout()
out = os.path.join(ROOT, "figures", "fss.png")
fig.savefig(out, dpi=130, bbox_inches="tight"); print("wrote", out)
print("fine snr*:", [round(s, 3) for s in stars], "large snr*:", [round(s, 3) for s in large_star])


==> anc/code/plot_phase_ridge.py <==
"""Phase-ridge figure: finite-budget hard-readout VI against the KS line."""
import json, os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
d = json.load(open(os.path.join(ROOT, "results", "phase_ridge.json")))
cbar = np.array(d["cbar_vals"]); snr = np.array(d["snr_vals"])
VI = np.array(d["VI"]); OV = np.array(d["OV"])

def edges(v):
    v = np.asarray(v, float); m = (v[:-1] + v[1:]) / 2
    return np.concatenate([[v[0] - (m[0] - v[0])], m, [v[-1] + (v[-1] - m[-1])]])
X = edges(cbar); Y = edges(snr)

# empirical ridge: snr of max hard-readout VI per degree column
ridge = []
for j in range(len(cbar)):
    col = VI[:, j]
    if np.all(np.isnan(col)):
        ridge.append(np.nan); continue
    ridge.append(snr[np.nanargmax(col)])
ridge = np.array(ridge)

fig, ax = plt.subplots(1, 2, figsize=(12, 5))
ember = LinearSegmentedColormap.from_list("ember", ["#0b0420", "#4a0f63", "#b5295b", "#f07b32", "#ffe9a8"])

pc0 = ax[0].pcolormesh(X, Y, np.ma.masked_invalid(VI), cmap=ember, shading="auto")
ax[0].axhline(1.0, color="w", ls="--", lw=2, label="Kesten-Stigum line (snr=1)")
ax[0].plot(cbar, ridge, "o", color="#5ad1ff", ms=5, label="empirical hard-readout ridge")
ax[0].set_xlabel("mean degree  c"); ax[0].set_ylabel("detectability driver  snr")
ax[0].set_title("hard-readout VI (mean pairwise bits)")
fig.colorbar(pc0, ax=ax[0], label="hard-readout VI"); ax[0].legend(loc="upper right", fontsize=8, framealpha=0.85)

pc1 = ax[1].pcolormesh(X, Y, np.ma.masked_invalid(OV), cmap="viridis", shading="auto")
ax[1].axhline(1.0, color="w", ls="--", lw=2, label="Kesten-Stigum line")
ax[1].set_xlabel("mean degree  c"); ax[1].set_ylabel("detectability driver  snr")
ax[1].set_title("overlap with planted partition")
fig.colorbar(pc1, ax=ax[1], label="overlap"); ax[1].legend(loc="lower right", fontsize=8, framealpha=0.85)

fig.suptitle(f"Detectability phase diagram: hard-readout ridge sits near the KS line "
             f"(n={d['params']['n']}, q={d['params']['q']})", y=1.01)
fig.tight_layout()
out = os.path.join(ROOT, "figures", "phase_ridge.png")
fig.savefig(out, dpi=130, bbox_inches="tight"); print("wrote", out)


==> anc/code/plot_validate_metal.py <==
"""Validation figure: finite-budget hard-readout VI and the KS locator."""
import json, os
import numpy as np
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
d = json.load(open(os.path.join(ROOT, "results", "validate_metal.json")))
r = d["rows"]; P = d["params"]
snr = np.array([x["snr"] for x in r])
vi = np.array([x["vi_mean"] for x in r]); fuzz = np.array([x["consensus_fuzz"] for x in r])
chi = np.array([x["susceptibility"] for x in r]); ov = np.array([x["overlap_mean"] for x in r])

fig, ax = plt.subplots(1, 2, figsize=(11, 4.2))
ax[0].axvline(1.0, color="0.6", ls="--", lw=1, label="KS threshold")
ax[0].plot(snr, vi, "o-", color="#c0392b", label="hard-readout VI (bits)")
ax[0].plot(snr, fuzz * vi.max() / max(fuzz.max(), 1e-9), "s--", color="#e67e22",
           label="consensus fuzziness (scaled)")
ax[0].fill_between(snr, vi, alpha=0.12, color="#c0392b")
ax[0].set_xlabel("detectability driver  snr = (c_in - c_out)/(q sqrt c)")
ax[0].set_ylabel("hard-readout VI (ground-truth free)")
ax[0].set_title(f"BP implementation: hard-readout VI peaks above the threshold\n"
                f"{P['instances_per_point']} BP instances/point, n={P['n']}")
ax[0].legend(fontsize=8)

ax[1].axvline(1.0, color="0.6", ls="--", lw=1)
ax[1].plot(snr, ov, "o-", color="#2980b9", label="overlap with planted")
ax[1].set_xlabel("snr"); ax[1].set_ylabel("overlap with planted", color="#2980b9")
ax[1].set_ylim(-0.03, 1.03)
ax2 = ax[1].twinx()
ax2.plot(snr, chi, "^-", color="#27ae60")
ax2.set_ylabel("susceptibility  N Var(overlap)", color="#27ae60")
ax[1].set_title("ground-truth locator: susceptibility peaks at snr=1")

fig.tight_layout()
out = os.path.join(ROOT, "figures", "validate_metal.png")
fig.savefig(out, dpi=130); print("wrote", out)


==> anc/code/prelim_bp.py <==
"""Validate the CPU belief-propagation detector: does the degeneracy observable
peak near the KS threshold (snr=1), matching the Bethe-Hessian check? BP is the
detector we port to Metal, so this confirms the implementation before the port."""
from __future__ import annotations
import json, os, time
import numpy as np
import netlib as nl

HERE = os.path.dirname(os.path.abspath(__file__)); ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results"); os.makedirs(RESULTS, exist_ok=True)


def main():
    t0 = time.time()
    n, c, q, R = 2000, 10.0, 2, 40
    snr_grid = np.round(np.linspace(0.4, 2.2, 10), 3)
    rng = np.random.default_rng(3)
    rows = []
    for snr in snr_grid:
        d = snr * q * np.sqrt(c)
        c_in = c + d * (q - 1) / q
        c_out = c - d / q
        parts, overlaps = [], []
        for _ in range(R):
            A, z = nl.sample_sbm(n, q, c_in, c_out, rng)
            p = nl.bp_partition(A, c_in, c_out, q=q, rng=rng, max_iter=200)
            parts.append(p); overlaps.append(nl.overlap_with_truth(p, z))
        obs = nl.degeneracy_observables(parts, rng)
        ov = np.array(overlaps)
        row = {"snr": float(snr), "c_in": float(c_in), "c_out": float(c_out),
               "overlap_mean": float(ov.mean()), "susceptibility": float(n * ov.var()),
               **obs}
        rows.append(row)
        print(f"snr={snr:4.2f} VI={obs['vi_mean']:.3f} fuzz={obs['consensus_fuzz']:.3f} "
              f"triv={obs['frac_trivial']:.2f} overlap={row['overlap_mean']:.3f} "
              f"chi={row['susceptibility']:.2f}", flush=True)
    out = {"params": {"n": n, "c": c, "q": q, "R": R, "detector": "bp_cpu"},
           "rows": rows, "seconds": time.time() - t0}
    json.dump(out, open(os.path.join(RESULTS, "prelim_bp.json"), "w"), indent=2)
    snr = np.array([r["snr"] for r in rows])
    vi = np.array([r["vi_mean"] for r in rows])
    chi = np.array([r["susceptibility"] for r in rows])
    print(f"\n({out['seconds']:.1f}s)  VI peak at snr={snr[np.argmax(vi)]:.2f}  "
          f"susceptibility peak at snr={snr[np.argmax(chi)]:.2f}  (threshold=1.00)")


if __name__ == "__main__":
    main()


==> anc/code/prelim_cp_control.py <==
"""
prelim_cp_control.py -- the negative control. Core-periphery structure has NO
detectability phase transition, so the partition-degeneracy observable must NOT
show an isolated interior peak (it should change monotonically with the
core/periphery contrast). Run the SAME detection + observable pipeline used for
the SBM and confirm the contrast.
"""
from __future__ import annotations
import json, os, time
import numpy as np
import netlib as nl

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)


def cp_ensemble(n, c, s, R, rng):
    parts = []
    for _ in range(R):
        A, _theta = nl.sample_core_periphery(n, c, s, rng)
        parts.append(nl.bethe_hessian_partition(A))
    obs = nl.degeneracy_observables(parts, rng)
    obs.update({"s": float(s)})
    return obs


def main():
    t0 = time.time()
    n, c, R = 4000, 10.0, 96
    s_grid = np.round(np.linspace(0.0, 0.95, 16), 3)
    rng = np.random.default_rng(11)
    rows = []
    for s in s_grid:
        row = cp_ensemble(n, c, float(s), R, rng)
        rows.append(row)
        print(f"s={s:4.2f}  VI={row['vi_mean']:.3f}  fuzz={row['consensus_fuzz']:.3f}  "
              f"triv={row['frac_trivial']:.2f}", flush=True)
    out = {"params": {"n": n, "c": c, "R": R, "model": "core_periphery"},
           "s_grid": s_grid.tolist(), "rows": rows, "seconds": time.time() - t0}
    path = os.path.join(RESULTS, "prelim_cp_control.json")
    json.dump(out, open(path, "w"), indent=2)
    vi = np.array([r["vi_mean"] for r in rows])
    s = np.array([r["s"] for r in rows])
    # interior peak test: is the max strictly inside the sweep, with a clear
    # rise-then-fall, or is it monotone / boundary?
    imax = int(np.argmax(vi))
    interior = 0 < imax < len(vi) - 1
    print(f"\nwrote {path}  ({out['seconds']:.1f}s)")
    print(f"VI max at s={s[imax]:.2f}  (interior peak={interior}); "
          f"VI range [{vi.min():.3f},{vi.max():.3f}]")


if __name__ == "__main__":
    main()


==> anc/code/prelim_degeneracy.py <==
"""
prelim_degeneracy.py -- preliminary check for the "detectability margin organizes
partition degeneracy" paper.

Question: does an *observable computable WITHOUT ground truth* (the dispersion of
detected partitions across an ensemble) PEAK near the Kesten-Stigum detectability
threshold of the symmetric stochastic block model, rather than just step from
"unstable" to "stable"?

Design that makes a peak (not a step) plausible: detect communities with the
Bethe-Hessian (Saade, Krzakala, Zdeborova 2014). Its negative-eigenvalue count
is the number of *detectable* communities, so deep below threshold every replica
returns the trivial one-block partition -> zero disagreement; near threshold the
informative eigenvector is noise correlated with the planted split -> replicas
disagree -> high dispersion; deep above threshold the split is stable -> low
dispersion. This is the CPU de-risking version of the finite-size peak measured
more systematically with BP in the main experiments.

Convention (Decelle et al. 2011), symmetric q=2 SBM:
  p_in = c_in/n, p_out = c_out/n ;  average degree c = (c_in + c_out)/2 ;
  detectable iff c_in - c_out > 2*sqrt(c).  Define snr = (c_in - c_out)/(2*sqrt(c)),
  so the threshold sits exactly at snr = 1 (margin eps = snr - 1).

Everything here is CPU/NumPy. The production runs move the ensemble onto Metal.
"""

from __future__ import annotations

import json
import os
import time

import numpy as np
import scipy.sparse as sp
from scipy.sparse.linalg import eigsh
from sklearn.cluster import KMeans

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
RESULTS = os.path.join(ROOT, "results")
os.makedirs(RESULTS, exist_ok=True)


# ---------------------------------------------------------------------------
# symmetric 2-block SBM sampler (sparse, fast)
# ---------------------------------------------------------------------------
def sample_sbm2(n: int, c_in: float, c_out: float, rng: np.random.Generator):
    """Return (A csr, labels) for a symmetric 2-block SBM on n nodes."""
    n0 = n // 2
    labels = np.zeros(n, dtype=np.int32)
    labels[n0:] = 1
    blocks = (np.arange(0, n0), np.arange(n0, n))

    p_in = c_in / n
    p_out = c_out / n

    rows = []
    cols = []

    def add_edges(src, dst, p, same):
        if same:
            npairs = len(src) * (len(src) - 1) // 2
        else:
            npairs = len(src) * len(dst)
        if npairs <= 0 or p <= 0:
            return
        m = rng.binomial(npairs, min(p, 1.0))
        if m == 0:
            return
        i = rng.integers(0, len(src), size=m)
        j = rng.integers(0, len(dst), size=m)
        a = src[i]
        b = dst[j]
        if same:
            keep = a != b
            a, b = a[keep], b[keep]
        rows.append(a)
        cols.append(b)

    add_edges(blocks[0], blocks[0], p_in, True)
    add_edges(blocks[1], blocks[1], p_in, True)
    add_edges(blocks[0], blocks[1], p_out, False)

    if not rows:
        return sp.csr_matrix((n, n)), labels
    r = np.concatenate(rows)
    c = np.concatenate(cols)
    # symmetrize + dedup
    data = np.ones(len(r))
    A = sp.coo_matrix((data, (r, c)), shape=(n, n))
    A = A + A.T
    A = (A > 0).astype(np.float64).tocsr()
    A.setdiag(0)
    A.eliminate_zeros()
    return A, labels


# ---------------------------------------------------------------------------
# Bethe-Hessian community detector for q=2 (returns trivial split if none found)
# ---------------------------------------------------------------------------
def bethe_hessian_partition(A: sp.csr_matrix, kmax: int = 4):
    """Detect up to 2 communities with the Bethe Hessian H(r), r = sqrt(c).
    Returns an int label array; all-zeros means 'no community detected'."""
    n = A.shape[0]
    deg = np.asarray(A.sum(axis=1)).ravel()
    cbar = deg.mean()
    if cbar <= 1.0:
        return np.zeros(n, dtype=np.int32)
    r = np.sqrt(cbar)
    D = sp.diags(deg)
    H = (r * r - 1.0) * sp.identity(n) - r * A + D
    H = H.tocsc()
    k = min(kmax, n - 2)
    try:
        vals, vecs = eigsh(H, k=k, which="SA", tol=1e-3, maxiter=5000)
    except Exception:
        return np.zeros(n, dtype=np.int32)
    order = np.argsort(vals)
    vals = vals[order]
    vecs = vecs[:, order]
    neg = np.where(vals < -1e-9)[0]
    if len(neg) < 2:
        # fewer than 2 informative eigenvalues -> no 2-community structure
        return np.zeros(n, dtype=np.int32)
    feats = vecs[:, neg[:2]]
    lab = KMeans(n_clusters=2, n_init=4, random_state=0).fit_predict(feats)
    return lab.astype(np.int32)


# ---------------------------------------------------------------------------
# information-theoretic partition distance (variation of information, in bits)
# ---------------------------------------------------------------------------
def _entropy(counts):
    p = counts / counts.sum()
    p = p[p > 0]
    return -np.sum(p * np.log2(p))


def variation_of_information(a, b):
    a = np.asarray(a)
    b = np.asarray(b)
    n = len(a)
    # contingency
    ua, ia = np.unique(a, return_inverse=True)
    ub, ib = np.unique(b, return_inverse=True)
    cont = np.zeros((len(ua), len(ub)))
    np.add.at(cont, (ia, ib), 1.0)
    Ha = _entropy(cont.sum(axis=1))
    Hb = _entropy(cont.sum(axis=0))
    # mutual information (bits)
    pij = cont / n
    pi = cont.sum(axis=1, keepdims=True) / n      # column vector
    pj = cont.sum(axis=0, keepdims=True) / n      # row vector
    outer = pi @ pj                               # p_i * p_j
    nz = pij > 0
    I = np.sum(pij[nz] * np.log2(pij[nz] / outer[nz]))
    return Ha + Hb - 2.0 * I


def overlap_with_truth(pred, truth):
    """Best 2-group overlap (fraction correct above chance), permutation-invariant.
    0 = chance, 1 = perfect.  For a trivial (1-block) prediction returns 0."""
    if len(np.unique(pred)) < 2:
        return 0.0
    acc = max(np.mean(pred == truth), np.mean(pred != truth))
    return max(0.0, (acc - 0.5) / 0.5)


# ---------------------------------------------------------------------------
# ensemble over independent SBM instances at fixed parameters
# ---------------------------------------------------------------------------
def ensemble_at(n, c, snr, R, rng):
    d = snr * 2.0 * np.sqrt(c)          # c_in - c_out
    c_in = c + d / 2.0
    c_out = c - d / 2.0
    parts = []
    overlaps = []
    ntriv = 0
    for _ in range(R):
        A, z = sample_sbm2(n, c_in, c_out, rng)
        p = bethe_hessian_partition(A)
        parts.append(p)
        if len(np.unique(p)) < 2:
            ntriv += 1
        overlaps.append(overlap_with_truth(p, z))
    # pairwise VI dispersion (all pairs; R is small)
    vis = []
    for i in range(R):
        for j in range(i + 1, R):
            vis.append(variation_of_information(parts[i], parts[j]))
    vis = np.array(vis)
    overlaps = np.array(overlaps)
    # consensus fuzziness on a subsample of node pairs (co-clustering ambiguity)
    P = np.stack(parts)            # R x n  (labels; trivial = all 0)
    sub = rng.choice(n, size=min(400, n), replace=False)
    Ps = P[:, sub]                 # R x m
    m = Ps.shape[1]
    fuzz = []
    for a in range(m):
        for b in range(a + 1, m):
            co = np.mean(Ps[:, a] == Ps[:, b])     # fraction co-clustered
            fuzz.append(4.0 * co * (1.0 - co))     # 1 at co=0.5, 0 at co in {0,1}
    fuzz = np.array(fuzz)
    return {
        "snr": float(snr),
        "eps": float(snr - 1.0),
        "c_in": float(c_in),
        "c_out": float(c_out),
        "vi_mean": float(vis.mean()),
        "vi_std": float(vis.std()),
        "frac_trivial": float(ntriv / R),
        "overlap_mean": float(overlaps.mean()),
        "overlap_var": float(overlaps.var()),
        "susceptibility": float(n * overlaps.var()),   # ground-truth (locator)
        "consensus_fuzz": float(fuzz.mean()),
    }


def main():
    t0 = time.time()
    n = 3000
    c = 10.0
    R = 60
    snr_grid = np.round(np.linspace(0.4, 2.4, 13), 3)
    rng = np.random.default_rng(7)

    rows = []
    for snr in snr_grid:
        row = ensemble_at(n, c, float(snr), R, rng)
        rows.append(row)
        print(f"snr={snr:4.2f}  VI={row['vi_mean']:.3f}  fuzz={row['consensus_fuzz']:.3f}  "
              f"triv={row['frac_trivial']:.2f}  overlap={row['overlap_mean']:.3f}  "
              f"chi={row['susceptibility']:.2f}", flush=True)

    out = {
        "params": {"n": n, "c": c, "R": R, "q": 2, "detector": "bethe_hessian"},
        "snr_grid": snr_grid.tolist(),
        "rows": rows,
        "seconds": time.time() - t0,
    }
    path = os.path.join(RESULTS, "prelim_degeneracy.json")
    with open(path, "w") as f:
        json.dump(out, f, indent=2)
    print(f"\nwrote {path}  ({out['seconds']:.1f}s)")

    # locate peaks
    snr = np.array([r["snr"] for r in rows])
    vi = np.array([r["vi_mean"] for r in rows])
    fuzz = np.array([r["consensus_fuzz"] for r in rows])
    chi = np.array([r["susceptibility"] for r in rows])
    print(f"VI peak at snr={snr[np.argmax(vi)]:.2f}   "
          f"fuzz peak at snr={snr[np.argmax(fuzz)]:.2f}   "
          f"susceptibility peak at snr={snr[np.argmax(chi)]:.2f}   (threshold=1.00)")


if __name__ == "__main__":
    main()


==> anc/code/realdata.py <==
"""
realdata.py -- load real networks with community ground truth (key-free, public).

polblogs: political blogs (Adamic & Glance 2005), the canonical 2-community real
network; node attribute `value` in {0,1} is the political leaning. Directed with
duplicate edges, so we parse leniently, symmetrise to a simple graph, drop
self-loops and keep the largest connected component.
"""
from __future__ import annotations
import os, re
import numpy as np
import scipy.sparse as sp

HERE = os.path.dirname(os.path.abspath(__file__))
WORK = os.path.join(os.path.dirname(HERE), "work")


def _largest_cc(A):
    ncc, lab = sp.csgraph.connected_components(A, directed=False)
    if ncc == 1:
        return np.arange(A.shape[0])
    sizes = np.bincount(lab)
    keep = np.where(lab == sizes.argmax())[0]
    return keep


def load_polblogs(path=None):
    path = path or os.path.join(WORK, "polblogs.gml")
    txt = open(path, "r", encoding="latin-1").read()
    # node blocks: id ... value
    val = {}
    for m in re.finditer(r"node\s*\[(.*?)\]", txt, re.S):
        body = m.group(1)
        i = re.search(r"\bid\s+(\d+)", body)
        v = re.search(r"\bvalue\s+(\d+)", body)
        if i and v:
            val[int(i.group(1))] = int(v.group(1))
    ids = sorted(val)
    remap = {nid: k for k, nid in enumerate(ids)}
    labels = np.array([val[nid] for nid in ids], dtype=np.int32)
    n = len(ids)
    rows, cols = [], []
    for m in re.finditer(r"edge\s*\[(.*?)\]", txt, re.S):
        body = m.group(1)
        s = re.search(r"\bsource\s+(\d+)", body)
        t = re.search(r"\btarget\s+(\d+)", body)
        if s and t:
            a, b = int(s.group(1)), int(t.group(1))
            if a in remap and b in remap:
                rows.append(remap[a]); cols.append(remap[b])
    r = np.array(rows); c = np.array(cols)
    A = sp.coo_matrix((np.ones(len(r)), (r, c)), shape=(n, n))
    A = A + A.T
    A = (A > 0).astype(np.float64).tocsr()
    A.setdiag(0); A.eliminate_zeros()
    keep = _largest_cc(A)
    A = A[keep][:, keep]
    return A.tocsr(), labels[keep]


if __name__ == "__main__":
    import netlib as nl
    A, z = load_polblogs()
    deg = np.asarray(A.sum(1)).ravel()
    print(f"polblogs giant component: n={A.shape[0]} edges={int(A.nnz//2)} "
          f"mean_deg={deg.mean():.1f}  groups={np.bincount(z)}")
    # does the Bethe-Hessian recover the 2 communities?
    p = nl.bethe_hessian_partition(A, qmax=2)
    print(f"Bethe-Hessian overlap with leaning: {nl.overlap_with_truth(p, z):.3f}  "
          f"(trivial={len(np.unique(p))<2})")


==> anc/code/shaders.metal <==
//  shaders.metal -- belief-propagation community detection on the symmetric
//  stochastic block model (Metal Shading Language). Compiled at runtime by the
//  Swift driver (cd.swift) via device.makeLibrary(source:), so no offline Metal
//  toolchain is required and the same source runs on any Apple GPU / recent macOS.
//
//  One threadgroup runs one independent BP instance (its own random initial
//  messages). Work arrays live in device memory, indexed by instance; every
//  reduction is threadgroup-scoped (no device-wide float atomics) so the kernel
//  is portable across Apple-silicon GPUs. The model-aware BP equations are those
//  of Decelle, Krzakala, Moore & Zdeborova (2011); the net-magnetization of the
//  messages is projected out each sweep (the instantaneous form of their external
//  field), which keeps BP off the ferromagnetic consensus fixed point.

#include <metal_stdlib>
using namespace metal;

constant constexpr int QMAX = 4;
constant constexpr uint TG = 256;          // threads per threadgroup

struct BPParams {
    int   n;
    int   Ed;          // number of directed edges
    int   q;
    float c_in;
    float c_out;
    int   max_iter;
    float damp;
    float pol_cut;
    uint  seed;
};

inline uint pcg_hash(uint x) {
    x = x * 747796405u + 2891336453u;
    uint w = ((x >> ((x >> 28u) + 4u)) ^ x) * 277803737u;
    return (w >> 22u) ^ w;
}
inline float rnd(thread uint& s) {
    s = s * 747796405u + 2891336453u;
    uint w = ((s >> ((s >> 28u) + 4u)) ^ s) * 277803737u;
    uint v = (w >> 22u) ^ w;
    return float(v) * (1.0f / 4294967296.0f);
}

kernel void bp_solve(
    device const int*   row_ptr   [[buffer(0)]],   // n+1
    device const int*   src       [[buffer(1)]],   // Ed
    device const int*   dst       [[buffer(2)]],   // Ed
    device const int*   rev       [[buffer(3)]],   // Ed
    device float*       M         [[buffer(4)]],    // R*Ed*q  messages
    device float*       newM      [[buffer(5)]],    // R*Ed*q
    device float*       logF      [[buffer(6)]],    // R*Ed*q
    device float*       logProd   [[buffer(7)]],    // R*n*q
    device float*       Psi       [[buffer(8)]],    // R*n*q
    device int*         part      [[buffer(9)]],    // R*n
    device float*       polar_out [[buffer(10)]],   // R
    constant BPParams&  P         [[buffer(11)]],
    uint gid [[threadgroup_position_in_grid]],
    uint tid [[thread_position_in_threadgroup]])
{
    const int n  = P.n;
    const int Ed = P.Ed;
    const int q  = P.q;
    const float invq = 1.0f / float(q);
    const float logn = log(invq);

    const ulong Mbase = (ulong)gid * (ulong)Ed * (ulong)q;
    const ulong Pbase = (ulong)gid * (ulong)n  * (ulong)q;

    threadgroup float tg_partial[TG * QMAX];
    threadgroup float tg_mean[QMAX];

    // affinity C[t][s] = (t==s)? c_in : c_out ;  F handled inline.
    // -------- initialise messages: random, projected to zero magnetisation ----
    for (int e = (int)tid; e < Ed; e += (int)TG) {
        uint s = pcg_hash(P.seed ^ pcg_hash(gid * 2654435761u + (uint)e));
        float sum = 0.0f;
        float m[QMAX];
        for (int t = 0; t < q; ++t) { m[t] = invq + 0.05f * (rnd(s) - 0.5f); sum += m[t]; }
        for (int t = 0; t < q; ++t) M[Mbase + (ulong)e * q + t] = m[t] / sum;
    }
    threadgroup_barrier(mem_flags::mem_device);

    // remove initial net magnetisation
    for (int t = 0; t < q; ++t) tg_partial[tid * QMAX + t] = 0.0f;
    for (int e = (int)tid; e < Ed; e += (int)TG)
        for (int t = 0; t < q; ++t) tg_partial[tid * QMAX + t] += M[Mbase + (ulong)e * q + t];
    threadgroup_barrier(mem_flags::mem_threadgroup);
    if (tid == 0) {
        for (int t = 0; t < q; ++t) {
            float s = 0.0f;
            for (uint k = 0; k < TG; ++k) s += tg_partial[k * QMAX + t];
            tg_mean[t] = s / float(Ed);
        }
    }
    threadgroup_barrier(mem_flags::mem_threadgroup);
    for (int e = (int)tid; e < Ed; e += (int)TG) {
        float sum = 0.0f, m[QMAX];
        for (int t = 0; t < q; ++t) { m[t] = max(M[Mbase + (ulong)e * q + t] - (tg_mean[t] - invq), 1e-9f); sum += m[t]; }
        for (int t = 0; t < q; ++t) M[Mbase + (ulong)e * q + t] = m[t] / sum;
    }
    threadgroup_barrier(mem_flags::mem_device);

    // ----------------------------- BP sweeps ---------------------------------
    for (int it = 0; it < P.max_iter; ++it) {
        // phase 1: logF[e][t] = log( sum_s C[t][s] M[e][s] )
        for (int e = (int)tid; e < Ed; e += (int)TG) {
            float ms[QMAX], tot = 0.0f;
            for (int s = 0; s < q; ++s) { ms[s] = M[Mbase + (ulong)e * q + s]; tot += ms[s]; }
            for (int t = 0; t < q; ++t) {
                // sum_s C[t,s] m_s = c_out*tot + (c_in-c_out)*m_t
                float f = P.c_out * tot + (P.c_in - P.c_out) * ms[t];
                logF[Mbase + (ulong)e * q + t] = log(max(f, 1e-30f));
            }
        }
        threadgroup_barrier(mem_flags::mem_device);

        // phase 2: logProd[i][t] = sum over incoming edges (rev of out-edges) logF
        for (int i = (int)tid; i < n; i += (int)TG) {
            float acc[QMAX];
            for (int t = 0; t < q; ++t) acc[t] = 0.0f;
            int a = row_ptr[i], b = row_ptr[i + 1];
            for (int e = a; e < b; ++e) {
                int re = rev[e];
                for (int t = 0; t < q; ++t) acc[t] += logF[Mbase + (ulong)re * q + t];
            }
            for (int t = 0; t < q; ++t) logProd[Pbase + (ulong)i * q + t] = acc[t];
        }
        threadgroup_barrier(mem_flags::mem_device);

        // phase 3: cavity messages newM[e=(i->j)][t] = softmax( logn + logProd[i] - logF[rev e] )
        for (int e = (int)tid; e < Ed; e += (int)TG) {
            int i = src[e], re = rev[e];
            float lm[QMAX], mx = -1e30f;
            for (int t = 0; t < q; ++t) {
                lm[t] = logn + logProd[Pbase + (ulong)i * q + t] - logF[Mbase + (ulong)re * q + t];
                mx = max(mx, lm[t]);
            }
            float s = 0.0f;
            for (int t = 0; t < q; ++t) { lm[t] = exp(lm[t] - mx); s += lm[t]; }
            for (int t = 0; t < q; ++t) newM[Mbase + (ulong)e * q + t] = lm[t] / s;
        }
        threadgroup_barrier(mem_flags::mem_device);

        // phase 4a: mean of newM over edges (threadgroup reduction)
        for (int t = 0; t < q; ++t) tg_partial[tid * QMAX + t] = 0.0f;
        for (int e = (int)tid; e < Ed; e += (int)TG)
            for (int t = 0; t < q; ++t) tg_partial[tid * QMAX + t] += newM[Mbase + (ulong)e * q + t];
        threadgroup_barrier(mem_flags::mem_threadgroup);
        if (tid == 0) {
            for (int t = 0; t < q; ++t) {
                float s = 0.0f;
                for (uint k = 0; k < TG; ++k) s += tg_partial[k * QMAX + t];
                tg_mean[t] = s / float(Ed);
            }
        }
        threadgroup_barrier(mem_flags::mem_threadgroup);

        // phase 4b: recenter + damping, write back to M
        for (int e = (int)tid; e < Ed; e += (int)TG) {
            float v[QMAX], sum = 0.0f;
            for (int t = 0; t < q; ++t) { v[t] = max(newM[Mbase + (ulong)e * q + t] - (tg_mean[t] - invq), 1e-9f); sum += v[t]; }
            float md = P.damp;
            float s2 = 0.0f, o[QMAX];
            for (int t = 0; t < q; ++t) { o[t] = md * M[Mbase + (ulong)e * q + t] + (1.0f - md) * (v[t] / sum); s2 += o[t]; }
            for (int t = 0; t < q; ++t) M[Mbase + (ulong)e * q + t] = o[t] / s2;
        }
        threadgroup_barrier(mem_flags::mem_device);
    }

    // ----------------------- final marginals + partition ---------------------
    for (int e = (int)tid; e < Ed; e += (int)TG) {
        float ms[QMAX], tot = 0.0f;
        for (int s = 0; s < q; ++s) { ms[s] = M[Mbase + (ulong)e * q + s]; tot += ms[s]; }
        for (int t = 0; t < q; ++t) {
            float f = P.c_out * tot + (P.c_in - P.c_out) * ms[t];
            logF[Mbase + (ulong)e * q + t] = log(max(f, 1e-30f));
        }
    }
    threadgroup_barrier(mem_flags::mem_device);
    for (int i = (int)tid; i < n; i += (int)TG) {
        float lp[QMAX], mx = -1e30f;
        for (int t = 0; t < q; ++t) lp[t] = 0.0f;
        int a = row_ptr[i], b = row_ptr[i + 1];
        for (int e = a; e < b; ++e) {
            int re = rev[e];
            for (int t = 0; t < q; ++t) lp[t] += logF[Mbase + (ulong)re * q + t];
        }
        for (int t = 0; t < q; ++t) { lp[t] += logn; mx = max(mx, lp[t]); }
        float s = 0.0f;
        for (int t = 0; t < q; ++t) { lp[t] = exp(lp[t] - mx); s += lp[t]; }
        for (int t = 0; t < q; ++t) Psi[Pbase + (ulong)i * q + t] = lp[t] / s;
    }
    threadgroup_barrier(mem_flags::mem_device);

    // polarisation = mean_i ( max_t Psi - 1/q )
    float ploc = 0.0f;
    for (int i = (int)tid; i < n; i += (int)TG) {
        float mx = 0.0f;
        for (int t = 0; t < q; ++t) mx = max(mx, Psi[Pbase + (ulong)i * q + t]);
        ploc += (mx - invq);
    }
    tg_partial[tid * QMAX + 0] = ploc;
    threadgroup_barrier(mem_flags::mem_threadgroup);
    if (tid == 0) {
        float s = 0.0f;
        for (uint k = 0; k < TG; ++k) s += tg_partial[k * QMAX + 0];
        tg_mean[0] = s / float(n);
        polar_out[gid] = tg_mean[0];
    }
    threadgroup_barrier(mem_flags::mem_threadgroup);

    bool trivial = (tg_mean[0] < P.pol_cut);
    for (int i = (int)tid; i < n; i += (int)TG) {
        int best = 0; float bv = -1.0f;
        for (int t = 0; t < q; ++t) {
            float v = Psi[Pbase + (ulong)i * q + t];
            if (v > bv) { bv = v; best = t; }
        }
        part[(ulong)gid * n + i] = trivial ? 0 : best;
    }
}


==> anc/results/basin.json <==
{"params": {"n": 2200, "q": 3, "c": 12.0, "G": 24, "R": 12}, "panels": {"below (snr=0.75)": {"snr": 0.75, "xy": [[0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0], [0.0, 0.0]], "overlap": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], "mean_vi": 0.0}, "threshold (snr=1.10)": {"snr": 1.1, "xy": [[0.7180326697770065, 1.4117083327062618], [0.718032669777007, 1.4117083327062616], [0.7180326697770069, 1.4117083327062632], [0.7180326697770061, 1.4117083327062638], [0.7180326697770082, 1.4117083327062618], [0.7180326697770061, 1.4117083327062638], [0.718032669777007, 1.4117083327062616], [0.7180326697770077, 1.4117083327062618], [0.7180326697770069, 1.4117083327062632], [0.7180326697770061, 1.4117083327062638], [0.718032669777007, 1.4117083327062616], [0.7180326697770061, 1.4117083327062638], [0.3393689355167977, 0.268624897475838], [0.3393689355167968, 0.2686248974758379], [0.33936893551679764, 0.2686248974758379], [0.3393689355167974, 0.268624897475838], [0.3393689355167975, 0.26862489747583795], [0.3393689355167977, 0.268624897475838], [0.3393689355167976, 0.2686248974758379], [0.3393689355167975, 0.26862489747583784], [0.3393689355167975, 0.26862489747583784], [0.33936893551679775, 0.2686248974758379], [0.3393689355167969, 0.2686248974758379], [0.33936893551679753, 0.2686248974758378], [0.6607915898885892, -1.5461219642388937], [0.6616829932457686, -1.5505319237044646], [0.61414734596341, -1.5171858237180278], [0.6599547063730894, -1.5503448596912444], [0.6616829932457791, -1.5505319237044692], [0.6616829932457674, -1.5505319237044686], [0.6616829932457704, -1.550531923704468], [0.8351863496101348, -1.990196751299027], [0.6616829932457801, -1.5505319237044697], [0.6599547063767673, -1.550344859682017], [0.6616829932457826, -1.5505319237044715], [0.6578873988261131, -1.5447584801631242], [2.5341701799906238, -0.0316671386572102], [0.6424797319922761, -2.3683771150637707], [-1.898289187095253, -1.585425012865315], [-1.7873319528035747, -1.6772800343079601], [-2.475632707591787, -0.1734571339639905], [-2.4405875749011776, 0.38523864048912687], [0.5787067254602044, -2.4664248249513605], [-0.6453156168650699, -2.42433298593864], [-1.6347125145508399, 1.884205370379228], [-1.3854065877003914, 1.8809057519192203], [-2.402792331838479, 0.5449609226913451], [-1.9648670156573669, -1.499061930226803], [2.18243797143212, -0.6975411768289979], [2.183132875776107, -0.6992461988309612], [2.18243797143213, -0.6975411768290131], [2.18243797143212, -0.6975411768289818], [2.1831328757761326, -0.6992461988310105], [2.183132875776126, -0.6992461988309964], [2.1824379714321207, -0.6975411768289739], [2.183132875776132, -0.6992461988310144], [2.182437971432115, -0.6975411768289875], [2.1824379714321296, -0.6975411768289926], [2.182437971432118, -0.6975411768289637], [2.1831328757761144, -0.6992461988309638], [1.7478683187373028, 0.18673701658153577], [2.370525971240956, 0.11302851777296576], [1.7001581500283711, 0.13464530486758447], [2.1270769660361717, 0.06671302799162207], [2.066861650651158, 0.05054595589009181], [1.880959917606434, 0.05931013560777537], [1.9391567666795242, 0.02437788412070549], [2.2947795354634666, 0.05882736434287068], [1.9866558742048914, 0.07895706315710503], [2.0699984890588192, 0.07665662735158589], [1.932155392242581, 0.147486637891477], [1.8361033802751978, 0.14347144647912144], [0.11468513404176038, 2.254806383285943], [-0.16769423828505975, 2.4288105026872215], [-0.09717135976796597, 2.356599914228863], [-0.30535458279762073, 2.4185809651582932], [-0.3873553199083728, 2.380417502449419], [-0.525411452025471, 2.34852972386711], [-0.04078667631224286, 2.251618012272332], [-1.9777430510492269, 1.5699208970929714], [0.16792200353858402, 2.4126212581385986], [-0.02054228482557766, 2.422404743696616], [0.06359052664178587, 2.3589369290701794], [-0.6186689415490302, 2.3131248289189137], [1.4442467111655366, -1.8488531095058465], [0.4739157301464703, -2.457580119388222], [1.4352231884254478, -1.728779734491263], [1.7916609587564636, -1.6341581509086014], [-1.0817515088046061, 1.2101645052700778], [1.3951453586286144, -1.9143715188944364], [1.5088264941992444, -1.6109169981929512], [1.4894127590038584, -1.7127478086687429], [1.6809772274774988, -1.7427300631884741], [1.4828485940939267, -1.6629786932685557], [1.597332259877195, -1.7925038444662955], [-1.5851288485076245, -1.8487468820396133], [-1.9954284720740096, -0.41136222952498724], [-1.9841770557723792, -0.4238781063542581], [-1.9845997059249936, -0.4813645544692644], [-2.009287861518067, -0.4594428375616339], [-1.9837264190637272, -0.46904455910682663], [-1.9861310119643607, -0.4078298764324021], [-1.9422511442244084, -0.44443400939040834], [-2.0038960422836274, -0.44510991312074644], [-1.996013369947248, -0.45318406966580294], [-1.976747540575654, -0.39871057676723454], [-2.006164149122091, -0.4711401972427127], [-1.9923581008986424, -0.5072555492760179], [-2.064071279681377, -1.0781747837630626], [-0.8407760930311596, 2.3881851827738867], [-0.3434174027445041, 2.1947054320901307], [-1.1587171960455114, 1.629111580693099], [-1.1225110981715958, 2.0871185830646115], [1.1937847938252153, -2.1747536614477823], [1.45796693681955, 1.9722720266893523], [-1.8201889760194043, -1.3252803719362076], [-1.7037773026717826, -1.80959952578796], [-2.4555574995611966, 0.16965560126329582], [-2.4813326900796264, 0.007150826672339103], [-1.7461770400273222, 0.6295828485507338], [0.9861596872250954, -0.46776059747841336], [1.10756639562489, -0.8183296227809976], [0.7257792517415008, -0.5125481216677861], [1.2286819607007087, -0.5642000355009313], [0.5914768359010927, -0.6480082827138478], [0.7452015103209969, -0.7065529824002905], [1.1438430415087308, -0.2976669979996088], [1.2130846654354512, -0.7854672297232189], [0.9125615665757544, -0.6234666316948526], [1.0209296387554962, -0.6281330889937574], [0.48166221884673305, -0.7352194360249755], [0.9234204394758843, -0.7784918497704613], [-0.39876919112729253, 1.6332032820173086], [-0.5075032627165577, 1.6680999154524905], [-0.44678915902973687, 1.6107321936878318], [-0.48460635952887726, 1.6510565823013295], [-0.4649167219452498, 1.6603873686541017], [-0.5086529945558023, 1.6477641642824215], [-0.48769770646470056, 1.662177235897357], [-0.4675232175463335, 1.6415921405318596], [-0.4760740103691291, 1.6591863577958668], [-0.4767361399559966, 1.621789885557104], [-0.5473992012304091, 1.6345714961059916], [-0.44459920595634717, 1.6455537811867424], [-0.08478377411711398, -2.21640978769332], [0.07253670084623358, -2.27692413775743], [-0.14273200218535792, -2.0631888485679126], [-0.020255624202807812, -2.214496129922858], [-0.10756648719441753, -2.362301186671146], [-0.04931513084239551, -2.0298448951648074], [-0.2108728894455569, -2.2005563163784143], [0.009446288120323441, -2.387511182022325], [0.019706095907645927, -2.0009406734730284], [-0.05196730557938259, -1.9374197858537772], [0.13508421137811888, -2.371172201864916], [0.07602187610193771, -2.128866120246495], [-2.0296897616572527, -1.2436313709162656], [1.0314510379491026, -2.104254080021582], [-2.192861166908088, 0.9917126500030102], [1.0150319038085556, 2.1868497196026895], [-2.1808780894279396, -1.195633960797646], [-2.4424411986640173, -0.6855153662609302], [-2.0510891256864427, 0.5961228835597402], [0.4725470886513971, 2.172294908029374], [-2.3333122896435325, 0.26021119086474176], [-2.3345091718228166, 0.8409607567420885], [-2.0198215809969757, 0.8282437006378148], [0.7478113240770354, 2.2292402418111017], [-1.0930748984261554, -1.8984803387043243], [-1.0893890502581365, -2.0812254455599994], [-1.1352185754450947, -1.9131765688663627], [-0.7724135566128495, -2.1325527519427667], [-0.974030854467349, -2.146399080724511], [-1.174598499956857, -2.020898238003393], [-0.8998199010605378, -2.0781931021834037], [-0.8499735441032257, -2.192093357090412], [-0.9601242595336266, -1.9181556793892656], [-1.0725940865631072, -1.9871573961461706], [-1.281098978247247, -2.0201381738268958], [-0.7995155360393045, -1.936251547753704], [2.0638422536490517, 0.7848790425384156], [2.0427851900784173, 0.8172413017160082], [2.061439543155046, 0.7833038395611123], [2.3453700206282657, 0.6023594409399159], [2.1046247897426036, 0.7671755286349252], [2.0628127800862064, 0.7823959169738564], [2.062812780086206, 0.7823959169738598], [2.0628127800861913, 0.7823959169738793], [2.062812780086207, 0.7823959169738597], [2.0715501978436532, 0.7899643635737994], [2.0614395431550836, 0.7833038395610925], [2.062812780086218, 0.7823959169738482], [-1.6838089727257781, 1.368615873881644], [-1.686642599920957, 1.3838147201372164], [-1.705093550251885, 1.4002277535935035], [-1.6961661868290425, 1.353065806379349], [-1.6985990448135064, 1.3775698243885897], [-1.677277534214346, 1.3497882335839857], [-1.7366894262123054, 1.3637095719318206], [-1.7065831890856171, 1.3391553707564912], [-1.688764136357917, 1.3704460212748335], [-1.6556011507850508, 1.3930189711858856], [-1.714079955021768, 1.3609249252398774], [-1.6927091305382223, 1.3467647808746404], [-0.42918763289864, -1.081516948565214], [-0.4291876328986403, -1.081516948565214], [-0.4291876328986397, -1.0815169485652132], [-0.42918763289864026, -1.081516948565214], [-0.42882773575632455, -1.0787020111609014], [-0.4291876328986399, -1.0815169485652132], [-0.4291876328986402, -1.0815169485652139], [-0.42918763289863976, -1.0815169485652127], [-0.4291876328986406, -1.0815169485652156], [-0.4291876328986401, -1.081516948565214], [-0.42918763289864, -1.081516948565214], [-0.4291876328986405, -1.081516948565215], [-0.10047379163404016, 0.9152388086183395], [1.1747007229601079, 0.3073954708340794], [1.0258051924640008, -2.2569040672118104], [1.9735419378267518, -1.2736190515186467], [-0.3386310804504747, 0.8816784105196771], [1.7236716697959902, -1.2821234838982793], [-1.3422834430715402, -1.5289742836841014], [1.239325335734247, 1.9444228065585534], [2.0693019267458554, 1.3101542291263302], [0.2509251563427859, 0.9408664467012349], [-1.0733947353073208, -1.4941832549708993], [1.817125407789616, -1.2553888662490864], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [1.5987551155589075, 1.4077149056893392], [-0.7960685278100377, 0.23947568017682522], [-0.716633575957098, 0.25178422305851583], [-0.8797699993603498, 0.39080217335442113], [-0.7708300077295991, 0.372460018533241], [-0.8098157799572477, 0.5452422389990618], [-1.0065429678080406, 0.5942752364680751], [-0.6991469518140573, 0.33272876182494604], [-0.9597266363115692, 0.2869317953855777], [-1.1204370579598903, 0.35426681816448624], [-1.2192552662028744, 0.5014528488118043], [-1.1105451309856509, 0.4013800452475577], [-1.1561032216285179, 0.6488123025087275], [-1.3900514294153832, 2.020657895269365], [2.0142938342460286, -1.4519151429486359], [-1.9607177023780566, 0.39901971105166895], [-2.500485394103333, -0.37153941767823523], [0.9523763277931981, 2.2684139405433985], [0.7407181203963029, 2.3637020039089767], [-2.3042697800850918, -0.987434312728797], [0.5314040803692474, 2.4296514408579193], [-0.4830659337109468, -2.441629855682343], [-2.1848142964673376, 0.8750312248749008], [-2.2725087271485163, 0.42659842076255783], [-1.2903857876265736, 2.1423927209174862], [-1.4836923804057933, -1.1677677236202892], [-1.4222304324823176, -0.9905534445446067], [-1.1511672959886166, -0.6111131676063765], [-1.4433831371664372, -1.0865435578358122], [-1.164384124490962, -0.5334864583204817], [-1.3675512702598882, -0.562481302975109], [-1.594800254183475, -1.1762505496481273], [-1.3020207458327437, -0.7946986446480386], [-1.2767968197381405, -0.7248145966286051], [0.6435208375113632, 1.9308561024063822], [-1.3633522604889614, -0.9038720104072661], [-1.0486720838316752, -0.49930751621760083], [-2.2417012530946026, 0.6847607123532834], [1.5220818126924094, -1.0466041910823594], [-1.65049571483394, 0.3498275919267057], [0.5659895123744204, 2.3229757381631004], [0.8335611711137688, -2.261939760221271], [1.331152617753799, 2.181877167442921], [-1.088829416768919, 1.9027587827950434], [-1.0563306951893652, 2.250579423149327], [1.2814658482967496, 1.8604409793651797], [1.6260320452232138, -0.9724233284974603], [-2.012351279845759, 0.23121544052798915], [1.5787493306507785, -0.7638399379075439]], "overlap": [0.43792633015006827, 0.43792633015006827, 0.43792633015006827, 0.43792633015006827, 0.43792633015006827, 0.43792633015006827, 0.43792633015006827, 0.43792633015006827, 0.43792633015006827, 0.43792633015006827, 0.43792633015006827, 0.43792633015006827, 0.46452933151432474, 0.46452933151432474, 0.46452933151432474, 0.46452933151432474, 0.46452933151432474, 0.46452933151432474, 0.46452933151432474, 0.46452933151432474, 0.46452933151432474, 0.46452933151432474, 0.46452933151432474, 0.46452933151432474, 0.49386084583901774, 0.49386084583901774, 0.4952251023192361, 0.49454297407912695, 0.49386084583901774, 0.49386084583901774, 0.49386084583901774, 0.27967257844474763, 0.49386084583901774, 0.49454297407912695, 0.49386084583901774, 0.49454297407912695, 0.19986357435197816, 0.1753069577080491, 0.18076398362892226, 0.12482946793997272, 0.06889495225102317, 0.12005457025920875, 0.06821282401091407, 0.11596180081855388, 0.11664392905866307, 0.23124147339699866, 0.2251023192360164, 0.10300136425648025, 0.39427012278308315, 0.39358799454297416, 0.39427012278308315, 0.39427012278308315, 0.39358799454297416, 0.39358799454297416, 0.39427012278308315, 0.39358799454297416, 0.39427012278308315, 0.39427012278308315, 0.39427012278308315, 0.39358799454297416, 0.35879945429740795, 0.2789904502046385, 0.3703956343792633, 0.2871759890859482, 0.3021828103683493, 0.33356070941336974, 0.32537517053206, 0.27285129604365627, 0.319918144611187, 0.3001364256480219, 0.3062755798090041, 0.3431105047748977, 0.2551159618008186, 0.18349249658935884, 0.15279672578444745, 0.17053206002728513, 0.15075034106412005, 0.21623465211459755, 0.2387448840381992, 0.16575716234652116, 0.16302864938608458, 0.20190995907230563, 0.23328785811732605, 0.21350613915416097, 0.37994542974079126, 0.10368349249658936, 0.39631650750341074, 0.31173260572987727, 0.223055934515689, 0.3533424283765348, 0.39358799454297416, 0.3983628922237381, 0.319918144611187, 0.4045020463847203, 0.33356070941336974, 0.15347885402455663, 0.40177353342428374, 0.4031377899045021, 0.4051841746248295, 0.4010914051841747, 0.40381991814461127, 0.4031377899045021, 0.41268758526603005, 0.4010914051841747, 0.40177353342428374, 0.40040927694406553, 0.40177353342428374, 0.4045020463847203, 0.3028649386084583, 0.06548431105047749, 0.18826739427012282, 0.26261937244201916, 0.16575716234652116, 0.13847203274215553, 0.2407912687585266, 0.2885402455661664, 0.13983628922237382, 0.20327421555252392, 0.11596180081855388, 0.34242837653478847, 0.3519781718963166, 0.2987721691678035, 0.3744884038199181, 0.25170532060027284, 0.26261937244201916, 0.27762619372442027, 0.2953615279672578, 0.2585266030013642, 0.29809004092769437, 0.31377899045020463, 0.3281036834924966, 0.2544338335607094, 0.40177353342428374, 0.39290586630286495, 0.3997271487039563, 0.39631650750341074, 0.39631650750341074, 0.39631650750341074, 0.39631650750341074, 0.39631650750341074, 0.39699863574351973, 0.3983628922237381, 0.3983628922237381, 0.39768076398362895, 0.3758526603001365, 0.2885402455661664, 0.41405184174624826, 0.37517053206002726, 0.27762619372442027, 0.4345156889495225, 0.34924965893588, 0.24351978171896319, 0.451568894952251, 0.45975443383356074, 0.24624829467939977, 0.39017735334242837, 0.19577080491132337, 0.2414733969986358, 0.11459754433833559, 0.1275579809004093, 0.15416098226466574, 0.13028649386084587, 0.28785811732605737, 0.1759890859481583, 0.07230559345156894, 0.14597544338335608, 0.2251023192360164, 0.1937244201909959, 0.3519781718963166, 0.3281036834924966, 0.3519781718963166, 0.33083219645293316, 0.26398362892223737, 0.3178717598908594, 0.24556616643929058, 0.27967257844474763, 0.36630286493860853, 0.3362892223738063, 0.24965893587994545, 0.40859481582537527, 0.44065484311050485, 0.4372442019099591, 0.4413369713506139, 0.3403819918144611, 0.4351978171896317, 0.44065484311050485, 0.44065484311050485, 0.44065484311050485, 0.44065484311050485, 0.4392905866302865, 0.4413369713506139, 0.44065484311050485, 0.35607094133697137, 0.354024556616644, 0.3506139154160982, 0.3567530695770806, 0.354024556616644, 0.3574351978171896, 0.34993178717598905, 0.35607094133697137, 0.354024556616644, 0.3581173260572988, 0.354024556616644, 0.35879945429740795, 0.48090040927694405, 0.48090040927694405, 0.48090040927694405, 0.48090040927694405, 0.4815825375170532, 0.48090040927694405, 0.48090040927694405, 0.48090040927694405, 0.48090040927694405, 0.48090040927694405, 0.48090040927694405, 0.48090040927694405, 0.252387448840382, 0.2721691678035471, 0.1759890859481583, 0.13778990450204642, 0.2926330150068214, 0.24624829467939977, 0.33969986357435206, 0.24693042291950887, 0.1937244201909959, 0.17803547066848568, 0.26534788540245574, 0.21418826739427016, 0.44474761255115963, 0.44474761255115963, 0.44474761255115963, 0.44474761255115963, 0.44474761255115963, 0.44474761255115963, 0.44474761255115963, 0.44474761255115963, 0.44474761255115963, 0.44474761255115963, 0.44474761255115963, 0.44474761255115963, 0.41541609822646663, 0.3656207366984993, 0.40927694406548426, 0.36289222373806274, 0.417462482946794, 0.36152796725784453, 0.34106412005457026, 0.39699863574351973, 0.31514324693042284, 0.29331514324693037, 0.3212824010914052, 0.29195088676671216, 0.19577080491132337, 0.23601637107776263, 0.3192360163710778, 0.15347885402455663, 0.22919508867667127, 0.14665757162346518, 0.1930422919508868, 0.08458390177353346, 0.14597544338335608, 0.18622100954979534, 0.21145975443383358, 0.07980900409276949, 0.252387448840382, 0.2564802182810368, 0.2748976807639837, 0.28785811732605737, 0.3035470668485675, 0.21145975443383358, 0.20463847203274213, 0.26193724420190995, 0.24351978171896319, 0.31377899045020463, 0.3055934515688949, 0.3028649386084583, 0.19781718963165076, 0.3908594815825376, 0.34379263301500684, 0.17053206002728513, 0.23601637107776263, 0.06889495225102317, 0.3103683492496589, 0.13096862210095497, 0.3847203274215552, 0.37517053206002726, 0.28171896316507505, 0.3731241473396999], "mean_vi": 3.0449924294411694}, "above (snr=2.20)": {"snr": 2.2, "xy": [[0.018665746879211634, 0.3019310155177932], [0.018665746879211773, 0.3019310155177936], [0.018665746879211773, 0.3019310155177936], [0.018665746879211687, 0.3019310155177932], [0.018665746879211912, 0.3019310155177936], [0.018665746879211912, 0.3019310155177936], [0.018665746879211777, 0.3019310155177936], [0.018665746879211905, 0.30193101551779367], [0.018665746879211905, 0.30193101551779367], [0.018665746879211634, 0.3019310155177932], [0.018665746879211687, 0.30193101551779333], [0.018665746879211798, 0.3019310155177936], [0.03381510774197252, -0.047729174832730176], [0.03381510774197247, -0.047729174832730294], [0.03381510774197252, -0.04772917483273013], [0.03381510774197252, -0.04772917483273013], [0.0338151077419726, -0.04772917483273005], [0.0338151077419726, -0.04772917483273009], [0.03381510774197252, -0.04772917483273013], [0.03381510774197247, -0.047729174832730294], [0.0338151077419726, -0.04772917483273009], [0.03381510774197247, -0.047729174832730294], [0.03381510774197252, -0.04772917483272999], [0.03381510774197252, -0.04772917483272999], [0.12534045328909912, -0.020882695062160075], [0.12534045328909912, -0.020882695062160075], [0.12534045328909912, -0.020882695062160075], [0.12534045328909915, -0.020882695062160086], [0.12534045328909943, -0.020882695062159996], [0.12534045328909943, -0.020882695062159996], [0.12534045328909915, -0.020882695062160086], [0.12534045328909915, -0.020882695062160086], [0.1253404532890991, -0.020882695062160107], [0.12534045328909948, -0.020882695062160013], [0.12534045328909915, -0.020882695062160086], [0.12534045328909915, -0.020882695062160086], [-0.15372008167218093, -0.08896970096768847], [-0.15590433846597743, -0.08868192279391804], [-0.153720081672181, -0.08896970096768843], [-0.15590433846597715, -0.08868192279391791], [-0.1471054544302414, -0.08378688905073287], [-0.1471054544302414, -0.08378688905073287], [-0.1559043384659776, -0.08868192279391837], [-0.15590433846597732, -0.0886819227939181], [-0.15372008167218085, -0.0889697009676887], [-0.15372008167218085, -0.0889697009676887], [-0.1537200816721809, -0.08896970096768878], [-0.15372008167218093, -0.08896970096768846], [0.1643349574963774, 0.09687730548011352], [0.16433495749637742, 0.0968773054801135], [0.1643349574963773, 0.09687730548011343], [0.1643349574963775, 0.09687730548011343], [0.16433495749637742, 0.0968773054801135], [0.1643349574963774, 0.09687730548011352], [0.1643349574963774, 0.09687730548011352], [0.1643349574963775, 0.09687730548011343], [0.16433495749637742, 0.0968773054801135], [0.1643349574963775, 0.0968773054801136], [0.1643349574963773, 0.09687730548011343], [0.16433495749637742, 0.0968773054801135], [0.16314286703960457, 0.2377759485518763], [0.16314286703960426, 0.23777594855187636], [0.16314286703960482, 0.2377759485518767], [-0.0642115500159737, 0.24953916674665474], [0.16314286703960484, 0.23777594855187645], [0.16314286703960448, 0.23777594855187623], [-0.0642116498448573, 0.24953911629837225], [0.16314286703960462, 0.23777594855187625], [0.1631428670396049, 0.23777594855187636], [0.1631428670396049, 0.23777594855187636], [0.16314286703960457, 0.23777594855187623], [0.1631428670396049, 0.23777594855187636], [0.00901910296417888, 0.13699048269061076], [0.00901910296417885, 0.1369904826906107], [0.009019102964178854, 0.13699048269061082], [0.009019102964178854, 0.13699048269061082], [0.0090191029641789, 0.13699048269061062], [0.009019102964178842, 0.13699048269061065], [0.009019102964178854, 0.13699048269061082], [0.00901910296417885, 0.1369904826906107], [0.009019102964178842, 0.13699048269061065], [0.0090191029641789, 0.13699048269061062], [0.00901910296417885, 0.1369904826906107], [0.009019102964178842, 0.13699048269061065], [0.06788610798550708, -0.27608246002972414], [0.06788610798550708, -0.27608246002972414], [0.06788610798550708, -0.27608246002972414], [0.0678861079855072, -0.2760824600297242], [0.06788610798550701, -0.2760824600297242], [0.06788610798550701, -0.27608246002972414], [0.06788610798550704, -0.2760824600297242], [0.0678861079855071, -0.2760824600297242], [0.0678861079855071, -0.2760824600297242], [0.06788610798550704, -0.2760824600297242], [0.0678861079855072, -0.2760824600297242], [0.06788610798550701, -0.27608246002972414], [-0.23249499254604522, -0.2022517391806558], [-0.23249499254604217, -0.20225173918066086], [-0.23249499254604522, -0.20225173918065575], [-0.23249499254604522, -0.2022517391806558], [-0.23249499254604522, -0.2022517391806558], [-0.23249499254604522, -0.20225173918065575], [-0.23249499254604553, -0.20225173918065548], [-0.23249499254604217, -0.20225173918066092], [-0.23249499254604528, -0.20225173918065598], [-0.2324949925460421, -0.20225173918066103], [-0.2324949925460421, -0.20225173918066103], [-0.23249499254604522, -0.2022517391806558], [-0.13286900873168717, 0.1262737335357614], [-0.1266960095097515, 0.11830582528922792], [-0.1266960095097515, 0.11830582528922792], [-0.12669600950975202, 0.1183058252892279], [-0.13286900873168736, 0.12627373353576174], [-0.1266960095097523, 0.11830582528922777], [-0.12669600950975154, 0.11830582528922783], [-0.1266960095097513, 0.1183058252892279], [-0.1266960095097518, 0.1183058252892279], [-0.1266960095097518, 0.11830582528922806], [-0.1266960095097516, 0.11830582528922787], [-0.12669600950975118, 0.11830582528922787], [0.23234501577652134, -0.25168934927714554], [0.2323450157765214, -0.2516893492771455], [0.2323450157765214, -0.2516893492771455], [0.23234501577652128, -0.2516893492771455], [0.23234501577652134, -0.2516893492771456], [0.23234501579831052, -0.25168934925431163], [0.23234501577652167, -0.2516893492771453], [0.23234501577652145, -0.2516893492771454], [0.23234501577652164, -0.25168934927714515], [0.23234501577652128, -0.25168934927714554], [0.2323450157765214, -0.2516893492771455], [0.2323450158030914, -0.25168934924930175], [-0.129642244243086, 0.26490693910297186], [-0.129642244243086, 0.26490693910297186], [-0.1296422442430859, 0.2649069391029718], [-0.12964224424308599, 0.2649069391029719], [-0.12964224424308599, 0.26490693910297197], [-0.12964224424308599, 0.2649069391029719], [-0.1296422442430859, 0.2649069391029718], [-0.12964224424308599, 0.2649069391029719], [-0.1296422442430859, 0.2649069391029718], [-0.129642244243086, 0.26490693910297186], [-0.12964224424308599, 0.26490693910297197], [-0.129642244243086, 0.26490693910297186], [0.12183904799157025, -0.15256881185937285], [0.1218390479915703, -0.15256881185937274], [0.1218390479915699, -0.15256881185937324], [0.12183904799157022, -0.15256881185937285], [0.1218390479915703, -0.15256881185937274], [0.12183904799156955, -0.15256881185937302], [0.12183904799157035, -0.1525688118593727], [0.12183904799156953, -0.15256881185937296], [0.12183904799156996, -0.15256881185937324], [0.12183904799156955, -0.152568811859373], [0.12183904799157025, -0.15256881185937282], [0.12183904799156953, -0.152568811859373], [-0.23262546020870742, 0.04326711522788388], [-0.23262546020870745, 0.04326711522788393], [-0.2326254602087076, 0.04326711522788395], [-0.23262546020870745, 0.04326711522788393], [-0.2326254602087076, 0.04326711522788395], [-0.23262546020870767, 0.04326711522788398], [-0.23262546020870745, 0.04326711522788393], [-0.2326254602087076, 0.04326711522788395], [-0.2326254602087077, 0.043267115227883825], [-0.23262546020870767, 0.04326711522788398], [-0.2326254602087076, 0.043267115227883936], [-0.23262546020870742, 0.04326711522788388], [-0.044887717363163764, -0.0723135758628562], [-0.044887717363163784, -0.07231357586285611], [-0.04488771736316375, -0.07231357586285624], [-0.04488771736316371, -0.07231357586285624], [-0.04488771736316371, -0.07231357586285624], [-0.04488771736316371, -0.07231357586285624], [-0.04488771736316371, -0.07231357586285624], [-0.04488771736316375, -0.07231357586285624], [-0.04488771736316375, -0.07231357586285624], [-0.04488771736316371, -0.07231357586285624], [-0.044887717363163784, -0.07231357586285611], [-0.044887717363163826, -0.07231357586285615], [0.36656975000076564, -0.024199240077860062], [0.3665697500007655, -0.024199240077860174], [0.36656975000076564, -0.02419924007786012], [0.3665697500007656, -0.02419924007786008], [0.36656975000076564, -0.024199240077860132], [0.3665697500007655, -0.024199240077860174], [0.3665697500007655, -0.024199240077860174], [0.36656975000076547, -0.02419924007786026], [0.3665697500007656, -0.024199240077860094], [0.36656975000076597, -0.02419924007785997], [0.3665697500007656, -0.02419924007786008], [0.36656975000076597, -0.024199240077859955], [-0.07379363599424114, 0.020333261784234422], [-0.07379363599424091, 0.02033326178423429], [-0.07379363599424117, 0.020333261784234457], [-0.07379363599424094, 0.02033326178423425], [-0.07379363599424094, 0.02033326178423425], [-0.07379363599424114, 0.020333261784234426], [-0.07379363599424095, 0.02033326178423426], [-0.07379363599424091, 0.020333261784234266], [-0.07379363599424095, 0.02033326178423426], [-0.07379363599424117, 0.020333261784234422], [-0.07379363599424098, 0.020333261784234325], [-0.07379363599424091, 0.020333261784234283], [-0.06752194363346958, -0.2000218631118105], [-0.06752194363346935, -0.2000218631118105], [-0.0675219436334695, -0.20002186311181042], [-0.06752194363346935, -0.2000218631118105], [-0.06752194363346929, -0.20002186311181058], [-0.06752194363346935, -0.2000218631118105], [-0.0675219436334695, -0.20002186311181042], [-0.0675219436334695, -0.20002186311181042], [-0.06752194363346958, -0.20002186311181042], [-0.06752194363346958, -0.2000218631118105], [-0.06752194363346947, -0.20002186311181042], [-0.06752194363346929, -0.20002186311181058], [0.020652597549047025, 0.2419045924515146], [0.25211897584482146, -0.05405285265748532], [0.25211897584482146, -0.05405285265748532], [0.25211897584482107, -0.05405285265748507], [0.020652597549045217, 0.2419045924515147], [0.2521189758448215, -0.05405285265748534], [0.25211895723650424, -0.05405319058921893], [0.22999885095162534, 0.16450115260490142], [0.22999885095162506, 0.16450115260490142], [0.020652597549040436, 0.24190459245151588], [0.2521189572365627, -0.054053190588177896], [0.252118975844821, -0.05405285265748508], [0.2770606001653596, 0.10944664268884519], [0.27706059945506856, 0.10944664742981239], [0.017239911076655227, -0.2794389775439355], [0.2770605994550686, 0.10944664742981242], [0.01723991107665526, -0.27943897754393543], [0.0172399110766552, -0.2794389775439355], [0.2770606001653595, 0.10944664268884717], [0.27706059945506867, 0.10944664742981261], [0.2770605994550686, 0.10944664742981254], [0.2770605994550686, 0.10944664742981242], [0.27706059945506856, 0.10944664742981239], [0.2770606001653595, 0.10944664268884739], [-0.32370763040458883, -0.05268291161992911], [-0.32370763040458894, -0.05268291161992911], [-0.3237076304045889, -0.05268291161992915], [-0.32370763040458894, -0.05268291161992911], [-0.323707630404589, -0.052682911619928795], [-0.3237076304045889, -0.052682911619929156], [-0.32370763039137057, -0.052682911679451355], [-0.32370763040458894, -0.05268291161992911], [-0.32370763040458894, -0.05268291161992913], [-0.32370763040458894, -0.05268291161992911], [-0.3237076304045889, -0.05268291161992915], [-0.32370763040458894, -0.05268291161992911], [-0.2622624487247677, 0.16560056463348602], [-0.26226244872476734, 0.16560056463348577], [-0.26226244872476734, 0.16560056463348577], [-0.26226244872476734, 0.1656005646334858], [-0.26226244872476767, 0.165600564633486], [-0.26226244872476767, 0.165600564633486], [-0.2622624487247677, 0.16560056463348602], [-0.26226244872476767, 0.165600564633486], [-0.2622624487247674, 0.1656005646334858], [-0.26226244872476734, 0.1656005646334858], [-0.2622624487247677, 0.165600564633486], [-0.2622624487247677, 0.165600564633486], [-0.1184472506188159, -0.31624512307415525], [-0.11844725061881584, -0.31624512307415514], [-0.11844725061881574, -0.3162451230741552], [-0.11844725061881577, -0.31624512307415525], [0.12862029463493313, 0.30238312231882264], [0.12862029463493294, 0.3023831223188227], [-0.1184472506188159, -0.31624512307415514], [0.12862029463493294, 0.3023831223188227], [-0.11844725061881561, -0.31624512307415525], [0.12862029463493313, 0.3023831223188226], [-0.11844725061881581, -0.3162451230741552], [-0.11844725061881568, -0.31624512307415537], [0.0195962488306692, 0.04360297626137768], [0.013126117559785202, 0.03760335732115019], [0.013126117559785119, 0.037603357321150145], [0.013126117559785143, 0.03760335732115015], [0.019596248830669256, 0.04360297626137776], [0.019596248830669214, 0.0436029762613777], [0.019596248830669256, 0.04360297626137776], [0.013126117559785124, 0.03760335732115014], [0.0131261175597852, 0.0376033573211502], [0.019596248830669214, 0.0436029762613777], [0.019596248830669214, 0.0436029762613777], [0.013126117559785188, 0.0376033573211502]], "overlap": [0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9856753069577081, 0.9856753069577081, 0.9856753069577081, 0.9856753069577081, 0.9856753069577081, 0.9856753069577081, 0.9856753069577081, 0.9856753069577081, 0.9856753069577081, 0.9856753069577081, 0.9856753069577081, 0.9856753069577081, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.984993178717599, 0.984993178717599, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.9822646657571623, 0.9822646657571623, 0.9822646657571623, 0.9822646657571623, 0.9822646657571623, 0.9822646657571623, 0.9822646657571623, 0.9822646657571623, 0.9822646657571623, 0.9822646657571623, 0.9822646657571623, 0.9822646657571623, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.984993178717599, 0.984993178717599, 0.984993178717599, 0.984993178717599, 0.984993178717599, 0.984993178717599, 0.984993178717599, 0.984993178717599, 0.984993178717599, 0.984993178717599, 0.984993178717599, 0.984993178717599, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9836289222373807, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.9836289222373807, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.9843110504774897, 0.975443383356071, 0.975443383356071, 0.975443383356071, 0.975443383356071, 0.975443383356071, 0.975443383356071, 0.975443383356071, 0.975443383356071, 0.975443383356071, 0.975443383356071, 0.975443383356071, 0.975443383356071, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9795361527967258, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9815825375170532, 0.9815825375170532, 0.9815825375170532, 0.9815825375170532, 0.9815825375170532, 0.9815825375170532, 0.9815825375170532, 0.9815825375170532, 0.9815825375170532, 0.9815825375170532, 0.9815825375170532, 0.9815825375170532, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9727148703956344, 0.9727148703956344, 0.9727148703956344, 0.9727148703956344, 0.9727148703956344, 0.9727148703956344, 0.9727148703956344, 0.9727148703956344, 0.9727148703956344, 0.9727148703956344, 0.9727148703956344, 0.9727148703956344, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9877216916780355, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9829467939972715, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9781718963165076, 0.9781718963165076, 0.9781718963165076, 0.9781718963165076, 0.9781718963165076, 0.9781718963165076, 0.9781718963165076, 0.9781718963165076, 0.9781718963165076, 0.9781718963165076, 0.9781718963165076, 0.9781718963165076, 0.9774897680763983, 0.9774897680763983, 0.9774897680763983, 0.9774897680763983, 0.9774897680763983, 0.9774897680763983, 0.9774897680763983, 0.9774897680763983, 0.9774897680763983, 0.9774897680763983, 0.9774897680763983, 0.9774897680763983, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9788540245566167, 0.9761255115961801, 0.9761255115961801, 0.9761255115961801, 0.9761255115961801, 0.9761255115961801, 0.9761255115961801, 0.9761255115961801, 0.9761255115961801, 0.9761255115961801, 0.9761255115961801, 0.9761255115961801, 0.9761255115961801, 0.9884038199181446, 0.9890859481582537, 0.9890859481582537, 0.9890859481582537, 0.9884038199181446, 0.9884038199181446, 0.9884038199181446, 0.9890859481582537, 0.9890859481582537, 0.9884038199181446, 0.9884038199181446, 0.9890859481582537], "mean_vi": 0.36121120774858895}}, "seconds": 17.41823410987854}

==> anc/results/collapse.json <==
{"params": {"n": 3500, "G": 6, "R": 40}, "snr_grid": [0.5, 0.6, 0.7, 0.8, 0.9, 1.0, 1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.7, 1.8, 1.9, 2.0, 2.1, 2.2], "curves": [{"q": 2, "c": 6.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.7589224228982439, 1.572360683712739, 1.4698472034387897, 1.2998781604574539, 1.0951168308088215, 0.896403008785305, 0.7346144612956205, 0.5856941387011855, 0.4443372417736525, 0.3414463878848468, 0.25607565241718566, 0.17364643122487358]}, {"q": 2, "c": 10.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.634201966181879, 1.5786428685377896, 1.4946474348321357, 1.2855373103131782, 1.0956372320389731, 0.9362770020510339, 0.7907082050891349, 0.6337571201112342, 0.5083302839561944, 0.4156772447710159, 0.33320604566181294, 0.24318292906732336]}, {"q": 2, "c": 14.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.2923723653491978, 1.8048983589011096, 1.5937671139829106, 1.445088319889027, 1.3238662707573114, 1.1713709475627285, 0.9551842590111571, 0.8095693392175753, 0.6850444406178567, 0.5314607810334334, 0.4612995250154595, 0.3677027432065435, 0.2909225643279044]}, {"q": 2, "c": 18.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.28245148995721575, 1.8042564242478507, 1.5772999382357107, 1.4816501466901062, 1.297206776597253, 1.1659918670898497, 0.9906475852875707, 0.8614305875969751, 0.6924719259917427, 0.5958092972581532, 0.41017846088348564, 0.3780160341773142, 0.28124983211774796]}, {"q": 3, "c": 8.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.466060201304762, 2.6827369754645143, 2.3736163342076653, 2.111797711949981, 1.9045870935558835, 1.476342479158846, 1.2709894156153487, 0.9996086717877352, 0.8426937284162823, 0.6609798758825042, 0.46133930948152757, 0.38823120651972304, 0.27448022148786244]}, {"q": 3, "c": 12.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.3269501924753499, 2.7631546374363256, 2.3607678678225716, 2.149938470668263, 1.8347733199677891, 1.5226757029109217, 1.2561918625810242, 1.0252529924573157, 0.8014082704863592, 0.6622432927385783, 0.5405923268173016, 0.40487027952097965, 0.3075002336634082]}, {"q": 3, "c": 16.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.9418655313645442, 2.9064395203624245, 2.4181519415420016, 2.104452148110446, 1.789047216901313, 1.549632708017659, 1.2736787128307132, 1.0216917078190964, 0.8297404075192228, 0.6320761103802168, 0.5230932541802447, 0.41077004782354665, 0.2879048925087753]}, {"q": 3, "c": 20.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.5127957938228943, 2.725319940714311, 2.341346634745271, 2.049257209328631, 1.8929923151288799, 1.507999433547229, 1.3419229904831338, 1.0249994793261321, 0.8451123343859773, 0.688558387772815, 0.5464862192067803, 0.40860601329289264, 0.31041435134034556]}, {"q": 4, "c": 10.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 2.7050525622931363, 3.4551215205444485, 2.8362707021475844, 2.519461579052734, 2.133570502879298, 1.7459074747846273, 1.3853790798058707, 1.087484956308024, 0.9160203154958328, 0.7005680842182175, 0.5581593132160059, 0.4114189092227292, 0.31527975451441775]}, {"q": 4, "c": 14.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 1.6830951717323206, 3.3659370136851168, 2.8118615734516945, 2.4975381082324244, 2.050369553548697, 1.742441508705052, 1.3705318353635472, 1.13554956232401, 0.9275418636031336, 0.7258353661291258, 0.5725474218873859, 0.4620727469202843, 0.4355168601640951]}, {"q": 4, "c": 18.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 1.6999443685769728, 3.471212325672538, 2.7989468138695726, 2.470436244420104, 2.0289972184295593, 1.6410992768458836, 1.3348950972295424, 1.1364544590276342, 0.9381524593846691, 0.8027728791594857, 0.6568769417927153, 0.49111857446791213, 0.473751163804975]}, {"q": 4, "c": 22.0, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.333022064374866, 2.7873747140399763, 2.436723347588784, 1.956829628198619, 1.6562658250225335, 1.31903800350618, 1.2151192304280571, 0.993403789895219, 0.797668747536442, 0.6568604404682774, 0.6039790843926585, 0.4875899587972461]}], "seconds": 450.3638207912445}

==> anc/results/collapse_null.json <==
{
  "params": {
    "B": 5000,
    "null": "independent within-curve permutation of snr coordinates"
  },
  "observed_mean_normalized_spread": 0.040914306732208215,
  "null_mean": 0.3022151532792762,
  "null_sd": 0.0054491580005150385,
  "null_q05": 0.29235741871851273,
  "null_q50": 0.30281006692530116,
  "null_q95": 0.3101248857693183,
  "p_lower_tail": 0.0001999600079984003,
  "peak_locations": [
    1.1,
    1.1,
    1.1,
    1.1,
    1.1,
    1.1,
    1.1,
    1.1,
    1.1,
    1.1,
    1.1,
    1.1
  ],
  "peak_location_range": [
    1.1,
    1.1
  ]
}

==> anc/results/controls.json <==
{
  "params": {
    "n": 2500,
    "q": 2,
    "c": 10.0,
    "snr_grid": [
      0.85,
      0.9,
      0.95,
      1.0,
      1.05,
      1.1,
      1.15,
      1.2,
      1.25,
      1.3,
      1.35
    ]
  },
  "init_vs_sampling": {
    "G": 5,
    "R": 32,
    "rows": [
      {
        "snr": 0.85,
        "init_only_vi": 0.0,
        "init_only_vi_sd": 0.0,
        "pooled_vi": 0.0,
        "pooled_frac_trivial": 1.0,
        "init_only_frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "susceptibility": 0.0
      },
      {
        "snr": 0.9,
        "init_only_vi": 0.0,
        "init_only_vi_sd": 0.0,
        "pooled_vi": 0.0,
        "pooled_frac_trivial": 1.0,
        "init_only_frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "susceptibility": 0.0
      },
      {
        "snr": 0.95,
        "init_only_vi": 0.0,
        "init_only_vi_sd": 0.0,
        "pooled_vi": 0.0,
        "pooled_frac_trivial": 1.0,
        "init_only_frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "susceptibility": 0.0
      },
      {
        "snr": 1.0,
        "init_only_vi": 0.11195193310074927,
        "init_only_vi_sd": 0.24242576557871764,
        "pooled_vi": 0.5294884952567261,
        "pooled_frac_trivial": 0.675,
        "init_only_frac_trivial": 0.675,
        "overlap_mean": 0.07253000000000001,
        "susceptibility": 38.88327775000001
      },
      {
        "snr": 1.05,
        "init_only_vi": 0.9668098830683485,
        "init_only_vi_sd": 0.8884909135824838,
        "pooled_vi": 1.7896897729917458,
        "pooled_frac_trivial": 0.00625,
        "init_only_frac_trivial": 0.00625,
        "overlap_mean": 0.26284,
        "susceptibility": 58.16025599999998
      },
      {
        "snr": 1.1,
        "init_only_vi": 0.9350336476693718,
        "init_only_vi_sd": 0.861266634796035,
        "pooled_vi": 1.7739854526889862,
        "pooled_frac_trivial": 0.0,
        "init_only_frac_trivial": 0.0,
        "overlap_mean": 0.298305,
        "susceptibility": 48.79450743749998
      },
      {
        "snr": 1.15,
        "init_only_vi": 0.7724331997181206,
        "init_only_vi_sd": 0.791040038348061,
        "pooled_vi": 1.741471693732342,
        "pooled_frac_trivial": 0.0,
        "init_only_frac_trivial": 0.0,
        "overlap_mean": 0.35740999999999995,
        "susceptibility": 36.15374975
      },
      {
        "snr": 1.2,
        "init_only_vi": 0.0009648918813302826,
        "init_only_vi_sd": 0.0021575638375925443,
        "pooled_vi": 1.4893313867545486,
        "pooled_frac_trivial": 0.0,
        "init_only_frac_trivial": 0.0,
        "overlap_mean": 0.5106350000000001,
        "susceptibility": 4.47711193749999
      },
      {
        "snr": 1.25,
        "init_only_vi": 0.0009649136857945385,
        "init_only_vi_sd": 0.002157612593856461,
        "pooled_vi": 1.4595362892133552,
        "pooled_frac_trivial": 0.0,
        "init_only_frac_trivial": 0.0,
        "overlap_mean": 0.583115,
        "susceptibility": 0.9637319374999976
      },
      {
        "snr": 1.3,
        "init_only_vi": -4.4408920985006264e-17,
        "init_only_vi_sd": 9.930136612989093e-17,
        "pooled_vi": 1.381190138568072,
        "pooled_frac_trivial": 0.0,
        "init_only_frac_trivial": 0.0,
        "overlap_mean": 0.6439999999999999,
        "susceptibility": 1.4003199999999985
      },
      {
        "snr": 1.35,
        "init_only_vi": 0.001691416438293044,
        "init_only_vi_sd": 0.0023265673192604686,
        "pooled_vi": 1.3311267593247398,
        "pooled_frac_trivial": 0.0,
        "init_only_frac_trivial": 0.0,
        "overlap_mean": 0.6806550000000001,
        "susceptibility": 2.1550174375000086
      }
    ],
    "init_only_peak_snr": 1.0732080413814766,
    "pooled_peak_snr": 1.0743845814170414
  },
  "cutoff_sensitivity": {
    "G": 4,
    "R": 24,
    "rows": [
      {
        "pol_cut": 0.005,
        "vi": [
          0.0,
          0.0,
          0.0,
          0.0,
          1.8781436608691995,
          1.8305411828061589,
          1.6064025310109113,
          1.4235893817851704,
          1.3384089740215552,
          1.2721473978641034,
          1.2256693464155237
        ],
        "frac_trivial": [
          1.0,
          1.0,
          1.0,
          1.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "overlap": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.24313333333333334,
          0.19115000000000001,
          0.29365,
          0.49671666666666664,
          0.6292000000000001,
          0.6776,
          0.713
        ],
        "peak_snr": 1.0737640510579112,
        "peak_vi": 1.8781436608691995
      },
      {
        "pol_cut": 0.02,
        "vi": [
          0.0,
          0.0,
          0.0,
          0.0,
          1.7874456318556218,
          1.6040720009984988,
          1.6171773213335732,
          1.4399524825750505,
          1.3501636920515274,
          1.300938187555111,
          1.2363682063317947
        ],
        "frac_trivial": [
          1.0,
          1.0,
          1.0,
          1.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "overlap": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.22890000000000002,
          0.3651583333333333,
          0.321625,
          0.5492916666666666,
          0.5959083333333334,
          0.6514000000000002,
          0.7017999999999999
        ],
        "peak_snr": 1.0703477816478069,
        "peak_vi": 1.7874456318556218
      },
      {
        "pol_cut": 0.05,
        "vi": [
          0.0,
          0.0,
          0.14025233957412103,
          0.38480917890103855,
          1.2902980586091313,
          1.533209548218133,
          1.577730775283949,
          1.3912955184583424,
          1.340563813495609,
          1.2538277227309338,
          1.2371901314402425
        ],
        "frac_trivial": [
          1.0,
          1.0,
          0.9166666666666666,
          0.75,
          0.2708333333333333,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "overlap": [
          0.0,
          0.0,
          0.012258333333333335,
          0.07069166666666665,
          0.20574999999999996,
          0.3952166666666666,
          0.42700000000000005,
          0.5827999999999999,
          0.6131999999999999,
          0.6886,
          0.7095166666666666
        ],
        "peak_snr": 1.134638444938997,
        "peak_vi": 1.577730775283949
      }
    ]
  },
  "seconds": 35.344526052474976
}

==> anc/results/convergence.json <==
{
  "params": {
    "n": 1200,
    "q": 2,
    "c": 10.0,
    "snr_grid": [
      0.9,
      0.95,
      1.0,
      1.05,
      1.1,
      1.15,
      1.2,
      1.25
    ],
    "budgets": [
      100,
      300,
      700
    ],
    "G": 3,
    "R": 8,
    "tol": 1e-05,
    "damp": 0.4,
    "pol_cut": 0.02,
    "paired_budget_design": "same graph and same BP initialization seeds across max_iter budgets"
  },
  "summaries": [
    {
      "max_iter": 100,
      "peak_snr": 1.1102331365095286,
      "peak_vi": 1.768434906112355,
      "mean_converged_fraction": 0.21875,
      "mean_same_init_vi_to_long": 0.355445010609894
    },
    {
      "max_iter": 300,
      "peak_snr": 1.073218438099023,
      "peak_vi": 1.702877425194876,
      "mean_converged_fraction": 0.6197916666666666,
      "mean_same_init_vi_to_long": 0.2561835666264334
    },
    {
      "max_iter": 700,
      "peak_snr": 1.1108503192219914,
      "peak_vi": 1.583483580859145,
      "mean_converged_fraction": 0.7083333333333333,
      "mean_same_init_vi_to_long": 0.0
    }
  ],
  "rows_by_budget": {
    "100": [
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "overlap_mean": 0.0,
        "overlap_sd": 0.0,
        "susceptibility": 0.0,
        "marginal_js_mean": 2.599478228852611e-10,
        "marginal_js_std": 1.2077990522645322e-10,
        "converged_fraction": 1.0,
        "hit_max_iter_fraction": 0.0,
        "iterations_mean": 69.41666666666667,
        "iterations_p90": 73.0,
        "final_delta_median": 9.569537859105415e-06,
        "final_delta_p90": 9.914459205989657e-06,
        "undamped_residual_median": 1.4316903233030365e-05,
        "undamped_residual_p90": 1.5813895959815304e-05,
        "polarization_mean": 1.0926254517257466e-05,
        "polarization_p90": 1.6096477379384788e-05,
        "bethe_free_entropy_proxy_mean": 11.430416165799434,
        "bethe_free_entropy_proxy_sd": 0.04649451686738262,
        "converged_only_vi_mean": 0.0,
        "converged_only_frac_trivial": 1.0,
        "converged_only_count": 24,
        "converged_only_marginal_js_mean": 2.599478228852611e-10,
        "snr": 0.9,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": -0.0
      },
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "overlap_mean": 0.0,
        "overlap_sd": 0.0,
        "susceptibility": 0.0,
        "marginal_js_mean": 8.763158618190335e-09,
        "marginal_js_std": 1.0211466763675064e-08,
        "converged_fraction": 0.0,
        "hit_max_iter_fraction": 1.0,
        "iterations_mean": 100.0,
        "iterations_p90": 100.0,
        "final_delta_median": 3.302123745005381e-05,
        "final_delta_p90": 4.7972320468009355e-05,
        "undamped_residual_median": 5.181988812860694e-05,
        "undamped_residual_p90": 7.653929964420158e-05,
        "polarization_mean": 5.590573465814994e-05,
        "polarization_p90": 8.334117789710127e-05,
        "bethe_free_entropy_proxy_mean": 11.502691753422985,
        "bethe_free_entropy_proxy_sd": 0.035690636872722385,
        "converged_only_vi_mean": null,
        "converged_only_frac_trivial": null,
        "converged_only_count": 0,
        "converged_only_marginal_js_mean": null,
        "snr": 0.95,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": -0.0
      },
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "overlap_mean": 0.0,
        "overlap_sd": 0.0,
        "susceptibility": 0.0,
        "marginal_js_mean": 2.5646050301142167e-06,
        "marginal_js_std": 2.3689713010368155e-06,
        "converged_fraction": 0.0,
        "hit_max_iter_fraction": 1.0,
        "iterations_mean": 100.0,
        "iterations_p90": 100.0,
        "final_delta_median": 0.0005619362220050661,
        "final_delta_p90": 0.0007898520958678489,
        "undamped_residual_median": 0.0008856711554042218,
        "undamped_residual_p90": 0.0013399432010583578,
        "polarization_mean": 0.0009479749642180331,
        "polarization_p90": 0.0020123342020396504,
        "bethe_free_entropy_proxy_mean": 11.452802397299058,
        "bethe_free_entropy_proxy_sd": 0.18698291812797768,
        "converged_only_vi_mean": null,
        "converged_only_frac_trivial": null,
        "converged_only_count": 0,
        "converged_only_marginal_js_mean": null,
        "snr": 1.0,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": -0.0
      },
      {
        "vi_mean": 1.1459393476521054,
        "vi_std": 0.6226855505588772,
        "frac_trivial": 0.375,
        "consensus_fuzz": 0.7701459861984626,
        "overlap_mean": 0.10652777777777778,
        "overlap_sd": 0.1165101607257279,
        "susceptibility": 15.610810185185189,
        "marginal_js_mean": 0.001711830456733111,
        "marginal_js_std": 0.001231731709892019,
        "converged_fraction": 0.0,
        "hit_max_iter_fraction": 1.0,
        "iterations_mean": 100.0,
        "iterations_p90": 100.0,
        "final_delta_median": 0.010954723506907293,
        "final_delta_p90": 0.015431649337108588,
        "undamped_residual_median": 0.019340498848338522,
        "undamped_residual_p90": 0.02469880058797112,
        "polarization_mean": 0.027339811716559737,
        "polarization_p90": 0.0468971367798187,
        "bethe_free_entropy_proxy_mean": 11.539123032341948,
        "bethe_free_entropy_proxy_sd": 0.12858565285076307,
        "converged_only_vi_mean": null,
        "converged_only_frac_trivial": null,
        "converged_only_count": 0,
        "converged_only_marginal_js_mean": null,
        "snr": 1.05,
        "same_init_vi_to_long_mean": 1.1964883117964846,
        "same_init_vi_to_long_p90": 1.8315561982791597
      },
      {
        "vi_mean": 1.768434906112355,
        "vi_std": 0.49643297948139437,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.8436954053109713,
        "overlap_mean": 0.28215277777777775,
        "overlap_sd": 0.1758255058129051,
        "susceptibility": 35.551799768518514,
        "marginal_js_mean": 0.024810625223202105,
        "marginal_js_std": 0.015313995483745627,
        "converged_fraction": 0.0,
        "hit_max_iter_fraction": 1.0,
        "iterations_mean": 100.0,
        "iterations_p90": 100.0,
        "final_delta_median": 0.05312368556258282,
        "final_delta_p90": 0.07303582602746726,
        "undamped_residual_median": 0.0846166106199513,
        "undamped_residual_p90": 0.1371255769004435,
        "polarization_mean": 0.11732781800640728,
        "polarization_p90": 0.17254855677061337,
        "bethe_free_entropy_proxy_mean": 11.337867140088584,
        "bethe_free_entropy_proxy_sd": 0.08067565666920863,
        "converged_only_vi_mean": null,
        "converged_only_frac_trivial": null,
        "converged_only_count": 0,
        "converged_only_marginal_js_mean": null,
        "snr": 1.1,
        "same_init_vi_to_long_mean": 1.1443075027983067,
        "same_init_vi_to_long_p90": 1.8937701247627894
      },
      {
        "vi_mean": 1.5075354277840676,
        "vi_std": 0.7753933614921259,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.7100170335429771,
        "overlap_mean": 0.3909722222222223,
        "overlap_sd": 0.10379387398576388,
        "susceptibility": 12.389143518518527,
        "marginal_js_mean": 0.0600862070556801,
        "marginal_js_std": 0.03723480290963714,
        "converged_fraction": 0.0,
        "hit_max_iter_fraction": 1.0,
        "iterations_mean": 100.0,
        "iterations_p90": 100.0,
        "final_delta_median": 0.00021694779932462938,
        "final_delta_p90": 0.06534933133741651,
        "undamped_residual_median": 0.0003407053438342911,
        "undamped_residual_p90": 0.0984443270831958,
        "polarization_mean": 0.2104584485717924,
        "polarization_p90": 0.2426775064677034,
        "bethe_free_entropy_proxy_mean": 11.440560001427698,
        "bethe_free_entropy_proxy_sd": 0.1981315551211823,
        "converged_only_vi_mean": null,
        "converged_only_frac_trivial": null,
        "converged_only_count": 0,
        "converged_only_marginal_js_mean": null,
        "snr": 1.15,
        "same_init_vi_to_long_mean": 0.48716305003436444,
        "same_init_vi_to_long_p90": 1.555800273185897
      },
      {
        "vi_mean": 1.30791621070839,
        "vi_std": 0.8568484271799557,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.6131289308176102,
        "overlap_mean": 0.5270138888888889,
        "overlap_sd": 0.013086290782388337,
        "susceptibility": 0.19693865740740524,
        "marginal_js_mean": 0.07010621450816766,
        "marginal_js_std": 0.04675631254659706,
        "converged_fraction": 0.041666666666666664,
        "hit_max_iter_fraction": 0.9583333333333334,
        "iterations_mean": 99.95833333333333,
        "iterations_p90": 100.0,
        "final_delta_median": 0.00017093569107701212,
        "final_delta_p90": 0.0017144663797240777,
        "undamped_residual_median": 0.0002475851032941456,
        "undamped_residual_p90": 0.0028877314263317908,
        "polarization_mean": 0.25426453857683134,
        "polarization_p90": 0.2782916312473988,
        "bethe_free_entropy_proxy_mean": 11.434912341914469,
        "bethe_free_entropy_proxy_sd": 0.13323613474591633,
        "converged_only_vi_mean": null,
        "converged_only_frac_trivial": null,
        "converged_only_count": 1,
        "converged_only_marginal_js_mean": null,
        "snr": 1.2,
        "same_init_vi_to_long_mean": 0.015601220249995754,
        "same_init_vi_to_long_p90": 0.04568160783817689
      },
      {
        "vi_mean": 1.282985825206202,
        "vi_std": 0.8491980847884105,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.625716282320056,
        "overlap_mean": 0.565,
        "overlap_sd": 0.057095563589849206,
        "susceptibility": 3.748888888888892,
        "marginal_js_mean": 0.08575762343615215,
        "marginal_js_std": 0.05694970739872041,
        "converged_fraction": 0.7083333333333334,
        "hit_max_iter_fraction": 0.2916666666666667,
        "iterations_mean": 91.16666666666667,
        "iterations_p90": 100.0,
        "final_delta_median": 9.787325090382382e-06,
        "final_delta_p90": 2.0462935852827435e-05,
        "undamped_residual_median": 1.4312639750324596e-05,
        "undamped_residual_p90": 3.1099082966368206e-05,
        "polarization_mean": 0.30090325760419584,
        "polarization_p90": 0.3084408192617657,
        "bethe_free_entropy_proxy_mean": 11.407357418170074,
        "bethe_free_entropy_proxy_sd": 0.09186775425085641,
        "converged_only_vi_mean": 1.0838522923912377,
        "converged_only_frac_trivial": 0.0,
        "converged_only_count": 17,
        "converged_only_marginal_js_mean": 0.07206160182092336,
        "snr": 1.25,
        "same_init_vi_to_long_mean": 7.401486830834377e-17,
        "same_init_vi_to_long_p90": 2.220446049250313e-16
      }
    ],
    "300": [
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "overlap_mean": 0.0,
        "overlap_sd": 0.0,
        "susceptibility": 0.0,
        "marginal_js_mean": 2.599478228852611e-10,
        "marginal_js_std": 1.2077990522645322e-10,
        "converged_fraction": 1.0,
        "hit_max_iter_fraction": 0.0,
        "iterations_mean": 69.41666666666667,
        "iterations_p90": 73.0,
        "final_delta_median": 9.569537859105415e-06,
        "final_delta_p90": 9.914459205989657e-06,
        "undamped_residual_median": 1.4316903233030365e-05,
        "undamped_residual_p90": 1.5813895959815304e-05,
        "polarization_mean": 1.0926254517257466e-05,
        "polarization_p90": 1.6096477379384788e-05,
        "bethe_free_entropy_proxy_mean": 11.430416165799434,
        "bethe_free_entropy_proxy_sd": 0.04649451686738262,
        "converged_only_vi_mean": 0.0,
        "converged_only_frac_trivial": 1.0,
        "converged_only_count": 24,
        "converged_only_marginal_js_mean": 2.599478228852611e-10,
        "snr": 0.9,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": -0.0
      },
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "overlap_mean": 0.0,
        "overlap_sd": 0.0,
        "susceptibility": 0.0,
        "marginal_js_mean": 1.1874718978951296e-09,
        "marginal_js_std": 1.6481380278543125e-09,
        "converged_fraction": 1.0,
        "hit_max_iter_fraction": 0.0,
        "iterations_mean": 128.70833333333334,
        "iterations_p90": 140.4,
        "final_delta_median": 9.598833445922939e-06,
        "final_delta_p90": 9.910935439216838e-06,
        "undamped_residual_median": 1.4143722273457504e-05,
        "undamped_residual_p90": 1.5443886595822855e-05,
        "polarization_mean": 1.9897873909927137e-05,
        "polarization_p90": 3.132242876077143e-05,
        "bethe_free_entropy_proxy_mean": 11.5026917534207,
        "bethe_free_entropy_proxy_sd": 0.035690637095453726,
        "converged_only_vi_mean": 0.0,
        "converged_only_frac_trivial": 1.0,
        "converged_only_count": 24,
        "converged_only_marginal_js_mean": 1.1874718978951296e-09,
        "snr": 0.95,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": -0.0
      },
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "overlap_mean": 0.0,
        "overlap_sd": 0.0,
        "susceptibility": 0.0,
        "marginal_js_mean": 1.5828502421436434e-07,
        "marginal_js_std": 1.620316753959305e-07,
        "converged_fraction": 0.0,
        "hit_max_iter_fraction": 1.0,
        "iterations_mean": 300.0,
        "iterations_p90": 300.0,
        "final_delta_median": 0.00014118749859121094,
        "final_delta_p90": 0.0005649980804223853,
        "undamped_residual_median": 0.00022871659454126725,
        "undamped_residual_p90": 0.000939470650891605,
        "polarization_mean": 0.00022063014264002735,
        "polarization_p90": 0.0004089042058602219,
        "bethe_free_entropy_proxy_mean": 11.452802437458104,
        "bethe_free_entropy_proxy_sd": 0.18698303533657334,
        "converged_only_vi_mean": null,
        "converged_only_frac_trivial": null,
        "converged_only_count": 0,
        "converged_only_marginal_js_mean": null,
        "snr": 1.0,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": -0.0
      },
      {
        "vi_mean": 1.702877425194876,
        "vi_std": 0.572698537207487,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.8018261923480084,
        "overlap_mean": 0.16756944444444444,
        "overlap_sd": 0.11696027151439682,
        "susceptibility": 15.731660879629638,
        "marginal_js_mean": 0.016740704534758753,
        "marginal_js_std": 0.00947684976688687,
        "converged_fraction": 0.0,
        "hit_max_iter_fraction": 1.0,
        "iterations_mean": 300.0,
        "iterations_p90": 300.0,
        "final_delta_median": 0.018852530343125645,
        "final_delta_p90": 0.04592828566887754,
        "undamped_residual_median": 0.030138205553498443,
        "undamped_residual_p90": 0.07816052301296855,
        "polarization_mean": 0.09796362506707851,
        "polarization_p90": 0.1193796769860527,
        "bethe_free_entropy_proxy_mean": 11.538821760201259,
        "bethe_free_entropy_proxy_sd": 0.12869756040946015,
        "converged_only_vi_mean": null,
        "converged_only_frac_trivial": null,
        "converged_only_count": 0,
        "converged_only_marginal_js_mean": null,
        "snr": 1.05,
        "same_init_vi_to_long_mean": 0.9786832884002639,
        "same_init_vi_to_long_p90": 1.4821419685059176
      },
      {
        "vi_mean": 1.6399599674261753,
        "vi_std": 0.649603431853347,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.7567653738644304,
        "overlap_mean": 0.33284722222222224,
        "overlap_sd": 0.1650585309497557,
        "susceptibility": 31.33096643518518,
        "marginal_js_mean": 0.02957656385294424,
        "marginal_js_std": 0.018612487532411952,
        "converged_fraction": 0.2916666666666667,
        "hit_max_iter_fraction": 0.7083333333333334,
        "iterations_mean": 279.7916666666667,
        "iterations_p90": 300.0,
        "final_delta_median": 0.036794185082927255,
        "final_delta_p90": 0.06287204293759265,
        "undamped_residual_median": 0.0599547361802138,
        "undamped_residual_p90": 0.09773787680515834,
        "polarization_mean": 0.1345515753296961,
        "polarization_p90": 0.1724505999913444,
        "bethe_free_entropy_proxy_mean": 11.337699016407408,
        "bethe_free_entropy_proxy_sd": 0.08024797554838335,
        "converged_only_vi_mean": 0.010163341958063819,
        "converged_only_frac_trivial": 0.0,
        "converged_only_count": 7,
        "converged_only_marginal_js_mean": 1.0062429440374058e-08,
        "snr": 1.1,
        "same_init_vi_to_long_mean": 0.7535874865458144,
        "same_init_vi_to_long_p90": 1.4055662113685157
      },
      {
        "vi_mean": 1.4778387287275123,
        "vi_std": 0.7889820330077943,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.696973816387142,
        "overlap_mean": 0.4125000000000001,
        "overlap_sd": 0.07736762108447265,
        "susceptibility": 6.883611111111118,
        "marginal_js_mean": 0.054665182601871386,
        "marginal_js_std": 0.035305572059431876,
        "converged_fraction": 0.6666666666666666,
        "hit_max_iter_fraction": 0.3333333333333333,
        "iterations_mean": 191.25,
        "iterations_p90": 300.0,
        "final_delta_median": 9.434873652514053e-06,
        "final_delta_p90": 0.047820603435188416,
        "undamped_residual_median": 1.3368379840061895e-05,
        "undamped_residual_p90": 0.06957528531936945,
        "polarization_mean": 0.2007357212044765,
        "polarization_p90": 0.24268328251222926,
        "bethe_free_entropy_proxy_mean": 11.440927932441802,
        "bethe_free_entropy_proxy_sd": 0.19821740560278706,
        "converged_only_vi_mean": 1.0325099922318413,
        "converged_only_frac_trivial": 0.0,
        "converged_only_count": 16,
        "converged_only_marginal_js_mean": 0.047060551430259764,
        "snr": 1.15,
        "same_init_vi_to_long_mean": 0.317197758065389,
        "same_init_vi_to_long_p90": 0.9285060954376562
      },
      {
        "vi_mean": 1.3043450906681333,
        "vi_std": 0.8627548303178597,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.6109014675052412,
        "overlap_mean": 0.5266666666666667,
        "overlap_sd": 0.012740441145412031,
        "susceptibility": 0.186666666666664,
        "marginal_js_mean": 0.07009057622563945,
        "marginal_js_std": 0.0467473554110781,
        "converged_fraction": 1.0,
        "hit_max_iter_fraction": 0.0,
        "iterations_mean": 150.54166666666666,
        "iterations_p90": 219.4,
        "final_delta_median": 9.309731441586866e-06,
        "final_delta_p90": 9.860125733562874e-06,
        "undamped_residual_median": 1.3722189142362229e-05,
        "undamped_residual_p90": 1.4726669464659724e-05,
        "polarization_mean": 0.2542605015783614,
        "polarization_p90": 0.27828903604591326,
        "bethe_free_entropy_proxy_mean": 11.434912334351031,
        "bethe_free_entropy_proxy_sd": 0.13323613882020804,
        "converged_only_vi_mean": 1.3043450906681333,
        "converged_only_frac_trivial": 0.0,
        "converged_only_count": 24,
        "converged_only_marginal_js_mean": 0.07009057622563945,
        "snr": 1.2,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": 2.220446049250313e-16
      },
      {
        "vi_mean": 1.282985825206202,
        "vi_std": 0.8491980847884105,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.5937805730258562,
        "overlap_mean": 0.565,
        "overlap_sd": 0.057095563589849206,
        "susceptibility": 3.748888888888892,
        "marginal_js_mean": 0.08575789918379677,
        "marginal_js_std": 0.05694988703276528,
        "converged_fraction": 1.0,
        "hit_max_iter_fraction": 0.0,
        "iterations_mean": 92.91666666666667,
        "iterations_p90": 106.8,
        "final_delta_median": 9.43604800873743e-06,
        "final_delta_p90": 9.905591288345005e-06,
        "undamped_residual_median": 1.356153836440388e-05,
        "undamped_residual_p90": 1.4770386875812003e-05,
        "polarization_mean": 0.3009035839090428,
        "polarization_p90": 0.3084408192617657,
        "bethe_free_entropy_proxy_mean": 11.407357418196298,
        "bethe_free_entropy_proxy_sd": 0.091867754275234,
        "converged_only_vi_mean": 1.282985825206202,
        "converged_only_frac_trivial": 0.0,
        "converged_only_count": 24,
        "converged_only_marginal_js_mean": 0.08575789918379677,
        "snr": 1.25,
        "same_init_vi_to_long_mean": 7.401486830834377e-17,
        "same_init_vi_to_long_p90": 2.220446049250313e-16
      }
    ],
    "700": [
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "overlap_mean": 0.0,
        "overlap_sd": 0.0,
        "susceptibility": 0.0,
        "marginal_js_mean": 2.599478228852611e-10,
        "marginal_js_std": 1.2077990522645322e-10,
        "converged_fraction": 1.0,
        "hit_max_iter_fraction": 0.0,
        "iterations_mean": 69.41666666666667,
        "iterations_p90": 73.0,
        "final_delta_median": 9.569537859105415e-06,
        "final_delta_p90": 9.914459205989657e-06,
        "undamped_residual_median": 1.4316903233030365e-05,
        "undamped_residual_p90": 1.5813895959815304e-05,
        "polarization_mean": 1.0926254517257466e-05,
        "polarization_p90": 1.6096477379384788e-05,
        "bethe_free_entropy_proxy_mean": 11.430416165799434,
        "bethe_free_entropy_proxy_sd": 0.04649451686738262,
        "converged_only_vi_mean": 0.0,
        "converged_only_frac_trivial": 1.0,
        "converged_only_count": 24,
        "converged_only_marginal_js_mean": 2.599478228852611e-10,
        "snr": 0.9,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": 0.0
      },
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "overlap_mean": 0.0,
        "overlap_sd": 0.0,
        "susceptibility": 0.0,
        "marginal_js_mean": 1.1874718978951296e-09,
        "marginal_js_std": 1.6481380278543125e-09,
        "converged_fraction": 1.0,
        "hit_max_iter_fraction": 0.0,
        "iterations_mean": 128.70833333333334,
        "iterations_p90": 140.4,
        "final_delta_median": 9.598833445922939e-06,
        "final_delta_p90": 9.910935439216838e-06,
        "undamped_residual_median": 1.4143722273457504e-05,
        "undamped_residual_p90": 1.5443886595822855e-05,
        "polarization_mean": 1.9897873909927137e-05,
        "polarization_p90": 3.132242876077143e-05,
        "bethe_free_entropy_proxy_mean": 11.5026917534207,
        "bethe_free_entropy_proxy_sd": 0.035690637095453726,
        "converged_only_vi_mean": 0.0,
        "converged_only_frac_trivial": 1.0,
        "converged_only_count": 24,
        "converged_only_marginal_js_mean": 1.1874718978951296e-09,
        "snr": 0.95,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": 0.0
      },
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "overlap_mean": 0.0,
        "overlap_sd": 0.0,
        "susceptibility": 0.0,
        "marginal_js_mean": 5.222610128140719e-07,
        "marginal_js_std": 6.531449599543322e-07,
        "converged_fraction": 0.6666666666666666,
        "hit_max_iter_fraction": 0.3333333333333333,
        "iterations_mean": 521.6666666666666,
        "iterations_p90": 700.0,
        "final_delta_median": 9.632679194127025e-06,
        "final_delta_p90": 0.0001444979392693335,
        "undamped_residual_median": 1.5165044323167676e-05,
        "undamped_residual_p90": 0.0001923765924546017,
        "polarization_mean": 0.00037073548493424474,
        "polarization_p90": 0.000970577037600943,
        "bethe_free_entropy_proxy_mean": 11.452802399932777,
        "bethe_free_entropy_proxy_sd": 0.18698299910730456,
        "converged_only_vi_mean": 0.0,
        "converged_only_frac_trivial": 1.0,
        "converged_only_count": 16,
        "converged_only_marginal_js_mean": 1.1547846979253555e-07,
        "snr": 1.0,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": 0.0
      },
      {
        "vi_mean": 1.3536207252780015,
        "vi_std": 0.6025358278982946,
        "frac_trivial": 0.20833333333333334,
        "consensus_fuzz": 0.7938160595737248,
        "overlap_mean": 0.1520138888888889,
        "overlap_sd": 0.14065493732149845,
        "susceptibility": 22.751383101851854,
        "marginal_js_mean": 0.013002568140369047,
        "marginal_js_std": 0.008965652703110236,
        "converged_fraction": 0.0,
        "hit_max_iter_fraction": 1.0,
        "iterations_mean": 700.0,
        "iterations_p90": 700.0,
        "final_delta_median": 0.029848906956919746,
        "final_delta_p90": 0.05267441224903194,
        "undamped_residual_median": 0.04981246466085268,
        "undamped_residual_p90": 0.09197938962568905,
        "polarization_mean": 0.07816853018784214,
        "polarization_p90": 0.1237989770338852,
        "bethe_free_entropy_proxy_mean": 11.53903973951625,
        "bethe_free_entropy_proxy_sd": 0.12836346520449088,
        "converged_only_vi_mean": null,
        "converged_only_frac_trivial": null,
        "converged_only_count": 0,
        "converged_only_marginal_js_mean": null,
        "snr": 1.05,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": 0.0
      },
      {
        "vi_mean": 1.583483580859145,
        "vi_std": 0.6962265903925081,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.7392497597833684,
        "overlap_mean": 0.33749999999999997,
        "overlap_sd": 0.17035767998665274,
        "susceptibility": 33.375,
        "marginal_js_mean": 0.03242803098800156,
        "marginal_js_std": 0.02085484163831899,
        "converged_fraction": 0.3333333333333333,
        "hit_max_iter_fraction": 0.6666666666666666,
        "iterations_mean": 547.25,
        "iterations_p90": 700.0,
        "final_delta_median": 0.02647439084611347,
        "final_delta_p90": 0.06590398174064538,
        "undamped_residual_median": 0.0390653836886051,
        "undamped_residual_p90": 0.09784897502858737,
        "polarization_mean": 0.14125215909822625,
        "polarization_p90": 0.1724505999913444,
        "bethe_free_entropy_proxy_mean": 11.337270751306425,
        "bethe_free_entropy_proxy_sd": 0.08068106363370095,
        "converged_only_vi_mean": 0.009528133085684818,
        "converged_only_frac_trivial": 0.0,
        "converged_only_count": 8,
        "converged_only_marginal_js_mean": 9.229198391161386e-09,
        "snr": 1.1,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": 0.0
      },
      {
        "vi_mean": 1.4927595343296314,
        "vi_std": 0.7899525928967116,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.7113098357791754,
        "overlap_mean": 0.3982638888888889,
        "overlap_sd": 0.11046834767189698,
        "susceptibility": 14.033744212962972,
        "marginal_js_mean": 0.05489727952643038,
        "marginal_js_std": 0.03519858234433946,
        "converged_fraction": 0.6666666666666666,
        "hit_max_iter_fraction": 0.3333333333333333,
        "iterations_mean": 324.5833333333333,
        "iterations_p90": 700.0,
        "final_delta_median": 9.434873652514053e-06,
        "final_delta_p90": 0.04263648533055073,
        "undamped_residual_median": 1.3368379840061895e-05,
        "undamped_residual_p90": 0.07461027998806352,
        "polarization_mean": 0.19898855685456115,
        "polarization_p90": 0.24268328251222926,
        "bethe_free_entropy_proxy_mean": 11.440772658370216,
        "bethe_free_entropy_proxy_sd": 0.19817900785065765,
        "converged_only_vi_mean": 1.0325099922318413,
        "converged_only_frac_trivial": 0.0,
        "converged_only_count": 16,
        "converged_only_marginal_js_mean": 0.047060551430259764,
        "snr": 1.15,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": 0.0
      },
      {
        "vi_mean": 1.3043450906681333,
        "vi_std": 0.8627548303178597,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.5955974842767296,
        "overlap_mean": 0.5266666666666667,
        "overlap_sd": 0.012740441145412031,
        "susceptibility": 0.186666666666664,
        "marginal_js_mean": 0.07009057622563945,
        "marginal_js_std": 0.0467473554110781,
        "converged_fraction": 1.0,
        "hit_max_iter_fraction": 0.0,
        "iterations_mean": 150.54166666666666,
        "iterations_p90": 219.4,
        "final_delta_median": 9.309731441586866e-06,
        "final_delta_p90": 9.860125733562874e-06,
        "undamped_residual_median": 1.3722189142362229e-05,
        "undamped_residual_p90": 1.4726669464659724e-05,
        "polarization_mean": 0.2542605015783614,
        "polarization_p90": 0.27828903604591326,
        "bethe_free_entropy_proxy_mean": 11.434912334351031,
        "bethe_free_entropy_proxy_sd": 0.13323613882020804,
        "converged_only_vi_mean": 1.3043450906681333,
        "converged_only_frac_trivial": 0.0,
        "converged_only_count": 24,
        "converged_only_marginal_js_mean": 0.07009057622563945,
        "snr": 1.2,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": 0.0
      },
      {
        "vi_mean": 1.282985825206202,
        "vi_std": 0.8491980847884105,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.619496855345912,
        "overlap_mean": 0.565,
        "overlap_sd": 0.057095563589849206,
        "susceptibility": 3.748888888888892,
        "marginal_js_mean": 0.08575789918379677,
        "marginal_js_std": 0.05694988703276528,
        "converged_fraction": 1.0,
        "hit_max_iter_fraction": 0.0,
        "iterations_mean": 92.91666666666667,
        "iterations_p90": 106.8,
        "final_delta_median": 9.43604800873743e-06,
        "final_delta_p90": 9.905591288345005e-06,
        "undamped_residual_median": 1.356153836440388e-05,
        "undamped_residual_p90": 1.4770386875812003e-05,
        "polarization_mean": 0.3009035839090428,
        "polarization_p90": 0.3084408192617657,
        "bethe_free_entropy_proxy_mean": 11.407357418196298,
        "bethe_free_entropy_proxy_sd": 0.091867754275234,
        "converged_only_vi_mean": 1.282985825206202,
        "converged_only_frac_trivial": 0.0,
        "converged_only_count": 24,
        "converged_only_marginal_js_mean": 0.08575789918379677,
        "snr": 1.25,
        "same_init_vi_to_long_mean": 0.0,
        "same_init_vi_to_long_p90": 0.0
      }
    ]
  },
  "seconds": 137.77375102043152
}

==> anc/results/cutoff_sweep.json <==
{
  "params": {
    "n": 2500,
    "q": 2,
    "c": 10.0,
    "G": 3,
    "R": 24,
    "max_iter": 300,
    "snr_grid": [
      0.9,
      0.925,
      0.95,
      0.975,
      1.0,
      1.025,
      1.05,
      1.075,
      1.1,
      1.125,
      1.15,
      1.175,
      1.2,
      1.225,
      1.25,
      1.275,
      1.3,
      1.325,
      1.35,
      1.375,
      1.4
    ],
    "pol_cuts": [
      0.001,
      0.002,
      0.005,
      0.01,
      0.02,
      0.05,
      0.1
    ]
  },
  "rows": [
    {
      "pol_cut": 0.001,
      "snr_grid": [
        0.9,
        0.925,
        0.95,
        0.975,
        1.0,
        1.025,
        1.05,
        1.075,
        1.1,
        1.125,
        1.15,
        1.175,
        1.2,
        1.225,
        1.25,
        1.275,
        1.3,
        1.325,
        1.35,
        1.375,
        1.4
      ],
      "vi": [
        0.0,
        0.0,
        0.45585488302534316,
        0.0,
        0.4737860474355965,
        1.6726700682600983,
        1.8096511508995377,
        1.5349073542692993,
        1.825394685097727,
        1.5167041466488458,
        1.3152442100802488,
        1.2954494235920584,
        1.2913260537486195,
        1.2297194099320978,
        1.2460756712893233,
        1.1713059387669693,
        1.1945558327885177,
        1.070812342558801,
        1.1204929549196672,
        1.0773493357655433,
        1.0506961821294123
      ],
      "frac_trivial": [
        1.0,
        1.0,
        0.6666666666666666,
        1.0,
        0.7361111111111112,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "overlap": [
        0.0,
        0.0,
        0.009466666666666654,
        0.0,
        0.012922222222222224,
        0.1823777777777778,
        0.21036666666666667,
        0.2771888888888889,
        0.21583333333333332,
        0.38568888888888897,
        0.4637333333333333,
        0.5157333333333333,
        0.5242666666666667,
        0.5930666666666667,
        0.5645333333333333,
        0.6567999999999999,
        0.6373333333333333,
        0.7266666666666666,
        0.6937444444444445,
        0.7222777777777778,
        0.7424888888888889
      ],
      "nontrivial_readout_fraction": [
        0.0,
        0.0,
        0.3333333333333333,
        0.0,
        0.2638888888888889,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "activation_snr50": 1.0080188679245283,
      "peak_snr": 1.0996202461624178,
      "peak_vi": 1.825394685097727,
      "cutoff_corrected_peak_snr": 1.0905413294454553
    },
    {
      "pol_cut": 0.002,
      "snr_grid": [
        0.9,
        0.925,
        0.95,
        0.975,
        1.0,
        1.025,
        1.05,
        1.075,
        1.1,
        1.125,
        1.15,
        1.175,
        1.2,
        1.225,
        1.25,
        1.275,
        1.3,
        1.325,
        1.35,
        1.375,
        1.4
      ],
      "vi": [
        0.0,
        0.0,
        0.4596226289880191,
        0.0,
        0.24134390661990587,
        1.6693297236511435,
        1.8142173016845435,
        1.5425488395846458,
        1.830614405566766,
        1.5309066516006902,
        1.3067890056535965,
        1.285933200818255,
        1.2689570556093293,
        1.2301972968476989,
        1.254002984995109,
        1.180928691499365,
        1.1815145214084117,
        1.081542283857766,
        1.1276912857325385,
        1.070215761469814,
        1.0194815087743583
      ],
      "frac_trivial": [
        1.0,
        1.0,
        0.6666666666666666,
        1.0,
        0.875,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "overlap": [
        0.0,
        0.0,
        0.009466666666666654,
        0.0,
        0.004733333333333333,
        0.1823777777777778,
        0.21036666666666667,
        0.2771888888888889,
        0.21583333333333332,
        0.38568888888888897,
        0.4637333333333333,
        0.5157333333333333,
        0.5242666666666667,
        0.5930666666666667,
        0.5645333333333333,
        0.6567999999999999,
        0.6373333333333333,
        0.7266666666666666,
        0.6937444444444445,
        0.7222777777777778,
        0.7424888888888889
      ],
      "nontrivial_readout_fraction": [
        0.0,
        0.0,
        0.3333333333333333,
        0.0,
        0.125,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "activation_snr50": 1.0107142857142857,
      "peak_snr": 1.0997524090582929,
      "peak_vi": 1.830614405566766,
      "cutoff_corrected_peak_snr": 1.0901516222441738
    },
    {
      "pol_cut": 0.005,
      "snr_grid": [
        0.9,
        0.925,
        0.95,
        0.975,
        1.0,
        1.025,
        1.05,
        1.075,
        1.1,
        1.125,
        1.15,
        1.175,
        1.2,
        1.225,
        1.25,
        1.275,
        1.3,
        1.325,
        1.35,
        1.375,
        1.4
      ],
      "vi": [
        0.0,
        0.0,
        0.4721477445646206,
        0.0,
        0.028122078472423186,
        1.6527426597055068,
        1.8198024087468456,
        1.5260190924758437,
        1.817066295269479,
        1.532982837929156,
        1.3240488563318167,
        1.2751443934400428,
        1.2952605758137476,
        1.2362568349029772,
        1.2424827444938142,
        1.1585871294021235,
        1.1854346175817096,
        1.0698760618040308,
        1.1347820809790152,
        1.0750388725884121,
        1.0315302635220087
      ],
      "frac_trivial": [
        1.0,
        1.0,
        0.6666666666666666,
        1.0,
        0.9861111111111112,
        0.013888888888888888,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "overlap": [
        0.0,
        0.0,
        0.009466666666666654,
        0.0,
        0.0007444444444444457,
        0.1813777777777778,
        0.21036666666666667,
        0.2771888888888889,
        0.21583333333333332,
        0.38568888888888897,
        0.4637333333333333,
        0.5157333333333333,
        0.5242666666666667,
        0.5930666666666667,
        0.5645333333333333,
        0.6567999999999999,
        0.6373333333333333,
        0.7266666666666666,
        0.6937444444444445,
        0.7222777777777778,
        0.7424888888888889
      ],
      "nontrivial_readout_fraction": [
        0.0,
        0.0,
        0.3333333333333333,
        0.0,
        0.013888888888888888,
        0.9861111111111112,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "activation_snr50": 1.0125,
      "peak_snr": 1.0465627244726021,
      "peak_vi": 1.8198024087468456,
      "cutoff_corrected_peak_snr": 1.0353963273670137
    },
    {
      "pol_cut": 0.01,
      "snr_grid": [
        0.9,
        0.925,
        0.95,
        0.975,
        1.0,
        1.025,
        1.05,
        1.075,
        1.1,
        1.125,
        1.15,
        1.175,
        1.2,
        1.225,
        1.25,
        1.275,
        1.3,
        1.325,
        1.35,
        1.375,
        1.4
      ],
      "vi": [
        0.0,
        0.0,
        0.4610969056678978,
        0.0,
        0.0,
        1.4937700722390213,
        1.8253725212165641,
        1.5353835085521934,
        1.8216324516732292,
        1.5205934309797753,
        1.331261995645025,
        1.2893612475926586,
        1.2905829937131903,
        1.2355513113401846,
        1.2539221263801101,
        1.1905821499119023,
        1.1750316655706285,
        1.0647621202594544,
        1.131382019756584,
        1.0837566266933192,
        1.038836780954992
      ],
      "frac_trivial": [
        1.0,
        1.0,
        0.6666666666666666,
        1.0,
        1.0,
        0.1111111111111111,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "overlap": [
        0.0,
        0.0,
        0.009466666666666654,
        0.0,
        0.0,
        0.17352222222222224,
        0.21036666666666667,
        0.2771888888888889,
        0.21583333333333332,
        0.38568888888888897,
        0.4637333333333333,
        0.5157333333333333,
        0.5242666666666667,
        0.5930666666666667,
        0.5645333333333333,
        0.6567999999999999,
        0.6373333333333333,
        0.7266666666666666,
        0.6937444444444445,
        0.7222777777777778,
        0.7424888888888889
      ],
      "nontrivial_readout_fraction": [
        0.0,
        0.0,
        0.3333333333333333,
        0.0,
        0.0,
        0.8888888888888888,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "activation_snr50": 1.0140624999999999,
      "peak_snr": 1.050836832527497,
      "peak_vi": 1.8253725212165641,
      "cutoff_corrected_peak_snr": 1.037061084936126
    },
    {
      "pol_cut": 0.02,
      "snr_grid": [
        0.9,
        0.925,
        0.95,
        0.975,
        1.0,
        1.025,
        1.05,
        1.075,
        1.1,
        1.125,
        1.15,
        1.175,
        1.2,
        1.225,
        1.25,
        1.275,
        1.3,
        1.325,
        1.35,
        1.375,
        1.4
      ],
      "vi": [
        0.0,
        0.0,
        0.44944105612216584,
        0.0,
        0.0,
        1.1247884221491902,
        1.7979335741706677,
        1.5444533841334895,
        1.8236225267744743,
        1.5465588085353348,
        1.3060000474483002,
        1.2882567990033942,
        1.2428787786473896,
        1.2272172213912467,
        1.2563885375910502,
        1.1626886740478408,
        1.1943123811455814,
        1.056974167875024,
        1.1324450009699247,
        1.0583830554838412,
        1.04553430728866
      ],
      "frac_trivial": [
        1.0,
        1.0,
        0.6666666666666666,
        1.0,
        1.0,
        0.3055555555555556,
        0.013888888888888888,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "overlap": [
        0.0,
        0.0,
        0.009466666666666654,
        0.0,
        0.0,
        0.15683333333333335,
        0.20666666666666667,
        0.2771888888888889,
        0.21583333333333332,
        0.38568888888888897,
        0.4637333333333333,
        0.5157333333333333,
        0.5242666666666667,
        0.5930666666666667,
        0.5645333333333333,
        0.6567999999999999,
        0.6373333333333333,
        0.7266666666666666,
        0.6937444444444445,
        0.7222777777777778,
        0.7424888888888889
      ],
      "nontrivial_readout_fraction": [
        0.0,
        0.0,
        0.3333333333333333,
        0.0,
        0.0,
        0.6944444444444444,
        0.9861111111111112,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "activation_snr50": 1.018,
      "peak_snr": 1.1000473143657576,
      "peak_vi": 1.8236225267744743,
      "cutoff_corrected_peak_snr": 1.0810528658028216
    },
    {
      "pol_cut": 0.05,
      "snr_grid": [
        0.9,
        0.925,
        0.95,
        0.975,
        1.0,
        1.025,
        1.05,
        1.075,
        1.1,
        1.125,
        1.15,
        1.175,
        1.2,
        1.225,
        1.25,
        1.275,
        1.3,
        1.325,
        1.35,
        1.375,
        1.4
      ],
      "vi": [
        0.0,
        0.0,
        0.43859435188332513,
        0.0,
        0.0,
        0.4444443305169182,
        1.527811328245501,
        1.5442298665267815,
        1.7695076297183334,
        1.5362264744390088,
        1.3035294733461615,
        1.2608434971808111,
        1.272661678497732,
        1.2010878421750772,
        1.2585176428026998,
        1.1637859925600715,
        1.2110059332724288,
        1.0606154357221487,
        1.115399756295079,
        1.058977260017857,
        1.0113662345938368
      ],
      "frac_trivial": [
        1.0,
        1.0,
        0.6805555555555556,
        1.0,
        1.0,
        0.6666666666666666,
        0.1527777777777778,
        0.0,
        0.027777777777777776,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "overlap": [
        0.0,
        0.0,
        0.009044444444444431,
        0.0,
        0.0,
        0.09120000000000002,
        0.1829888888888889,
        0.2771888888888889,
        0.21083333333333332,
        0.38568888888888897,
        0.4637333333333333,
        0.5157333333333333,
        0.5242666666666667,
        0.5930666666666667,
        0.5645333333333333,
        0.6567999999999999,
        0.6373333333333333,
        0.7266666666666666,
        0.6937444444444445,
        0.7222777777777778,
        0.7424888888888889
      ],
      "nontrivial_readout_fraction": [
        0.0,
        0.0,
        0.3194444444444444,
        0.0,
        0.0,
        0.3333333333333333,
        0.8472222222222222,
        1.0,
        0.9722222222222222,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "activation_snr50": 1.0331081081081082,
      "peak_snr": 1.0997818330490043,
      "peak_vi": 1.7695076297183334,
      "cutoff_corrected_peak_snr": 1.065131281571373
    },
    {
      "pol_cut": 0.1,
      "snr_grid": [
        0.9,
        0.925,
        0.95,
        0.975,
        1.0,
        1.025,
        1.05,
        1.075,
        1.1,
        1.125,
        1.15,
        1.175,
        1.2,
        1.225,
        1.25,
        1.275,
        1.3,
        1.325,
        1.35,
        1.375,
        1.4
      ],
      "vi": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.4506865261702457,
        0.59746453961145,
        0.9862876698304822,
        1.235333387543753,
        1.493326890587594,
        1.3360418464583372,
        1.2980567739660915,
        1.2852786778753988,
        1.2201861238778051,
        1.2401964344824856,
        1.1520489903074898,
        1.188162869974018,
        1.050742462575332,
        1.1466524344398377,
        1.0770393352422898,
        1.049444219954901
      ],
      "frac_trivial": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        0.6666666666666666,
        0.6805555555555556,
        0.2916666666666667,
        0.3333333333333333,
        0.013888888888888888,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "overlap": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.09120000000000002,
        0.08807777777777777,
        0.2447444444444444,
        0.14675555555555558,
        0.38391111111111115,
        0.4637333333333333,
        0.5157333333333333,
        0.5242666666666667,
        0.5930666666666667,
        0.5645333333333333,
        0.6567999999999999,
        0.6373333333333333,
        0.7266666666666666,
        0.6937444444444445,
        0.7222777777777778,
        0.7424888888888889
      ],
      "nontrivial_readout_fraction": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.3333333333333333,
        0.3194444444444444,
        0.7083333333333334,
        0.6666666666666666,
        0.9861111111111112,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "activation_snr50": 1.061607142857143,
      "peak_snr": 1.1280313526788344,
      "peak_vi": 1.493326890587594,
      "cutoff_corrected_peak_snr": 1.0672872963433777
    }
  ],
  "log10_cutoff_fit": {
    "slope_peak_snr_per_decade": 0.01409978334770872,
    "intercept": 1.1174328113117606,
    "r2": 0.11966462759165208
  },
  "activation_snr50_linear_cutoff_fit": {
    "model": "activation_snr50 - 1 = intercept + slope * polarization_cutoff",
    "slope": 0.521870097156507,
    "intercept": 0.008557046619805962,
    "r2": 0.9961789069697629
  },
  "seconds": 36.471959829330444
}

==> anc/results/fss.json <==
{"params": {"q": 2, "c": 10.0, "G": 8, "R": 24}, "snr_grid": [0.82, 0.84, 0.86, 0.88, 0.9, 0.92, 0.94, 0.96, 0.98, 1.0, 1.02, 1.04, 1.06, 1.08, 1.1, 1.12, 1.14, 1.16, 1.18, 1.2, 1.22, 1.24, 1.26, 1.28, 1.3, 1.32, 1.34, 1.36, 1.38, 1.4, 1.42, 1.44, 1.46], "series": [{"N": 500, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.14441762411190925, 0.544585033771395, 1.6581420633012245, 1.897498236089341, 1.844752114101701, 1.8405441571337315, 1.8427088413937687, 1.7794554318014766, 1.7759645367667807, 1.7570549699191456, 1.745220667768141, 1.6750329815869558, 1.5710012170879766, 1.51897374671419, 1.4354688973197802, 1.5658783360489112, 1.4440177805142012, 1.5485307680165123, 1.3734699262769727, 1.2775051419030825, 1.5108243151103689, 1.3368846464594992, 1.2716979446238188], "overlap": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.029479166666666667, 0.09933333333333333, 0.17585416666666667, 0.21506250000000002, 0.2912291666666667, 0.24545833333333333, 0.34933333333333333, 0.4326041666666667, 0.46147916666666666, 0.48012499999999997, 0.4869791666666667, 0.5455833333333332, 0.6389375, 0.646, 0.7037291666666667, 0.6426041666666666, 0.6961875000000001, 0.6262916666666666, 0.7195, 0.763, 0.6664791666666666, 0.7484999999999999, 0.7745000000000002], "chi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 5.4410310329861105, 15.234694444444441, 8.944531032986111, 11.983018880208329, 26.987161241319445, 26.05951996527778, 23.50744444444444, 9.435442491319446, 8.961031032986115, 14.337158854166661, 10.546687282986111, 10.476829861111112, 2.654643880208332, 2.0479999999999983, 1.0705049913194464, 8.120650824652776, 6.564274088541665, 16.302540798611112, 2.4468750000000017, 1.5955000000000032, 10.139801866319441, 0.3188750000000006, 0.663875000000001], "snr_star": 1.0863885171098713, "hwhm": NaN, "chi_peak_snr": 1.1, "chi_max": 26.987161241319445}, {"N": 1000, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.15400934479140976, 0.0, 0.22289788413127615, 0.39759354579540596, 1.1741789640782918, 1.8826622325237135, 1.9152783707220795, 1.842784813719908, 1.8152567296486521, 1.826422963874269, 1.753860880792384, 1.8195289471714826, 1.724640007871016, 1.753699228553895, 1.5566160703962486, 1.573077024431638, 1.6274162734729547, 1.5423991684496159, 1.4838162743116892, 1.5105406444742553, 1.4440827227942485, 1.4107176718570127, 1.344306368485569, 1.2678499497004645, 1.3015874433929921, 1.2195223716995385], "overlap": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0016458333333333349, 0.0, 0.032593750000000005, 0.038156249999999996, 0.17261458333333332, 0.22070833333333337, 0.22930208333333338, 0.2983124999999999, 0.3210416666666666, 0.3473020833333333, 0.43773958333333335, 0.40521874999999996, 0.48115625, 0.4546354166666668, 0.61025, 0.5925000000000001, 0.5792499999999999, 0.63725, 0.6756041666666667, 0.66675, 0.7044999999999999, 0.71075, 0.7368749999999998, 0.772625, 0.7621458333333333, 0.7866458333333334], "chi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.029999565972222277, 0.0, 7.438293294270835, 6.926454752604165, 27.29826812065972, 12.500373263888887, 26.625242078993054, 23.251194010416654, 27.915664930555558, 13.17178374565972, 26.586911349826398, 27.260952148437493, 24.953808919270845, 17.16890874565972, 6.338437499999998, 1.6897499999999968, 4.974937499999999, 2.230937499999995, 1.0023849826388909, 3.2249374999999967, 2.487749999999999, 2.6059375000000045, 1.7849843750000032, 1.4783593750000024, 0.22768706597222266, 0.4608745659722229], "snr_star": 1.0762061141241543, "hwhm": NaN, "chi_peak_snr": 1.12, "chi_max": 27.915664930555558}, {"N": 2000, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.17772039275963006, 0.9116933603422865, 1.6509408101409877, 1.9228992324866112, 1.8741856811938347, 1.8656841102447594, 1.8520665132045757, 1.7451476972133315, 1.7852831288886004, 1.7685234115837274, 1.630088692451356, 1.6909275266577088, 1.5868102196557925, 1.5498495418470772, 1.562928479761847, 1.5197565755816542, 1.4888875729628799, 1.4945319301495974, 1.380653810647692, 1.3580332696110735, 1.376511921723276, 1.305004042627028, 1.2779168333817725, 1.2792072586694603], "overlap": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.018718750000000003, 0.12766145833333334, 0.171484375, 0.215609375, 0.250171875, 0.2761354166666667, 0.32567187500000006, 0.42691145833333327, 0.37902083333333336, 0.4111979166666666, 0.5449218750000001, 0.5271562500000001, 0.5976354166666668, 0.6331875, 0.6376979166666666, 0.6405, 0.678375, 0.6701250000000001, 0.7200677083333332, 0.7301354166666667, 0.7289270833333333, 0.762, 0.7666874999999999, 0.77625], "chi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 6.409883463541666, 43.624968695746524, 27.84887451171876, 31.751038574218757, 26.32397216796874, 22.211150824652787, 30.305274251302084, 20.78941140407986, 42.4670407986111, 58.45812999131944, 9.025727376302099, 24.125034505208347, 6.853963324652777, 2.4660546874999945, 5.536588324652779, 6.779500000000005, 1.2714687500000006, 3.026718749999996, 2.9647720811632, 6.440296657986113, 0.40913519965277756, 1.0605000000000004, 0.7296796875000018, 1.294375000000001], "snr_star": 1.0669617830495055, "hwhm": NaN, "chi_peak_snr": 1.18, "chi_max": 58.45812999131944}, {"N": 4000, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.8417842894434493, 0.7833631001855967, 1.8591567700197282, 1.829577149687312, 1.8291222762523003, 1.792641166775674, 1.7367579677513283, 1.7245593941353412, 1.6770508369119967, 1.6536356156169023, 1.6362629678780283, 1.6215113249065138, 1.6050812481170633, 1.5561641942296875, 1.5620040267306408, 1.4960702084859827, 1.4956793894122686, 1.472831352922809, 1.4095589642859705, 1.3778476130265198, 1.3729709564936414, 1.3258583114878755, 1.2777428106308524, 1.2479491005299457], "overlap": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.12286979166666667, 0.09897916666666666, 0.21642708333333335, 0.2305104166666667, 0.2668255208333334, 0.326828125, 0.39562500000000006, 0.43813281249999997, 0.4735963541666666, 0.5345755208333333, 0.5391614583333334, 0.5660625, 0.5731848958333333, 0.6259322916666666, 0.6165963541666667, 0.6654401041666668, 0.6700885416666665, 0.6883619791666667, 0.7073489583333333, 0.733375, 0.7383906250000001, 0.7495807291666665, 0.7707942708333334, 0.7845494791666666], "chi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 74.3381925998264, 60.473092013888866, 24.34467664930555, 53.767457899305555, 63.15175843641495, 59.66026725260415, 57.98147916666669, 3.565517985026039, 11.398915988498272, 4.448555311414934, 10.219791558159738, 2.1153593749999993, 12.982233045789926, 0.9835129123263824, 5.694895155164942, 2.3727096082899273, 0.8134998914930524, 1.7655227593315985, 0.5395024956597261, 1.1739374999999976, 1.060025065104167, 0.40603122287326066, 0.6869400770399282, 0.5866099989149284], "snr_star": 1.0494648030562015, "hwhm": NaN, "chi_peak_snr": 1.0, "chi_max": 74.3381925998264}, {"N": 8000, "vi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.9106976186885788, 0.7490962852911177, 1.9155518413034296, 1.8130774817382753, 1.7913800973918705, 1.7837707944931072, 1.7660898616197473, 1.739707889335253, 1.669035052789371, 1.6582476567699869, 1.6443900440832573, 1.6347234599773914, 1.6142512865073522, 1.5555456205988731, 1.5369471810458526, 1.5030297964933057, 1.4856416700961295, 1.454432729968965, 1.428178341421129, 1.405986055715382, 1.3759396212983388, 1.3228105716071281, 1.2993145397721706, 1.2262570316124106], "overlap": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.10415624999999999, 0.04807682291666668, 0.16661979166666666, 0.28142317708333336, 0.29925260416666666, 0.362828125, 0.3617200520833334, 0.4027877604166667, 0.46976171875000006, 0.5245000000000001, 0.5425091145833333, 0.5562630208333333, 0.5735143229166667, 0.6138151041666666, 0.6403125, 0.6547981770833333, 0.6735455729166668, 0.6910169270833334, 0.711515625, 0.7151809895833333, 0.7349869791666667, 0.7559557291666668, 0.7692565104166667, 0.7809518229166668], "chi": [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 88.08762760416666, 44.518986640082474, 73.0139841579861, 43.76403351508246, 66.89482286241318, 63.47753971354165, 81.41947459581162, 51.17949119737412, 8.403610880533853, 6.600499999999977, 8.862126939561627, 6.16422260199653, 8.386829087999146, 1.6983879665798656, 6.269718749999996, 3.338614244249123, 2.6954547390408097, 2.0480628119574678, 1.0031803385416638, 0.5101572129991333, 1.3498788519965248, 2.3191874457465262, 2.163908515082458, 0.568859035915793], "snr_star": 1.0483848696715639, "hwhm": NaN, "chi_peak_snr": 1.0, "chi_max": 88.08762760416666}], "width_exponent": null, "seconds": 205.03968572616577}

==> anc/results/fss_fine.json <==
{
  "params": {
    "q": 2,
    "c": 10.0,
    "Ns": [
      1000,
      2000,
      4000,
      8000
    ],
    "G": 10,
    "R": 24,
    "max_iter": 700,
    "snr_grid": [
      1.0,
      1.01,
      1.02,
      1.03,
      1.04,
      1.05,
      1.06,
      1.07,
      1.08,
      1.09,
      1.1,
      1.11,
      1.12,
      1.13,
      1.14,
      1.15,
      1.16
    ]
  },
  "series": [
    {
      "N": 1000,
      "vi": [
        0.061754839374522044,
        0.33521563387405096,
        0.4512167272814948,
        0.7507667368308436,
        0.7393295017381754,
        0.8159245810635454,
        0.9922807693451288,
        0.8999847771012345,
        0.7278744293733004,
        1.0951515166182604,
        0.7625079021442643,
        0.8992576006371596,
        0.4178276927693213,
        0.6535877996099254,
        0.7844481995511711,
        0.43975600418041944,
        0.46872812750604104
      ],
      "overlap": [
        0.034216666666666666,
        0.08702500000000003,
        0.13115,
        0.09416666666666669,
        0.2127166666666667,
        0.20391666666666672,
        0.20184166666666664,
        0.252175,
        0.2676916666666667,
        0.2692916666666667,
        0.33786666666666665,
        0.30088333333333334,
        0.4014166666666667,
        0.382725,
        0.35315833333333324,
        0.381225,
        0.3649833333333333
      ],
      "chi": [
        7.484119722222221,
        27.756466041666663,
        15.404444166666668,
        8.575605555555557,
        16.692119722222216,
        19.436559722222214,
        31.520858263888876,
        16.60465270833333,
        23.317188263888887,
        17.81658159722222,
        20.993848888888888,
        30.169719722222215,
        11.283893055555552,
        12.176624375,
        24.28287493055556,
        17.82518270833333,
        30.263733055555555
      ],
      "snr_star": 1.090247409975773,
      "snr_star_q05": 1.0554331098467442,
      "snr_star_q95": 1.1303953839768097,
      "peak_vi": 1.0951515166182604,
      "chi_peak_snr": 1.06,
      "chi_max": 31.520858263888876
    },
    {
      "N": 2000,
      "vi": [
        -2.2204460492503132e-17,
        0.17181448381833758,
        0.7196701740556175,
        0.7935881145009557,
        0.6649440156227789,
        0.6021669520703816,
        0.9410488365954912,
        0.6532178702540058,
        0.7266427021105306,
        0.5083263065011565,
        0.7106162594524317,
        0.9123148882002285,
        0.6467321953221716,
        0.8368762361693527,
        0.23840974460214054,
        0.23488546385235085,
        0.6360116488293839
      ],
      "overlap": [
        0.02589999999999999,
        0.05584166666666667,
        0.10831666666666664,
        0.17855833333333332,
        0.23392500000000005,
        0.2174333333333333,
        0.20987916666666664,
        0.27758750000000004,
        0.29419166666666663,
        0.32567500000000005,
        0.31293333333333334,
        0.2906791666666667,
        0.33462916666666664,
        0.3082,
        0.3580166666666667,
        0.46027916666666674,
        0.39308333333333334
      ],
      "chi": [
        12.074579999999985,
        16.678749861111115,
        31.22264944444445,
        32.54720986111112,
        17.21733875000001,
        30.21365777777778,
        32.40157913194445,
        36.62726802083335,
        36.248093194444444,
        13.17793875,
        28.00155777777778,
        52.28348579861109,
        53.817083298611124,
        57.71556999999998,
        14.040566111111117,
        21.721252465277775,
        48.94218611111113
      ],
      "snr_star": 1.0604072911390672,
      "snr_star_q05": 1.029676650870517,
      "snr_star_q95": 1.1298796069385402,
      "peak_vi": 0.9410488365954912,
      "chi_peak_snr": 1.13,
      "chi_max": 57.71556999999998
    },
    {
      "N": 4000,
      "vi": [
        0.000645146084175656,
        0.3739438832531185,
        0.9604843191448236,
        1.2400603485075568,
        1.070378668816556,
        0.5969699227701634,
        0.5369121607020104,
        1.1238869506420248,
        0.7721660354249084,
        0.2639935529500401,
        0.342921063780076,
        0.3439787060235367,
        0.317552926608428,
        0.0009508530810937256,
        0.0005911994194000259,
        0.2221544748799312,
        0.001428399606211323
      ],
      "overlap": [
        0.057197916666666675,
        0.11717291666666665,
        0.19039791666666667,
        0.16905,
        0.16939374999999998,
        0.284625,
        0.27949166666666664,
        0.17448958333333334,
        0.26419791666666664,
        0.3082354166666666,
        0.3280729166666667,
        0.3462041666666667,
        0.3738895833333333,
        0.4200270833333334,
        0.4437020833333333,
        0.40893125,
        0.4582500000000001
      ],
      "chi": [
        52.87655581597225,
        63.99545956597222,
        29.701029149305555,
        43.65637333333333,
        33.85507567708334,
        51.92926250000003,
        51.30948305555554,
        40.175103732638874,
        71.43730581597224,
        26.300965815972223,
        70.68014123263892,
        41.5661832638889,
        45.72937206597223,
        6.769159565972221,
        3.271782482638887,
        22.323535260416683,
        8.929383333333337
      ],
      "snr_star": 1.031223065820096,
      "snr_star_q05": 1.023483745036127,
      "snr_star_q95": 1.072294395230458,
      "peak_vi": 1.2400603485075568,
      "chi_peak_snr": 1.08,
      "chi_max": 71.43730581597224
    },
    {
      "N": 8000,
      "vi": [
        0.0017483670393525195,
        0.3822788583654064,
        1.0396532078163296,
        1.1870886565545324,
        0.9972452426546109,
        0.3396620438548385,
        0.5281694476170044,
        0.11460270109812239,
        0.91407747949815,
        0.1899727727703294,
        0.220919587452993,
        0.0003400690845817932,
        0.08212274529618566,
        0.0005465384321389245,
        0.00034735682821454545,
        0.0005926921885722968,
        -4.4408920985006264e-17
      ],
      "overlap": [
        0.06847187499999999,
        0.15052395833333332,
        0.13492187500000002,
        0.14945104166666667,
        0.17696041666666668,
        0.25063437499999996,
        0.2324,
        0.33047395833333326,
        0.263365625,
        0.3337166666666666,
        0.34702291666666674,
        0.40059583333333326,
        0.3936437499999999,
        0.44043541666666675,
        0.4475229166666666,
        0.4525875,
        0.47587500000000005
      ],
      "chi": [
        95.71515408854165,
        129.3820516579861,
        82.60549492187502,
        63.57109124131942,
        79.68375829861111,
        62.16652846354167,
        74.13460749999997,
        32.47949665798608,
        103.85324929687503,
        61.24022027777776,
        68.18247913194446,
        13.303801527777777,
        22.54985552083334,
        11.05998746527778,
        10.226579131944442,
        15.398505416666657,
        4.393825000000007
      ],
      "snr_star": 1.0293713219258585,
      "snr_star_q05": 1.022070479570517,
      "snr_star_q95": 1.080170495349867,
      "peak_vi": 1.1870886565545324,
      "chi_peak_snr": 1.01,
      "chi_max": 129.3820516579861
    }
  ],
  "shift_fit_delta_inf_fixed_zero": {
    "amplitude": 4.789229690297548,
    "omega": 0.5810542477411784,
    "r2": 0.9643189480814328
  },
  "bootstrap": {
    "B": 2000,
    "omega_q05": 0.09340227713978483,
    "omega_q50": 0.5388567266363126,
    "omega_q95": 0.7900019910792181
  },
  "seconds": 397.07447123527527
}

==> anc/results/fss_large.json <==
{
  "params": {
    "q": 2,
    "c": 10.0,
    "Ns": [
      16000,
      32000,
      64000,
      100000
    ],
    "snr_grid": [
      1.0,
      1.02,
      1.04,
      1.06,
      1.08,
      1.1,
      1.12,
      1.16,
      1.2
    ],
    "G": 3,
    "R": 12,
    "max_iter": 350
  },
  "series": [
    {
      "N": 16000,
      "vi": [
        0.46404003255890464,
        1.7700294867660487,
        1.3961755579979147,
        1.559891937451894,
        1.5499283478101804,
        1.3552679606915714,
        1.342203203612514,
        1.3150561956536984,
        1.2819095883106708
      ],
      "overlap": [
        0.006531250000000001,
        0.10202777777777777,
        0.24195486111111109,
        0.22935416666666666,
        0.29875347222222226,
        0.3723194444444445,
        0.4172847222222221,
        0.4852291666666666,
        0.5483159722222222
      ],
      "chi": [
        1.373630208333333,
        53.64811265432098,
        35.53875212191354,
        183.73643750000002,
        111.37457619598761,
        0.3410061728395046,
        2.462883487654348,
        2.6480347222222056,
        0.8817011959876462
      ],
      "snr_star": 1.0255489430436535,
      "peak_vi": 1.7700294867660487,
      "chi_peak_snr": 1.06,
      "chi_max": 183.73643750000002
    },
    {
      "N": 32000,
      "vi": [
        0.4604263913670027,
        1.594380710833188,
        1.3966455245526652,
        1.3706264921529028,
        1.3571646006180444,
        1.3530034539176223,
        1.3424612485186747,
        1.3249406392074983,
        1.2920178170736472
      ],
      "overlap": [
        0.06383159722222222,
        0.1245329861111111,
        0.26397395833333337,
        0.29060069444444436,
        0.34822222222222227,
        0.3680069444444445,
        0.4156770833333334,
        0.4683854166666666,
        0.5319062500000001
      ],
      "chi": [
        260.7666029128086,
        222.45592698688262,
        4.848467881944461,
        3.205557484567904,
        20.055329475308653,
        11.12345679012343,
        2.9339340277777963,
        7.9935243055555585,
        2.7739895833333197
      ],
      "snr_star": 1.0270303109632197,
      "peak_vi": 1.594380710833188,
      "chi_peak_snr": 1.0,
      "chi_max": 260.7666029128086
    },
    {
      "N": 64000,
      "vi": [
        0.05555487365479381,
        1.4566411150188583,
        1.6935542343823262,
        1.5940061852777156,
        1.3590366606898654,
        1.3517060257989533,
        1.34226677390483,
        1.3141706768958163,
        1.2904664137788897
      ],
      "overlap": [
        0.0033072916666666684,
        0.17179600694444444,
        0.17762586805555555,
        0.2256163194444444,
        0.3380885416666667,
        0.371140625,
        0.41229774305555555,
        0.4885164930555555,
        0.5346944444444445
      ],
      "chi": [
        24.501519097222243,
        61.39638363233021,
        393.4776891878858,
        525.3665368441358,
        4.510206597222223,
        14.98657812500009,
        3.1325954378858096,
        0.8222412712191389,
        0.03234760802469405
      ],
      "snr_star": 1.0440826426087786,
      "peak_vi": 1.6935542343823262,
      "chi_peak_snr": 1.06,
      "chi_max": 525.3665368441358
    },
    {
      "N": 100000,
      "vi": [
        0.4254516349743324,
        1.6488293525767947,
        1.368336924919169,
        1.3716946082724275,
        1.356875504934172,
        1.353338149369862,
        1.3428946014638115,
        1.3206553463635449,
        1.284366490448914
      ],
      "overlap": [
        0.004410555555555553,
        0.1401572222222222,
        0.2511822222222222,
        0.2827438888888889,
        0.3445433333333333,
        0.371745,
        0.40997000000000006,
        0.47551444444444446,
        0.5414427777777779
      ],
      "chi": [
        5.065965524691354,
        531.0541070061728,
        3.7429506172839635,
        122.77503959876537,
        13.945065555555477,
        8.948120833333403,
        26.588816666666563,
        4.3132724691357875,
        0.5844247839506239
      ],
      "snr_star": 1.0262697254341837,
      "peak_vi": 1.6488293525767947,
      "chi_peak_snr": 1.02,
      "chi_max": 531.0541070061728
    }
  ],
  "seconds": 472.3041009902954
}

==> anc/results/fss_replicated.json <==
{
  "params": {
    "q": 2,
    "c": 10.0,
    "Ns": [
      16000,
      32000,
      64000,
      100000
    ],
    "snr_grid": [
      1.0,
      1.01,
      1.02,
      1.03,
      1.04,
      1.05,
      1.06,
      1.08,
      1.1
    ],
    "G": 30,
    "R": 12,
    "max_iter": 350,
    "damp": 0.4,
    "pol_cut": 0.02
  },
  "cells": {
    "16000:1.000": {
      "graph_vi": [
        0.0,
        0.07491011511358264,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.048971623959138226,
        0.0,
        0.0,
        0.580047717830405,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.13606289561463208,
        0.0,
        0.041071762526935104,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.010554029205574385,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "overlap_values": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.09349999999999992,
        0.09450000000000003,
        0.09262499999999996,
        0.09375,
        0.09462499999999996,
        0.08637500000000009,
        0.09024999999999994,
        0.09062499999999996,
        0.09450000000000003,
        0.09450000000000003,
        0.09474999999999989,
        0.09299999999999997,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.12312499999999993,
        0.11987499999999995,
        0.11949999999999994,
        0.11975000000000002,
        0.11937500000000001,
        0.11962500000000009,
        0.11987499999999995,
        0.11962500000000009,
        0.1200000000000001,
        0.1200000000000001,
        0.11925000000000008,
        0.11975000000000002,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.11287500000000006,
        0.11125000000000007,
        0.0,
        0.11487500000000006,
        0.11462499999999998,
        0.11975000000000002,
        0.0,
        0.11325000000000007,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.09337499999999999,
        0.09325000000000006,
        0.09224999999999994,
        0.09262499999999996,
        0.09287500000000004,
        0.0911249999999999,
        0.09250000000000003,
        0.09287500000000004,
        0.09287500000000004,
        0.09349999999999992,
        0.09275000000000011,
        0.09250000000000003,
        0.22025000000000006,
        0.22025000000000006,
        0.22025000000000006,
        0.22025000000000006,
        0.22025000000000006,
        0.22025000000000006,
        0.22025000000000006,
        0.22025000000000006,
        0.22025000000000006,
        0.22025000000000006,
        0.22025000000000006,
        0.22025000000000006,
        0.19337500000000007,
        0.1957500000000001,
        0.19524999999999992,
        0.1957500000000001,
        0.1964999999999999,
        0.19537500000000008,
        0.19537500000000008,
        0.19524999999999992,
        0.19599999999999995,
        0.19524999999999992,
        0.19537500000000008,
        0.19562499999999994,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.18837499999999996,
        0.1884999999999999,
        0.18775000000000008,
        0.1884999999999999,
        0.18837499999999996,
        0.1884999999999999,
        0.18837499999999996,
        0.18825000000000003,
        0.1884999999999999,
        0.1884999999999999,
        0.18825000000000003,
        0.18825000000000003,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "16000:1.010": {
      "graph_vi": [
        0.0,
        0.448718658519205,
        0.0,
        0.0008732404045793842,
        0.036668372018914784,
        0.5368952772179042,
        0.01171151378835767,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.3163083334560139,
        0.3084994046138809,
        0.5689322793204817,
        0.009090610573202004,
        0.028672062792273086,
        0.009713025422644678,
        0.0,
        0.0,
        0.0015615508187732704,
        0.9921227303499719,
        0.1137782732464069,
        0.45229955793032506,
        0.0,
        0.005126488733616151,
        0.041459698522644764,
        0.0,
        0.026097651785052273,
        0.0
      ],
      "overlap_values": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.15587499999999999,
        0.0,
        0.0,
        0.1652499999999999,
        0.1316250000000001,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.21425000000000005,
        0.21425000000000005,
        0.2141249999999999,
        0.21425000000000005,
        0.2141249999999999,
        0.2141249999999999,
        0.2141249999999999,
        0.21425000000000005,
        0.2141249999999999,
        0.2141249999999999,
        0.2141249999999999,
        0.2141249999999999,
        0.1080000000000001,
        0.10712499999999991,
        0.10762500000000008,
        0.10662499999999997,
        0.10662499999999997,
        0.10749999999999993,
        0.10762500000000008,
        0.10850000000000004,
        0.10749999999999993,
        0.10824999999999996,
        0.10749999999999993,
        0.10662499999999997,
        0.17500000000000004,
        0.17425000000000002,
        0.17575000000000007,
        0.16599999999999993,
        0.1815,
        0.17262500000000003,
        0.17599999999999993,
        0.17575000000000007,
        0.17637499999999995,
        0.17149999999999999,
        0.17500000000000004,
        0.17562499999999992,
        0.17162499999999992,
        0.17162499999999992,
        0.17162499999999992,
        0.17062500000000003,
        0.171875,
        0.17137500000000006,
        0.17137500000000006,
        0.17149999999999999,
        0.17149999999999999,
        0.17162499999999992,
        0.17162499999999992,
        0.17199999999999993,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.14837499999999992,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.13487500000000008,
        0.21124999999999994,
        0.21362499999999995,
        0.22225000000000006,
        0.21199999999999997,
        0.2117500000000001,
        0.22150000000000003,
        0.220375,
        0.21437499999999998,
        0.21300000000000008,
        0.21324999999999994,
        0.21387500000000004,
        0.21475,
        0.12537500000000001,
        0.11050000000000004,
        0.11237499999999989,
        0.1120000000000001,
        0.11549999999999994,
        0.11149999999999993,
        0.11862499999999998,
        0.11062499999999997,
        0.11987499999999995,
        0.12349999999999994,
        0.11775000000000002,
        0.11862499999999998,
        0.07899999999999996,
        0.07912499999999989,
        0.07899999999999996,
        0.07912499999999989,
        0.07937499999999997,
        0.07925000000000004,
        0.07912499999999989,
        0.07925000000000004,
        0.07887500000000003,
        0.0787500000000001,
        0.07962500000000006,
        0.07899999999999996,
        0.08099999999999996,
        0.08099999999999996,
        0.08112499999999989,
        0.08237500000000009,
        0.08112499999999989,
        0.08174999999999999,
        0.08262499999999995,
        0.08224999999999993,
        0.08262499999999995,
        0.08187499999999992,
        0.0814999999999999,
        0.08224999999999993,
        0.1685000000000001,
        0.16712499999999997,
        0.16712499999999997,
        0.1668750000000001,
        0.16712499999999997,
        0.16712499999999997,
        0.16700000000000004,
        0.16712499999999997,
        0.16700000000000004,
        0.16712499999999997,
        0.1672499999999999,
        0.16712499999999997,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.042874999999999996,
        0.042874999999999996,
        0.042750000000000066,
        0.042874999999999996,
        0.042874999999999996,
        0.042874999999999996,
        0.042874999999999996,
        0.042874999999999996,
        0.042874999999999996,
        0.042874999999999996,
        0.042750000000000066,
        0.042874999999999996,
        0.0016249999999999876,
        0.0754999999999999,
        0.10250000000000004,
        0.00550000000000006,
        0.0,
        0.05899999999999994,
        0.0,
        0.1060000000000001,
        0.04137499999999994,
        0.0,
        0.0,
        0.0,
        0.10624999999999996,
        0.10562500000000008,
        0.10375000000000001,
        0.10299999999999998,
        0.1047499999999999,
        0.10624999999999996,
        0.105375,
        0.10450000000000004,
        0.10462499999999997,
        0.10424999999999995,
        0.10412500000000002,
        0.1060000000000001,
        0.0,
        0.0,
        0.1552500000000001,
        0.0,
        0.17500000000000004,
        0.0,
        0.0,
        0.1957500000000001,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.20425000000000004,
        0.20387500000000003,
        0.20387500000000003,
        0.20437499999999997,
        0.20399999999999996,
        0.20437499999999997,
        0.20399999999999996,
        0.20425000000000004,
        0.20387500000000003,
        0.20387500000000003,
        0.20399999999999996,
        0.2041249999999999,
        0.1316250000000001,
        0.132625,
        0.13175000000000003,
        0.13137500000000002,
        0.1316250000000001,
        0.13175000000000003,
        0.1316250000000001,
        0.13137500000000002,
        0.13175000000000003,
        0.1332500000000001,
        0.13149999999999995,
        0.13187499999999996,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.1848749999999999,
        0.18512499999999998,
        0.1848749999999999,
        0.18575000000000008,
        0.1855,
        0.18524999999999991,
        0.18537500000000007,
        0.18537500000000007,
        0.1848749999999999,
        0.18500000000000005,
        0.18524999999999991,
        0.1828749999999999,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "16000:1.020": {
      "graph_vi": [
        0.0009551024455338999,
        1.7193505540093963,
        0.07697888114937547,
        0.018499188408491844,
        1.5853405782785672,
        1.7371517219687713,
        0.010263236668531222,
        1.6938734875950452,
        0.6544603917155584,
        0.11119260138550693,
        1.7544890400807736,
        1.5181875193685175,
        0.4645879279795308,
        0.0010369549740530308,
        1.887884899735776,
        1.8061623710850045,
        1.8879897414197346,
        1.131557312822045,
        0.3796548253300416,
        0.013349015107903697,
        1.9405064351414563,
        1.8411310929752236,
        1.7452306119967211,
        1.8836456598699898,
        1.5715264351159466,
        0.0005457659311418953,
        4.440892098500626e-16,
        0.02429694106546536,
        1.8786796677288449,
        1.875182430264496
      ],
      "overlap_values": [
        0.2473749999999999,
        0.24724999999999997,
        0.2473749999999999,
        0.24724999999999997,
        0.2473749999999999,
        0.2473749999999999,
        0.24724999999999997,
        0.2473749999999999,
        0.24724999999999997,
        0.24724999999999997,
        0.24724999999999997,
        0.24724999999999997,
        0.1692499999999999,
        0.12912499999999993,
        0.006750000000000034,
        0.07062499999999994,
        0.030999999999999917,
        0.0318750000000001,
        0.01937499999999992,
        0.0442499999999999,
        0.03499999999999992,
        0.0911249999999999,
        0.12612500000000004,
        0.07787499999999992,
        0.020499999999999963,
        0.020874999999999977,
        0.025875000000000092,
        0.020624999999999893,
        0.020624999999999893,
        0.021625000000000005,
        0.021374999999999922,
        0.02012499999999995,
        0.02849999999999997,
        0.020624999999999893,
        0.020750000000000046,
        0.020499999999999963,
        0.16700000000000004,
        0.16662500000000002,
        0.16662500000000002,
        0.1665000000000001,
        0.16674999999999995,
        0.1665000000000001,
        0.1668750000000001,
        0.1668750000000001,
        0.16662500000000002,
        0.16662500000000002,
        0.16662500000000002,
        0.1665000000000001,
        0.1861250000000001,
        0.0,
        0.126625,
        0.0202500000000001,
        0.10325000000000006,
        0.0,
        0.09224999999999994,
        0.12024999999999997,
        0.09925000000000006,
        0.006000000000000005,
        0.04150000000000009,
        0.0202500000000001,
        0.24350000000000005,
        0.25887499999999997,
        0.23150000000000004,
        0.05800000000000005,
        0.2706249999999999,
        0.024624999999999897,
        0.1332500000000001,
        0.06237500000000007,
        0.004750000000000032,
        0.25475000000000003,
        0.0002500000000000835,
        0.23812499999999992,
        0.17412500000000009,
        0.17399999999999993,
        0.1735,
        0.17412500000000009,
        0.17412500000000009,
        0.17412500000000009,
        0.17399999999999993,
        0.173875,
        0.17375000000000007,
        0.17399999999999993,
        0.17399999999999993,
        0.1735,
        0.13337500000000002,
        0.01200000000000001,
        0.048875,
        0.002874999999999961,
        0.13250000000000006,
        0.0,
        0.10325000000000006,
        0.11749999999999994,
        0.14437499999999992,
        0.13612500000000005,
        0.056624999999999925,
        0.13112499999999994,
        0.16462500000000002,
        0.1472500000000001,
        0.16637499999999994,
        0.16412500000000008,
        0.1656249999999999,
        0.1519999999999999,
        0.1632499999999999,
        0.07275000000000009,
        0.17337500000000006,
        0.1656249999999999,
        0.16300000000000003,
        0.0020000000000000018,
        0.17212500000000008,
        0.1688750000000001,
        0.17012500000000008,
        0.17100000000000004,
        0.17137500000000006,
        0.16962499999999991,
        0.16612500000000008,
        0.1708750000000001,
        0.1692499999999999,
        0.16962499999999991,
        0.16962499999999991,
        0.17149999999999999,
        0.05224999999999991,
        0.06174999999999997,
        0.026124999999999954,
        0.037250000000000005,
        0.08812500000000001,
        0.05875000000000008,
        0.006625000000000103,
        0.14874999999999994,
        0.005624999999999991,
        0.044875,
        0.02950000000000008,
        0.0,
        0.18625000000000003,
        0.007749999999999924,
        0.15912499999999996,
        0.020750000000000046,
        0.12487500000000007,
        0.12024999999999997,
        0.1448750000000001,
        0.11525000000000007,
        0.14825,
        0.15399999999999991,
        0.06662499999999993,
        0.12487500000000007,
        0.047125000000000083,
        0.04800000000000004,
        0.03400000000000003,
        0.033625000000000016,
        0.04512500000000008,
        0.04862499999999992,
        0.048249999999999904,
        0.05224999999999991,
        0.04787499999999989,
        0.047250000000000014,
        0.03887499999999999,
        0.14825,
        0.27925,
        0.27937499999999993,
        0.27925,
        0.27937499999999993,
        0.27925,
        0.27925,
        0.27925,
        0.27925,
        0.27925,
        0.27925,
        0.27925,
        0.2795000000000001,
        0.08362500000000006,
        0.07787499999999992,
        0.11262499999999998,
        0.029125000000000068,
        0.244,
        0.1436249999999999,
        0.09299999999999997,
        0.19324999999999992,
        0.2406250000000001,
        0.01187500000000008,
        0.22950000000000004,
        0.14137500000000003,
        0.0598749999999999,
        0.03237500000000004,
        0.08200000000000007,
        0.029249999999999998,
        0.008999999999999897,
        0.09525000000000006,
        0.007624999999999993,
        0.0754999999999999,
        0.02187500000000009,
        0.017249999999999988,
        0.009500000000000064,
        0.039875000000000105,
        0.0734999999999999,
        0.003249999999999975,
        0.061125000000000096,
        0.07725000000000004,
        0.05449999999999999,
        0.05174999999999996,
        0.13537500000000002,
        0.0674999999999999,
        0.04512500000000008,
        0.017125000000000057,
        0.008750000000000036,
        0.006000000000000005,
        0.20062500000000005,
        0.15300000000000002,
        0.2024999999999999,
        0.23150000000000004,
        0.16637499999999994,
        0.17674999999999996,
        0.1732499999999999,
        0.17862500000000003,
        0.19199999999999995,
        0.20187500000000003,
        0.0,
        0.2001250000000001,
        0.18137500000000006,
        0.17700000000000005,
        0.1795,
        0.1785000000000001,
        0.17512499999999998,
        0.1735,
        0.1755,
        0.179875,
        0.1835,
        0.18225000000000002,
        0.18025000000000002,
        0.1761250000000001,
        0.07374999999999998,
        0.07362500000000005,
        0.07374999999999998,
        0.07387499999999991,
        0.07362500000000005,
        0.07387499999999991,
        0.07387499999999991,
        0.07387499999999991,
        0.07424999999999993,
        0.07362500000000005,
        0.07387499999999991,
        0.07387499999999991,
        0.04800000000000004,
        0.046875,
        0.0495000000000001,
        0.20550000000000002,
        0.10837500000000011,
        0.09462499999999996,
        0.11424999999999996,
        0.03137499999999993,
        0.009624999999999995,
        0.07450000000000001,
        0.03612499999999996,
        0.04512500000000008,
        0.10375000000000001,
        0.078125,
        0.013249999999999984,
        0.144625,
        0.024375000000000036,
        0.11650000000000005,
        0.11062499999999997,
        0.125,
        0.08262499999999995,
        0.11099999999999999,
        0.0814999999999999,
        0.06525000000000003,
        0.003875000000000073,
        0.09175,
        0.025249999999999995,
        0.07087500000000002,
        0.04574999999999996,
        0.05049999999999999,
        0.09850000000000003,
        0.058375000000000066,
        0.0,
        0.04112500000000008,
        0.0031250000000000444,
        0.03487499999999999,
        0.12274999999999991,
        0.05137499999999995,
        0.05337499999999995,
        0.028000000000000025,
        0.07725000000000004,
        0.11587499999999995,
        0.0358750000000001,
        0.10325000000000006,
        0.11562500000000009,
        0.07850000000000001,
        0.11212500000000003,
        0.13187499999999996,
        0.22825000000000006,
        0.257625,
        0.080125,
        0.291625,
        0.26925,
        0.2786249999999999,
        0.07325000000000004,
        0.2273750000000001,
        0.23887499999999995,
        0.27875000000000005,
        0.26374999999999993,
        0.2905,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.3042499999999999,
        0.30437500000000006,
        0.3042499999999999,
        0.30437500000000006,
        0.30437500000000006,
        0.22750000000000004,
        0.22750000000000004,
        0.22750000000000004,
        0.22750000000000004,
        0.22750000000000004,
        0.22750000000000004,
        0.22750000000000004,
        0.22750000000000004,
        0.22750000000000004,
        0.22750000000000004,
        0.22750000000000004,
        0.22750000000000004,
        0.23387500000000006,
        0.23399999999999999,
        0.234375,
        0.234375,
        0.2337499999999999,
        0.2337499999999999,
        0.23462500000000008,
        0.23412499999999992,
        0.23387500000000006,
        0.23412499999999992,
        0.23475000000000001,
        0.2337499999999999,
        0.01574999999999993,
        0.034375000000000044,
        0.03137499999999993,
        0.19724999999999993,
        0.12912499999999993,
        0.005875000000000075,
        0.07062499999999994,
        0.11487500000000006,
        0.024624999999999897,
        0.12012500000000004,
        0.1572499999999999,
        0.17737500000000006,
        0.12987499999999996,
        0.17100000000000004,
        0.08362500000000006,
        0.12112499999999993,
        0.12149999999999994,
        0.11549999999999994,
        0.15637499999999993,
        0.12125000000000008,
        0.03487499999999999,
        0.16112499999999996,
        0.17237499999999994,
        0.06699999999999995
      ]
    },
    "16000:1.030": {
      "graph_vi": [
        1.8318809461005936,
        1.4816822032700805,
        1.5028432754716459,
        0.06998167973863703,
        0.0732167334744831,
        1.8179923314392843,
        1.8007175332872878,
        0.003026445913152288,
        1.5367228924523488,
        1.325602122676409,
        0.003616812762562212,
        1.561548971634576,
        1.6368819927193823,
        0.34707837685170323,
        0.22082391566691692,
        0.5769199396375948,
        0.0009551046124048419,
        1.5641938618223374,
        0.17117375301989304,
        0.0,
        0.0009823930205009096,
        0.0008732409373990648,
        1.8263881010295628,
        1.8736735556841098,
        1.6027630352099287,
        1.933868359682936,
        0.0007367931226008873,
        0.025989926983932043,
        0.0,
        1.9310227417187553
      ],
      "overlap_values": [
        0.06262499999999993,
        0.08574999999999999,
        0.21150000000000002,
        0.211125,
        0.24012499999999992,
        0.16637499999999994,
        0.159875,
        0.18512499999999998,
        0.02012499999999995,
        0.23124999999999996,
        0.09224999999999994,
        0.14587499999999998,
        0.04312500000000008,
        0.07987499999999992,
        0.02750000000000008,
        0.039875000000000105,
        0.02124999999999999,
        0.011125000000000052,
        0.05762500000000004,
        0.006000000000000005,
        0.03049999999999997,
        0.10012500000000002,
        0.0422499999999999,
        0.01849999999999996,
        0.20100000000000007,
        0.24387500000000006,
        0.14287500000000009,
        0.1808749999999999,
        0.16575000000000006,
        0.2057500000000001,
        0.26212499999999994,
        0.07450000000000001,
        0.2277499999999999,
        0.22312500000000002,
        0.2935000000000001,
        0.1748749999999999,
        0.278875,
        0.278,
        0.2778750000000001,
        0.2778750000000001,
        0.27725,
        0.27837500000000004,
        0.2769999999999999,
        0.277625,
        0.277625,
        0.27675000000000005,
        0.2782500000000001,
        0.278,
        0.1901250000000001,
        0.189125,
        0.18987500000000002,
        0.1901250000000001,
        0.18975000000000009,
        0.1865000000000001,
        0.18962499999999993,
        0.18987500000000002,
        0.18937500000000007,
        0.18937500000000007,
        0.18937500000000007,
        0.181875,
        0.07062499999999994,
        0.04237500000000005,
        0.004124999999999934,
        0.08337499999999998,
        0.1276250000000001,
        0.10725000000000007,
        0.05675000000000008,
        0.05125000000000002,
        0.07650000000000001,
        0.06824999999999992,
        0.06337499999999996,
        0.07725000000000004,
        0.16337500000000005,
        0.021500000000000075,
        0.11725000000000008,
        0.1372500000000001,
        0.1961250000000001,
        0.05962500000000004,
        0.08824999999999994,
        0.183875,
        0.16712499999999997,
        0.027875000000000094,
        0.11737500000000001,
        0.18712499999999999,
        0.20487499999999992,
        0.20487499999999992,
        0.20475,
        0.20500000000000007,
        0.20475,
        0.20475,
        0.20475,
        0.20475,
        0.20487499999999992,
        0.20487499999999992,
        0.20475,
        0.20487499999999992,
        0.14425,
        0.06162500000000004,
        0.13337500000000002,
        0.06737499999999996,
        0.037250000000000005,
        0.06899999999999995,
        0.09687500000000004,
        0.08162500000000006,
        0.024124999999999952,
        0.08349999999999991,
        0.1323749999999999,
        0.09450000000000003,
        0.07512500000000011,
        0.0891249999999999,
        0.20587500000000003,
        0.2153750000000001,
        0.009374999999999911,
        0.2293750000000001,
        0.21924999999999994,
        0.24387500000000006,
        0.1612499999999999,
        0.20924999999999994,
        0.1768749999999999,
        0.21825000000000006,
        0.2569999999999999,
        0.25725,
        0.2569999999999999,
        0.2569999999999999,
        0.2569999999999999,
        0.2569999999999999,
        0.2569999999999999,
        0.25725,
        0.25712500000000005,
        0.25687499999999996,
        0.25687499999999996,
        0.25712500000000005,
        0.1003750000000001,
        0.19524999999999992,
        0.16375000000000006,
        0.1981250000000001,
        0.13175000000000003,
        0.19787500000000002,
        0.20599999999999996,
        0.11162500000000009,
        0.1120000000000001,
        0.1216250000000001,
        0.179875,
        0.20724999999999993,
        0.13650000000000007,
        0.18037499999999995,
        0.055749999999999966,
        0.11812500000000004,
        0.0442499999999999,
        0.10299999999999998,
        0.09725000000000006,
        0.19587500000000002,
        0.139,
        0.09162500000000007,
        0.10850000000000004,
        0.043625000000000025,
        0.2649999999999999,
        0.2646250000000001,
        0.26475000000000004,
        0.26287499999999997,
        0.2646250000000001,
        0.24987500000000007,
        0.26449999999999996,
        0.24449999999999994,
        0.265625,
        0.26574999999999993,
        0.26487499999999997,
        0.26475000000000004,
        0.29000000000000004,
        0.29000000000000004,
        0.29762500000000003,
        0.26550000000000007,
        0.2911250000000001,
        0.2898750000000001,
        0.290875,
        0.2905,
        0.29174999999999995,
        0.29037500000000005,
        0.29000000000000004,
        0.2891250000000001,
        0.2586250000000001,
        0.2782500000000001,
        0.2758750000000001,
        0.27612499999999995,
        0.27412499999999995,
        0.2755000000000001,
        0.2738750000000001,
        0.23249999999999993,
        0.27449999999999997,
        0.27212499999999995,
        0.276,
        0.2758750000000001,
        0.25075000000000003,
        0.25075000000000003,
        0.2506250000000001,
        0.2506250000000001,
        0.2506250000000001,
        0.25075000000000003,
        0.25075000000000003,
        0.25075000000000003,
        0.2506250000000001,
        0.25075000000000003,
        0.25075000000000003,
        0.2506250000000001,
        0.01637500000000003,
        0.17262500000000003,
        0.11362500000000009,
        0.18100000000000005,
        0.16274999999999995,
        0.1047499999999999,
        0.1735,
        0.07762500000000006,
        0.07824999999999993,
        0.1100000000000001,
        0.12549999999999994,
        0.06337499999999996,
        0.17237499999999994,
        0.18500000000000005,
        0.17674999999999996,
        0.17175000000000007,
        0.17437499999999995,
        0.16975000000000007,
        0.17199999999999993,
        0.1725000000000001,
        0.17312499999999997,
        0.17175000000000007,
        0.1725000000000001,
        0.17199999999999993,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.30437500000000006,
        0.2911250000000001,
        0.2911250000000001,
        0.2911250000000001,
        0.2911250000000001,
        0.29125,
        0.29125,
        0.2911250000000001,
        0.29125,
        0.29125,
        0.29125,
        0.2911250000000001,
        0.29125,
        0.3411249999999999,
        0.34125000000000005,
        0.3411249999999999,
        0.3411249999999999,
        0.3411249999999999,
        0.3411249999999999,
        0.3411249999999999,
        0.34125000000000005,
        0.3411249999999999,
        0.34125000000000005,
        0.34125000000000005,
        0.3411249999999999,
        0.13375000000000004,
        0.11937500000000001,
        0.18225000000000002,
        0.007500000000000062,
        0.18262500000000004,
        0.07824999999999993,
        0.15175000000000005,
        0.20087499999999991,
        0.15662500000000001,
        0.1968749999999999,
        0.09775,
        0.126625,
        0.03400000000000003,
        0.03887499999999999,
        0.0631250000000001,
        0.012124999999999941,
        0.044624999999999915,
        0.04525000000000001,
        0.04037500000000005,
        0.04612499999999997,
        0.024375000000000036,
        0.023125000000000062,
        0.02387500000000009,
        0.08775,
        0.21550000000000002,
        0.18437499999999996,
        0.17412500000000009,
        0.11887500000000006,
        0.13674999999999993,
        0.17149999999999999,
        0.15700000000000003,
        0.08000000000000007,
        0.17637499999999995,
        0.109375,
        0.1007499999999999,
        0.1392500000000001,
        0.05249999999999999,
        0.040750000000000064,
        0.019749999999999934,
        0.037374999999999936,
        0.04499999999999993,
        0.015249999999999986,
        0.0774999999999999,
        0.04574999999999996,
        0.17337500000000006,
        0.02574999999999994,
        0.06899999999999995,
        0.08762500000000006,
        0.2778750000000001,
        0.2778750000000001,
        0.27774999999999994,
        0.2778750000000001,
        0.27774999999999994,
        0.2778750000000001,
        0.2778750000000001,
        0.2778750000000001,
        0.2778750000000001,
        0.27774999999999994,
        0.2778750000000001,
        0.2778750000000001,
        0.23387500000000006,
        0.23324999999999996,
        0.23399999999999999,
        0.23399999999999999,
        0.23387500000000006,
        0.23399999999999999,
        0.23387500000000006,
        0.2333750000000001,
        0.2337499999999999,
        0.23462500000000008,
        0.23387500000000006,
        0.23362499999999997,
        0.1821250000000001,
        0.1821250000000001,
        0.1821250000000001,
        0.1821250000000001,
        0.1821250000000001,
        0.1821250000000001,
        0.1821250000000001,
        0.1821250000000001,
        0.1821250000000001,
        0.1821250000000001,
        0.1821250000000001,
        0.1821250000000001,
        0.1492500000000001,
        0.05487500000000001,
        0.02950000000000008,
        0.1652499999999999,
        0.11312499999999992,
        0.13987499999999997,
        0.08187499999999992,
        0.00275000000000003,
        0.08775,
        0.06075000000000008,
        0.0044999999999999485,
        0.0754999999999999
      ]
    },
    "16000:1.040": {
      "graph_vi": [
        1.8442243274578054,
        1.886316355829596,
        0.06046105466722681,
        1.9340450753697744,
        1.8567117534857431,
        1.7061361241782593,
        0.0009823955550556777,
        0.0,
        1.2940665692879718,
        2.220446049250313e-16,
        0.0,
        0.03465879651399859,
        1.7975633901444155,
        0.007172968682826935,
        1.9301878469853915,
        0.1104070635352531,
        1.737041217960122,
        0.0009551071856235675,
        0.013860068674830448,
        1.9126781791744587,
        0.0014584344298039483,
        1.9243662018372143,
        0.002387106941356327,
        1.805570333378176,
        1.8903131417012786,
        0.0018253121609865472,
        0.0020064375184466734,
        1.533817194478821,
        0.49814790462922864,
        0.006783061102434432
      ],
      "overlap_values": [
        0.12262499999999998,
        0.014000000000000012,
        0.11987499999999995,
        0.08062499999999995,
        0.14749999999999996,
        0.04962500000000003,
        0.1861250000000001,
        0.09775,
        0.06125000000000003,
        0.025500000000000078,
        0.0963750000000001,
        0.10624999999999996,
        0.02200000000000002,
        0.04499999999999993,
        0.02675000000000005,
        0.011500000000000066,
        0.07012499999999999,
        0.10024999999999995,
        0.119,
        0.010874999999999968,
        0.24487499999999995,
        0.07087500000000002,
        0.14437499999999992,
        0.130625,
        0.2077500000000001,
        0.20799999999999996,
        0.20787500000000003,
        0.20875,
        0.20787500000000003,
        0.20799999999999996,
        0.2081249999999999,
        0.20750000000000002,
        0.20825000000000005,
        0.20962499999999995,
        0.2077500000000001,
        0.2077500000000001,
        0.137,
        0.014874999999999972,
        0.10925000000000007,
        0.00825000000000009,
        0.07525000000000004,
        0.12812500000000004,
        0.016124999999999945,
        0.04525000000000001,
        0.05262499999999992,
        0.10000000000000009,
        0.007624999999999993,
        0.05449999999999999,
        0.06162500000000004,
        0.028000000000000025,
        0.1625000000000001,
        0.056375000000000064,
        0.10125000000000006,
        0.18437499999999996,
        0.15149999999999997,
        0.11775000000000002,
        0.14412500000000006,
        0.08587499999999992,
        0.1532500000000001,
        0.09099999999999997,
        0.00550000000000006,
        0.002375000000000016,
        0.0903750000000001,
        0.059374999999999956,
        0.013624999999999998,
        0.03049999999999997,
        0.007500000000000062,
        0.03862499999999991,
        0.13175000000000003,
        0.13824999999999998,
        0.10137499999999999,
        0.00012499999999993072,
        0.33125000000000004,
        0.33125000000000004,
        0.33125000000000004,
        0.331375,
        0.331375,
        0.331375,
        0.331375,
        0.331375,
        0.33125000000000004,
        0.331375,
        0.33125000000000004,
        0.33125000000000004,
        0.27,
        0.27,
        0.27,
        0.27,
        0.27,
        0.27,
        0.27,
        0.27,
        0.27,
        0.27,
        0.27,
        0.27,
        0.1828749999999999,
        0.1881250000000001,
        0.18100000000000005,
        0.011749999999999927,
        0.18987500000000002,
        0.1785000000000001,
        0.17975000000000008,
        0.15512499999999996,
        0.17837499999999995,
        0.17712499999999998,
        0.05400000000000005,
        0.22025000000000006,
        0.2662500000000001,
        0.2662500000000001,
        0.2662500000000001,
        0.2662500000000001,
        0.2662500000000001,
        0.2662500000000001,
        0.2662500000000001,
        0.2662500000000001,
        0.2662500000000001,
        0.2662500000000001,
        0.2662500000000001,
        0.2662500000000001,
        0.21350000000000002,
        0.21350000000000002,
        0.21350000000000002,
        0.21350000000000002,
        0.21350000000000002,
        0.21350000000000002,
        0.21350000000000002,
        0.21350000000000002,
        0.21350000000000002,
        0.21350000000000002,
        0.21350000000000002,
        0.21350000000000002,
        0.25412499999999993,
        0.25525,
        0.2546250000000001,
        0.2542500000000001,
        0.25525,
        0.25475000000000003,
        0.25512500000000005,
        0.25412499999999993,
        0.25487499999999996,
        0.254,
        0.2553749999999999,
        0.25525,
        0.18199999999999994,
        0.050999999999999934,
        0.12250000000000005,
        0.12062499999999998,
        0.1236250000000001,
        0.03237500000000004,
        0.21987500000000004,
        0.025374999999999925,
        0.1692499999999999,
        0.08850000000000002,
        0.18112499999999998,
        0.09674999999999989,
        0.19399999999999995,
        0.19399999999999995,
        0.19399999999999995,
        0.19387500000000002,
        0.19387500000000002,
        0.1941250000000001,
        0.1937500000000001,
        0.19399999999999995,
        0.19399999999999995,
        0.19399999999999995,
        0.19399999999999995,
        0.19399999999999995,
        0.22162499999999996,
        0.20324999999999993,
        0.13212500000000005,
        0.012625000000000108,
        0.15900000000000003,
        0.13312499999999994,
        0.0040000000000000036,
        0.11575000000000002,
        0.041749999999999954,
        0.26249999999999996,
        0.0638749999999999,
        0.006000000000000005,
        0.25649999999999995,
        0.2569999999999999,
        0.25449999999999995,
        0.25212499999999993,
        0.2566250000000001,
        0.256375,
        0.26212499999999994,
        0.25675000000000003,
        0.25612499999999994,
        0.2557499999999999,
        0.25687499999999996,
        0.2569999999999999,
        0.1665000000000001,
        0.11949999999999994,
        0.17674999999999996,
        0.07974999999999999,
        0.1439999999999999,
        0.09400000000000008,
        0.1612499999999999,
        0.038000000000000034,
        0.020750000000000046,
        0.16237499999999994,
        0.13837499999999991,
        0.06099999999999994,
        0.30525,
        0.3051250000000001,
        0.30525,
        0.30525,
        0.30525,
        0.3051250000000001,
        0.3051250000000001,
        0.3051250000000001,
        0.30525,
        0.30525,
        0.30525,
        0.3051250000000001,
        0.238,
        0.238,
        0.238375,
        0.238375,
        0.23812499999999992,
        0.23750000000000004,
        0.23825000000000007,
        0.23825000000000007,
        0.23849999999999993,
        0.23849999999999993,
        0.23849999999999993,
        0.2373749999999999,
        0.005875000000000075,
        0.2044999999999999,
        0.17012500000000008,
        0.129,
        0.13474999999999993,
        0.14575000000000005,
        0.09412500000000001,
        0.005374999999999908,
        0.125,
        0.06412499999999999,
        0.144625,
        0.19362499999999994,
        0.20924999999999994,
        0.20924999999999994,
        0.20924999999999994,
        0.2093750000000001,
        0.20900000000000007,
        0.20924999999999994,
        0.20924999999999994,
        0.2093750000000001,
        0.2093750000000001,
        0.2093750000000001,
        0.20924999999999994,
        0.20924999999999994,
        0.07687500000000003,
        0.10212500000000002,
        0.08612500000000001,
        0.015625,
        0.05612499999999998,
        0.059125000000000094,
        0.08087500000000003,
        0.01862499999999989,
        0.08925000000000005,
        0.09612500000000002,
        0.082125,
        0.04049999999999998,
        0.289625,
        0.2898750000000001,
        0.2898750000000001,
        0.29012499999999997,
        0.2898750000000001,
        0.29012499999999997,
        0.2898750000000001,
        0.289625,
        0.2898750000000001,
        0.2898750000000001,
        0.2898750000000001,
        0.289625,
        0.01849999999999996,
        0.11987499999999995,
        0.07887500000000003,
        0.22912500000000002,
        0.0286249999999999,
        0.2393749999999999,
        0.25649999999999995,
        0.02287499999999998,
        0.1865000000000001,
        0.24212499999999992,
        0.24,
        0.01287499999999997,
        0.0645,
        0.06687500000000002,
        0.16262500000000002,
        0.14625,
        0.10112499999999991,
        0.1705000000000001,
        0.02112500000000006,
        0.14074999999999993,
        0.09125000000000005,
        0.13074999999999992,
        0.03512500000000007,
        0.08687500000000004,
        0.279625,
        0.279625,
        0.27974999999999994,
        0.279625,
        0.27974999999999994,
        0.27974999999999994,
        0.27974999999999994,
        0.2798750000000001,
        0.27974999999999994,
        0.279625,
        0.27974999999999994,
        0.2798750000000001,
        0.21087499999999992,
        0.21087499999999992,
        0.21100000000000008,
        0.21087499999999992,
        0.21062500000000006,
        0.21087499999999992,
        0.21100000000000008,
        0.21087499999999992,
        0.21087499999999992,
        0.21087499999999992,
        0.21100000000000008,
        0.21087499999999992,
        0.179875,
        0.2157500000000001,
        0.1359999999999999,
        0.1688750000000001,
        0.17662500000000003,
        0.22649999999999992,
        0.09250000000000003,
        0.205125,
        0.1821250000000001,
        0.18312499999999998,
        0.2044999999999999,
        0.14512499999999995,
        0.2093750000000001,
        0.1792499999999999,
        0.20425000000000004,
        0.2133750000000001,
        0.20437499999999997,
        0.21237499999999998,
        0.20799999999999996,
        0.2061249999999999,
        0.21075,
        0.2124999999999999,
        0.19962499999999994,
        0.20475,
        0.283625,
        0.283625,
        0.28400000000000003,
        0.283625,
        0.283625,
        0.283625,
        0.283625,
        0.283625,
        0.283625,
        0.283625,
        0.283625,
        0.283625
      ]
    },
    "16000:1.050": {
      "graph_vi": [
        0.001117354865546296,
        1.9130832146024546,
        0.00141298751038188,
        1.544253612943492,
        0.06824590419075097,
        0.0026485464082698596,
        0.019750211678971414,
        1.8953617277949855,
        0.05349477350534253,
        0.003163536541379763,
        0.12154787256347503,
        0.000300176248182867,
        0.5881589600098249,
        0.0,
        1.6597876024997424,
        1.923366959883202,
        0.004368178029612938,
        1.9442911643957363,
        0.5918088026497932,
        1.900392436725981,
        0.0025727849692418446,
        0.05200433870150795,
        0.0013030522752560567,
        1.8965914203837844,
        1.8829074721047017,
        1.7784235929511296,
        1.8413520523355849,
        1.544838183856632,
        0.0072187659115586274,
        0.0022771917326002244
      ],
      "overlap_values": [
        0.2537499999999999,
        0.2537499999999999,
        0.25325,
        0.2537499999999999,
        0.2537499999999999,
        0.2537499999999999,
        0.2537499999999999,
        0.2537499999999999,
        0.2537499999999999,
        0.2537499999999999,
        0.2537499999999999,
        0.2537499999999999,
        0.09325000000000006,
        0.015374999999999917,
        0.09824999999999995,
        0.018874999999999975,
        0.1392500000000001,
        0.08699999999999997,
        0.10887500000000006,
        0.02950000000000008,
        0.030124999999999957,
        0.03412499999999996,
        0.03887499999999999,
        0.16025,
        0.30937499999999996,
        0.30937499999999996,
        0.30937499999999996,
        0.30937499999999996,
        0.30937499999999996,
        0.30937499999999996,
        0.30937499999999996,
        0.30937499999999996,
        0.30937499999999996,
        0.3095000000000001,
        0.30925,
        0.30937499999999996,
        0.15712499999999996,
        0.2746249999999999,
        0.10462499999999997,
        0.07037500000000008,
        0.24512500000000004,
        0.17199999999999993,
        0.26475000000000004,
        0.24387500000000006,
        0.11287500000000006,
        0.044624999999999915,
        0.2101249999999999,
        0.2609999999999999,
        0.29412499999999997,
        0.2982499999999999,
        0.29412499999999997,
        0.2951250000000001,
        0.2938750000000001,
        0.2946249999999999,
        0.29475000000000007,
        0.29437500000000005,
        0.293625,
        0.2942499999999999,
        0.29400000000000004,
        0.29437500000000005,
        0.163875,
        0.163875,
        0.16375000000000006,
        0.16375000000000006,
        0.163875,
        0.163875,
        0.16375000000000006,
        0.163875,
        0.16375000000000006,
        0.163875,
        0.1636249999999999,
        0.16375000000000006,
        0.2293750000000001,
        0.23062500000000008,
        0.2293750000000001,
        0.22962499999999997,
        0.2293750000000001,
        0.23075,
        0.2293750000000001,
        0.22962499999999997,
        0.2297499999999999,
        0.2301249999999999,
        0.22950000000000004,
        0.2310000000000001,
        0.152625,
        0.11212500000000003,
        0.24425000000000008,
        0.019500000000000073,
        0.11412500000000003,
        0.234375,
        0.16199999999999992,
        0.03974999999999995,
        0.07099999999999995,
        0.0462499999999999,
        0.173875,
        0.1143749999999999,
        0.07325000000000004,
        0.07400000000000007,
        0.07125000000000004,
        0.07337499999999997,
        0.07850000000000001,
        0.07400000000000007,
        0.07387499999999991,
        0.07437500000000008,
        0.074125,
        0.07400000000000007,
        0.074125,
        0.074125,
        0.25475000000000003,
        0.25475000000000003,
        0.25475000000000003,
        0.25512500000000005,
        0.25512500000000005,
        0.25475000000000003,
        0.2546250000000001,
        0.25475000000000003,
        0.25475000000000003,
        0.25475000000000003,
        0.25475000000000003,
        0.25475000000000003,
        0.11862499999999998,
        0.11737500000000001,
        0.11850000000000005,
        0.11762500000000009,
        0.11912499999999993,
        0.11674999999999991,
        0.119,
        0.11887500000000006,
        0.119,
        0.12424999999999997,
        0.1180000000000001,
        0.11699999999999999,
        0.2845,
        0.2845,
        0.2845,
        0.2845,
        0.2845,
        0.2845,
        0.2846249999999999,
        0.2845,
        0.2845,
        0.2845,
        0.2845,
        0.2845,
        0.224375,
        0.171875,
        0.1712499999999999,
        0.1748749999999999,
        0.1628750000000001,
        0.16012500000000007,
        0.14787499999999998,
        0.16949999999999998,
        0.1868749999999999,
        0.1821250000000001,
        0.1781250000000001,
        0.17112499999999997,
        0.2855000000000001,
        0.2855000000000001,
        0.2855000000000001,
        0.2855000000000001,
        0.2855000000000001,
        0.2855000000000001,
        0.2855000000000001,
        0.2855000000000001,
        0.2855000000000001,
        0.2855000000000001,
        0.2855000000000001,
        0.2855000000000001,
        0.13887500000000008,
        0.09987499999999994,
        0.12375000000000003,
        0.06725000000000003,
        0.06162500000000004,
        0.09462499999999996,
        0.12787499999999996,
        0.1548750000000001,
        0.16799999999999993,
        0.07650000000000001,
        0.04162500000000002,
        0.11887500000000006,
        0.03224999999999989,
        0.0286249999999999,
        0.13850000000000007,
        0.2157500000000001,
        0.2838750000000001,
        0.08087500000000003,
        0.006750000000000034,
        0.16837499999999994,
        0.1835,
        0.1881250000000001,
        0.03562500000000002,
        0.17825000000000002,
        0.248,
        0.24825000000000008,
        0.24812499999999993,
        0.248375,
        0.24825000000000008,
        0.24825000000000008,
        0.24825000000000008,
        0.24825000000000008,
        0.2486250000000001,
        0.24849999999999994,
        0.248375,
        0.24787500000000007,
        0.012250000000000094,
        0.04937499999999995,
        0.0767500000000001,
        0.1456249999999999,
        0.0338750000000001,
        0.05037500000000006,
        0.043625000000000025,
        0.016999999999999904,
        0.0747500000000001,
        0.146625,
        0.10562500000000008,
        0.09699999999999998,
        0.29200000000000004,
        0.29174999999999995,
        0.293625,
        0.29212499999999997,
        0.12062499999999998,
        0.2926249999999999,
        0.2922499999999999,
        0.26550000000000007,
        0.280875,
        0.29237500000000005,
        0.2918750000000001,
        0.29200000000000004,
        0.07725000000000004,
        0.08737499999999998,
        0.15425,
        0.1259999999999999,
        0.1067499999999999,
        0.06862499999999994,
        0.16674999999999995,
        0.161875,
        0.06237500000000007,
        0.22912500000000002,
        0.2201249999999999,
        0.21924999999999994,
        0.3111250000000001,
        0.3111250000000001,
        0.31099999999999994,
        0.310875,
        0.3111250000000001,
        0.3111250000000001,
        0.310875,
        0.3111250000000001,
        0.310875,
        0.3111250000000001,
        0.31099999999999994,
        0.3107500000000001,
        0.29012499999999997,
        0.29075000000000006,
        0.2915000000000001,
        0.2906249999999999,
        0.2906249999999999,
        0.29000000000000004,
        0.2909999999999999,
        0.2902499999999999,
        0.29012499999999997,
        0.2905,
        0.2898750000000001,
        0.2906249999999999,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.3102499999999999,
        0.3102499999999999,
        0.31037500000000007,
        0.31037500000000007,
        0.3105,
        0.31037500000000007,
        0.00275000000000003,
        0.13387499999999997,
        0.28675000000000006,
        0.038000000000000034,
        0.1908749999999999,
        0.2453749999999999,
        0.06974999999999998,
        0.06974999999999998,
        0.203125,
        0.10099999999999998,
        0.018999999999999906,
        0.23475000000000001,
        0.03275000000000006,
        0.04600000000000004,
        0.05875000000000008,
        0.025374999999999925,
        0.022499999999999964,
        0.0631250000000001,
        0.06787499999999991,
        0.05400000000000005,
        0.062000000000000055,
        0.11962500000000009,
        0.006000000000000005,
        0.13149999999999995,
        0.0002500000000000835,
        0.020999999999999908,
        0.10512499999999991,
        0.11762500000000009,
        0.04387500000000011,
        0.08112499999999989,
        0.050000000000000044,
        0.01187500000000008,
        0.09612500000000002,
        0.08450000000000002,
        0.016999999999999904,
        0.14900000000000002,
        0.08400000000000007,
        0.029875000000000096,
        0.056375000000000064,
        0.016124999999999945,
        0.1263749999999999,
        0.01574999999999993,
        0.004375000000000018,
        0.11312499999999992,
        0.06612499999999999,
        0.07024999999999992,
        0.013249999999999984,
        0.08650000000000002,
        0.03424999999999989,
        0.004375000000000018,
        0.013749999999999929,
        0.004625000000000101,
        0.07937499999999997,
        0.03337499999999993,
        0.041749999999999954,
        0.05037500000000006,
        0.07137499999999997,
        0.01649999999999996,
        0.026499999999999968,
        0.04150000000000009,
        0.2766249999999999,
        0.27649999999999997,
        0.27725,
        0.27649999999999997,
        0.27649999999999997,
        0.27637500000000004,
        0.27637500000000004,
        0.2773749999999999,
        0.27637500000000004,
        0.27649999999999997,
        0.2766249999999999,
        0.2766249999999999,
        0.26512500000000006,
        0.2649999999999999,
        0.26525,
        0.2649999999999999,
        0.26487499999999997,
        0.26487499999999997,
        0.2649999999999999,
        0.2649999999999999,
        0.26525,
        0.2649999999999999,
        0.2649999999999999,
        0.26487499999999997
      ]
    },
    "16000:1.060": {
      "graph_vi": [
        0.002958608291329875,
        0.0008732334226758911,
        0.008807535007285752,
        1.8428735718376619,
        0.0009823849717695515,
        0.0015600197096185694,
        1.8742849347066306,
        -2.220446049250313e-16,
        1.7496883805764432,
        0.3482710048814188,
        0.0028434692779754247,
        0.6527299390005418,
        0.007129643676483152,
        0.003923871109215313,
        1.7800490985221376,
        1.8526654605393686,
        1.9288195415262006,
        1.9080722569569613,
        0.0014546520836638292,
        0.0015281660106012194,
        0.0074804455006681056,
        0.0037873496875064916,
        1.843953507031833,
        0.19518642002632958,
        0.0,
        1.675896727223816,
        0.0022844928961159422,
        1.8829146884261738,
        1.812878844994362,
        1.338340337687196
      ],
      "overlap_values": [
        0.10137499999999999,
        0.10149999999999992,
        0.10137499999999999,
        0.10137499999999999,
        0.10149999999999992,
        0.10137499999999999,
        0.10137499999999999,
        0.10137499999999999,
        0.10137499999999999,
        0.10149999999999992,
        0.10149999999999992,
        0.10149999999999992,
        0.2629999999999999,
        0.2629999999999999,
        0.26287499999999997,
        0.2629999999999999,
        0.26287499999999997,
        0.2629999999999999,
        0.2629999999999999,
        0.26287499999999997,
        0.2629999999999999,
        0.2629999999999999,
        0.26287499999999997,
        0.2629999999999999,
        0.26150000000000007,
        0.26150000000000007,
        0.26150000000000007,
        0.26150000000000007,
        0.26150000000000007,
        0.26049999999999995,
        0.261625,
        0.2606250000000001,
        0.2613749999999999,
        0.2613749999999999,
        0.26150000000000007,
        0.2613749999999999,
        0.2506250000000001,
        0.01849999999999996,
        0.11925000000000008,
        0.01849999999999996,
        0.00374999999999992,
        0.055500000000000105,
        0.2885,
        0.06337499999999996,
        0.23075,
        0.26412499999999994,
        0.1648750000000001,
        0.1279999999999999,
        0.2946249999999999,
        0.2945,
        0.2946249999999999,
        0.2946249999999999,
        0.2945,
        0.2945,
        0.2946249999999999,
        0.2946249999999999,
        0.2945,
        0.2946249999999999,
        0.2945,
        0.2945,
        0.3207500000000001,
        0.320875,
        0.3207500000000001,
        0.3207500000000001,
        0.3207500000000001,
        0.320875,
        0.320875,
        0.320875,
        0.3207500000000001,
        0.32062499999999994,
        0.3207500000000001,
        0.320875,
        0.001875000000000071,
        0.023374999999999924,
        0.013875000000000082,
        0.15375000000000005,
        0.11662499999999998,
        0.030874999999999986,
        0.04137499999999994,
        0.1459999999999999,
        0.047250000000000014,
        0.04475000000000007,
        0.0475000000000001,
        0.12587499999999996,
        0.2786249999999999,
        0.2786249999999999,
        0.2786249999999999,
        0.2786249999999999,
        0.2786249999999999,
        0.2786249999999999,
        0.2786249999999999,
        0.2786249999999999,
        0.2786249999999999,
        0.2786249999999999,
        0.2786249999999999,
        0.2786249999999999,
        0.32400000000000007,
        0.23275,
        0.2886249999999999,
        0.18674999999999997,
        0.3283750000000001,
        0.03562500000000002,
        0.3534999999999999,
        0.1263749999999999,
        0.34725000000000006,
        0.18575000000000008,
        0.1612499999999999,
        0.3307500000000001,
        0.18512499999999998,
        0.1772499999999999,
        0.11887500000000006,
        0.18237499999999995,
        0.18399999999999994,
        0.19237499999999996,
        0.13749999999999996,
        0.1795,
        0.18262500000000004,
        0.1808749999999999,
        0.181875,
        0.18175000000000008,
        0.3214999999999999,
        0.3214999999999999,
        0.32175,
        0.32162500000000005,
        0.3214999999999999,
        0.3214999999999999,
        0.32137499999999997,
        0.3214999999999999,
        0.32162500000000005,
        0.32162500000000005,
        0.32162500000000005,
        0.32162500000000005,
        0.2789999999999999,
        0.27849999999999997,
        0.23449999999999993,
        0.25087499999999996,
        0.27925,
        0.2789999999999999,
        0.27837500000000004,
        0.278875,
        0.27875000000000005,
        0.2795000000000001,
        0.1216250000000001,
        0.27875000000000005,
        0.2925,
        0.29275000000000007,
        0.2929999999999999,
        0.29325,
        0.2931250000000001,
        0.292875,
        0.2926249999999999,
        0.29275000000000007,
        0.2929999999999999,
        0.292875,
        0.292875,
        0.292875,
        0.25075000000000003,
        0.25075000000000003,
        0.25075000000000003,
        0.250375,
        0.25075000000000003,
        0.2506250000000001,
        0.25075000000000003,
        0.2506250000000001,
        0.2506250000000001,
        0.25075000000000003,
        0.2506250000000001,
        0.25075000000000003,
        0.0971249999999999,
        0.1436249999999999,
        0.257625,
        0.09325000000000006,
        0.10187499999999994,
        0.01550000000000007,
        0.107375,
        0.020499999999999963,
        0.13024999999999998,
        0.26,
        0.2526250000000001,
        0.13887500000000008,
        0.1944999999999999,
        0.020375000000000032,
        0.08537499999999998,
        0.2330000000000001,
        0.17862500000000003,
        0.018999999999999906,
        0.258,
        0.30774999999999997,
        0.02937499999999993,
        0.17900000000000005,
        0.01750000000000007,
        0.19537500000000008,
        0.018999999999999906,
        0.18437499999999996,
        0.046624999999999917,
        0.0983750000000001,
        0.13537500000000002,
        0.059125000000000094,
        0.0911249999999999,
        0.21912500000000001,
        0.0618749999999999,
        0.008750000000000036,
        0.11712499999999992,
        0.1303749999999999,
        0.007249999999999979,
        0.012124999999999941,
        0.16100000000000003,
        0.10250000000000004,
        0.03925000000000001,
        0.11749999999999994,
        0.06275000000000008,
        0.012250000000000094,
        0.13337500000000002,
        0.049125000000000085,
        0.10400000000000009,
        0.17799999999999994,
        0.27725,
        0.2773749999999999,
        0.2773749999999999,
        0.27725,
        0.2773749999999999,
        0.27725,
        0.2773749999999999,
        0.2773749999999999,
        0.27725,
        0.27725,
        0.27725,
        0.2773749999999999,
        0.3198749999999999,
        0.32000000000000006,
        0.32000000000000006,
        0.32000000000000006,
        0.3198749999999999,
        0.32000000000000006,
        0.32000000000000006,
        0.3198749999999999,
        0.32000000000000006,
        0.3198749999999999,
        0.32000000000000006,
        0.32000000000000006,
        0.19674999999999998,
        0.19700000000000006,
        0.1968749999999999,
        0.19662500000000005,
        0.1968749999999999,
        0.1968749999999999,
        0.1968749999999999,
        0.19662500000000005,
        0.19700000000000006,
        0.19674999999999998,
        0.19674999999999998,
        0.1968749999999999,
        0.308125,
        0.308125,
        0.308125,
        0.308125,
        0.308125,
        0.308125,
        0.308125,
        0.308125,
        0.308125,
        0.308125,
        0.308125,
        0.308125,
        0.03774999999999995,
        0.20262500000000006,
        0.18999999999999995,
        0.2073750000000001,
        0.15650000000000008,
        0.10062499999999996,
        0.041749999999999954,
        0.06299999999999994,
        0.015374999999999917,
        0.12525000000000008,
        0.173875,
        0.16874999999999996,
        0.19124999999999992,
        0.1875,
        0.185875,
        0.18799999999999994,
        0.18724999999999992,
        0.18724999999999992,
        0.18787500000000001,
        0.1904999999999999,
        0.1861250000000001,
        0.1875,
        0.18799999999999994,
        0.1884999999999999,
        0.2758750000000001,
        0.2758750000000001,
        0.2758750000000001,
        0.2758750000000001,
        0.2758750000000001,
        0.2758750000000001,
        0.2758750000000001,
        0.2758750000000001,
        0.2758750000000001,
        0.2758750000000001,
        0.2758750000000001,
        0.2758750000000001,
        0.06499999999999995,
        0.053625000000000034,
        0.0286249999999999,
        0.16437499999999994,
        0.13737500000000002,
        0.05800000000000005,
        0.19987500000000002,
        0.14187499999999997,
        0.07499999999999996,
        0.14825,
        0.12687500000000007,
        0.20837499999999998,
        0.2617499999999999,
        0.2617499999999999,
        0.2617499999999999,
        0.2617499999999999,
        0.261625,
        0.2617499999999999,
        0.261625,
        0.261625,
        0.2617499999999999,
        0.261625,
        0.261625,
        0.261625,
        0.12512499999999993,
        0.11712499999999992,
        0.0971249999999999,
        0.07174999999999998,
        0.14450000000000007,
        0.0020000000000000018,
        0.02499999999999991,
        0.03937499999999994,
        0.13874999999999993,
        0.09575,
        0.05499999999999994,
        0.11050000000000004,
        0.2758750000000001,
        0.027374999999999927,
        0.10637500000000011,
        0.2775000000000001,
        0.24849999999999994,
        0.12149999999999994,
        0.018124999999999947,
        0.183875,
        0.11212500000000003,
        0.23487499999999994,
        0.006999999999999895,
        0.18337500000000007,
        0.3066249999999999,
        0.20537500000000009,
        0.20137500000000008,
        0.1605000000000001,
        0.20537500000000009,
        0.0026250000000000995,
        0.26374999999999993,
        0.19137500000000007,
        0.234375,
        0.2698750000000001,
        0.2450000000000001,
        0.3147500000000001
      ]
    },
    "16000:1.080": {
      "graph_vi": [
        0.26494728884802776,
        1.0340830899563884,
        0.0017776104289015761,
        1.692827552764986,
        0.005786668907310146,
        0.006250145568766107,
        0.5367876083414106,
        0.0009823961560139509,
        0.0,
        -2.220446049250313e-16,
        0.000982395057070173,
        0.0036240015334379062,
        0.016315105698457927,
        0.0009823952937679894,
        0.0008732411696512419,
        0.004769428152486387,
        0.000982395455151835,
        0.0016252683504914653,
        1.21059662656411,
        0.0009823952937679894,
        0.000873241166918983,
        0.014299374219121551,
        4.440892098500626e-16,
        0.0015873014123142877,
        0.4148044468760754,
        0.0,
        0.0009823946559108484,
        0.004850793094107701,
        1.9199599045182882,
        0.023432298305376475
      ],
      "overlap_values": [
        0.3127500000000001,
        0.312125,
        0.3118749999999999,
        0.31237500000000007,
        0.3127500000000001,
        0.31299999999999994,
        0.3127500000000001,
        0.3125,
        0.2753749999999999,
        0.312875,
        0.312875,
        0.312875,
        0.2653749999999999,
        0.25750000000000006,
        0.3102499999999999,
        0.2895000000000001,
        0.29574999999999996,
        0.24625000000000008,
        0.2982499999999999,
        0.2542500000000001,
        0.302875,
        0.2602500000000001,
        0.260375,
        0.3065,
        0.3839999999999999,
        0.38425,
        0.38425,
        0.3839999999999999,
        0.3839999999999999,
        0.38425,
        0.3839999999999999,
        0.38425,
        0.3839999999999999,
        0.3839999999999999,
        0.38425,
        0.3839999999999999,
        0.11412500000000003,
        0.25550000000000006,
        0.30937499999999996,
        0.0943750000000001,
        0.15187499999999998,
        0.20237499999999997,
        0.284875,
        0.12312499999999993,
        0.23487499999999994,
        0.06525000000000003,
        0.2333750000000001,
        0.161875,
        0.3271250000000001,
        0.3271250000000001,
        0.32699999999999996,
        0.3271250000000001,
        0.3271250000000001,
        0.3271250000000001,
        0.3271250000000001,
        0.3267500000000001,
        0.3271250000000001,
        0.3271250000000001,
        0.3271250000000001,
        0.3271250000000001,
        0.29737499999999994,
        0.29774999999999996,
        0.29762500000000003,
        0.29774999999999996,
        0.29737499999999994,
        0.2975000000000001,
        0.29762500000000003,
        0.2975000000000001,
        0.29699999999999993,
        0.29737499999999994,
        0.2975000000000001,
        0.29774999999999996,
        0.29200000000000004,
        0.2406250000000001,
        0.29075000000000006,
        0.29125,
        0.2925,
        0.2911250000000001,
        0.29037500000000005,
        0.29174999999999995,
        0.1688750000000001,
        0.29037500000000005,
        0.2911250000000001,
        0.29137499999999994,
        0.30962500000000004,
        0.30962500000000004,
        0.30962500000000004,
        0.3095000000000001,
        0.3095000000000001,
        0.30962500000000004,
        0.3095000000000001,
        0.3095000000000001,
        0.30962500000000004,
        0.30962500000000004,
        0.3095000000000001,
        0.3095000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.2995000000000001,
        0.31375,
        0.31375,
        0.31375,
        0.31375,
        0.31375,
        0.31375,
        0.31375,
        0.31375,
        0.31375,
        0.31375,
        0.31375,
        0.31375,
        0.34725000000000006,
        0.347375,
        0.34725000000000006,
        0.347375,
        0.34725000000000006,
        0.34725000000000006,
        0.347375,
        0.347375,
        0.34725000000000006,
        0.347375,
        0.34725000000000006,
        0.347375,
        0.26125,
        0.2613749999999999,
        0.26125,
        0.26125,
        0.26112500000000005,
        0.26125,
        0.26125,
        0.26125,
        0.2613749999999999,
        0.2613749999999999,
        0.26112500000000005,
        0.2613749999999999,
        0.33087500000000003,
        0.33099999999999996,
        0.3305,
        0.32975,
        0.33087500000000003,
        0.3303750000000001,
        0.3305,
        0.33062499999999995,
        0.33024999999999993,
        0.330125,
        0.33024999999999993,
        0.32925000000000004,
        0.30137499999999995,
        0.30125,
        0.30125,
        0.30125,
        0.30137499999999995,
        0.30137499999999995,
        0.30137499999999995,
        0.30137499999999995,
        0.30125,
        0.30125,
        0.30125,
        0.30137499999999995,
        0.3783749999999999,
        0.3783749999999999,
        0.37850000000000006,
        0.37850000000000006,
        0.3783749999999999,
        0.3783749999999999,
        0.3783749999999999,
        0.37850000000000006,
        0.3783749999999999,
        0.3783749999999999,
        0.37850000000000006,
        0.3783749999999999,
        0.36975,
        0.36987499999999995,
        0.36987499999999995,
        0.37012500000000004,
        0.36987499999999995,
        0.37012500000000004,
        0.370625,
        0.3700000000000001,
        0.3700000000000001,
        0.36987499999999995,
        0.36987499999999995,
        0.36987499999999995,
        0.34587499999999993,
        0.34587499999999993,
        0.3460000000000001,
        0.3460000000000001,
        0.34587499999999993,
        0.34587499999999993,
        0.34587499999999993,
        0.3460000000000001,
        0.34587499999999993,
        0.3460000000000001,
        0.3460000000000001,
        0.3460000000000001,
        0.36575,
        0.36549999999999994,
        0.36549999999999994,
        0.36549999999999994,
        0.36549999999999994,
        0.36575,
        0.36549999999999994,
        0.36575,
        0.36575,
        0.36549999999999994,
        0.36549999999999994,
        0.36549999999999994,
        0.16500000000000004,
        0.12325000000000008,
        0.16399999999999992,
        0.18937500000000007,
        0.1468750000000001,
        0.13375000000000004,
        0.1861250000000001,
        0.19124999999999992,
        0.19799999999999995,
        0.14737500000000003,
        0.1685000000000001,
        0.1519999999999999,
        0.33725000000000005,
        0.337375,
        0.337375,
        0.33725000000000005,
        0.33725000000000005,
        0.33725000000000005,
        0.337375,
        0.337375,
        0.337375,
        0.33725000000000005,
        0.33725000000000005,
        0.337375,
        0.3002499999999999,
        0.3002499999999999,
        0.3002499999999999,
        0.300125,
        0.300125,
        0.300125,
        0.3002499999999999,
        0.3002499999999999,
        0.300125,
        0.3002499999999999,
        0.3002499999999999,
        0.3002499999999999,
        0.33487500000000003,
        0.335375,
        0.33562500000000006,
        0.33499999999999996,
        0.33487500000000003,
        0.3351249999999999,
        0.3347500000000001,
        0.3354999999999999,
        0.33487500000000003,
        0.33487500000000003,
        0.33499999999999996,
        0.33499999999999996,
        0.36612500000000003,
        0.36612500000000003,
        0.36612500000000003,
        0.36612500000000003,
        0.36612500000000003,
        0.36612500000000003,
        0.36612500000000003,
        0.36612500000000003,
        0.36612500000000003,
        0.36612500000000003,
        0.36612500000000003,
        0.36612500000000003,
        0.3338749999999999,
        0.3340000000000001,
        0.3340000000000001,
        0.3340000000000001,
        0.3340000000000001,
        0.33375,
        0.3338749999999999,
        0.3340000000000001,
        0.3340000000000001,
        0.3338749999999999,
        0.3338749999999999,
        0.3338749999999999,
        0.3374999999999999,
        0.3354999999999999,
        0.34024999999999994,
        0.33899999999999997,
        0.339375,
        0.32499999999999996,
        0.34325000000000006,
        0.3394999999999999,
        0.3351249999999999,
        0.3325,
        0.3405,
        0.32000000000000006,
        0.35287500000000005,
        0.35287500000000005,
        0.35287500000000005,
        0.35287500000000005,
        0.35287500000000005,
        0.35287500000000005,
        0.35287500000000005,
        0.35287500000000005,
        0.35287500000000005,
        0.35287500000000005,
        0.35287500000000005,
        0.35287500000000005,
        0.371,
        0.37087500000000007,
        0.371,
        0.37087500000000007,
        0.37087500000000007,
        0.371,
        0.371,
        0.371,
        0.371,
        0.37087500000000007,
        0.37087500000000007,
        0.37087500000000007,
        0.3325,
        0.3325,
        0.33175,
        0.3325,
        0.3325,
        0.3325,
        0.33262499999999995,
        0.33262499999999995,
        0.3325,
        0.3325,
        0.33262499999999995,
        0.33262499999999995,
        0.035250000000000004,
        0.05337499999999995,
        0.03137499999999993,
        0.28675000000000006,
        0.1548750000000001,
        0.06437500000000007,
        0.16175000000000006,
        0.062000000000000055,
        0.05125000000000002,
        0.22649999999999992,
        0.05712500000000009,
        0.22562499999999996,
        0.2846249999999999,
        0.28437500000000004,
        0.2846249999999999,
        0.2845,
        0.28574999999999995,
        0.2851250000000001,
        0.2845,
        0.28437500000000004,
        0.2845,
        0.2846249999999999,
        0.284875,
        0.2846249999999999
      ]
    },
    "16000:1.100": {
      "graph_vi": [
        0.0033841271675632,
        0.000955107246888786,
        0.0008732407611594628,
        0.0009551073514882633,
        0.0016221601231621863,
        -2.220446049250313e-16,
        -2.220446049250313e-16,
        0.0018193028698645565,
        0.0025501232497283205,
        0.0009823960822393381,
        0.0009551071856235675,
        0.0,
        0.0017776352634377881,
        0.0009823922780934004,
        0.0009551066417024102,
        0.0,
        -2.220446049250313e-16,
        0.010354398123561594,
        2.220446049250313e-16,
        1.8865229461436577,
        2.220446049250313e-16,
        0.0,
        0.0009823959285419196,
        -2.220446049250313e-16,
        1.9472575619377548,
        0.0,
        0.0,
        0.0,
        0.0005457757139548322,
        0.0009551018103979527
      ],
      "overlap_values": [
        0.35850000000000004,
        0.35850000000000004,
        0.35850000000000004,
        0.35850000000000004,
        0.35850000000000004,
        0.35850000000000004,
        0.35850000000000004,
        0.35850000000000004,
        0.35850000000000004,
        0.35850000000000004,
        0.35850000000000004,
        0.35850000000000004,
        0.3939999999999999,
        0.393875,
        0.393875,
        0.393875,
        0.3939999999999999,
        0.393875,
        0.393875,
        0.393875,
        0.3939999999999999,
        0.3939999999999999,
        0.393875,
        0.3939999999999999,
        0.41175000000000006,
        0.411875,
        0.411875,
        0.41175000000000006,
        0.411875,
        0.41175000000000006,
        0.411875,
        0.41175000000000006,
        0.411875,
        0.411875,
        0.411875,
        0.411875,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.3823749999999999,
        0.38250000000000006,
        0.3823749999999999,
        0.3823749999999999,
        0.38250000000000006,
        0.3823749999999999,
        0.3823749999999999,
        0.3823749999999999,
        0.3823749999999999,
        0.2945,
        0.2945,
        0.2945,
        0.2942499999999999,
        0.2945,
        0.2945,
        0.2945,
        0.2945,
        0.2946249999999999,
        0.2946249999999999,
        0.2945,
        0.2945,
        0.33287500000000003,
        0.33287500000000003,
        0.33287500000000003,
        0.33287500000000003,
        0.33287500000000003,
        0.33287500000000003,
        0.33287500000000003,
        0.33287500000000003,
        0.33287500000000003,
        0.33287500000000003,
        0.33287500000000003,
        0.33287500000000003,
        0.41375000000000006,
        0.41375000000000006,
        0.41375000000000006,
        0.41375000000000006,
        0.41375000000000006,
        0.41375000000000006,
        0.41375000000000006,
        0.41375000000000006,
        0.41375000000000006,
        0.41375000000000006,
        0.41375000000000006,
        0.41375000000000006,
        0.3707499999999999,
        0.37050000000000005,
        0.3707499999999999,
        0.37050000000000005,
        0.3707499999999999,
        0.37050000000000005,
        0.37050000000000005,
        0.37050000000000005,
        0.370625,
        0.370625,
        0.3707499999999999,
        0.37050000000000005,
        0.3899999999999999,
        0.38987499999999997,
        0.38987499999999997,
        0.3899999999999999,
        0.38987499999999997,
        0.3899999999999999,
        0.3899999999999999,
        0.38987499999999997,
        0.38987499999999997,
        0.38987499999999997,
        0.38987499999999997,
        0.3899999999999999,
        0.409875,
        0.40975000000000006,
        0.40975000000000006,
        0.409875,
        0.40975000000000006,
        0.40975000000000006,
        0.409875,
        0.40975000000000006,
        0.40975000000000006,
        0.409875,
        0.409875,
        0.409875,
        0.43062500000000004,
        0.43074999999999997,
        0.43074999999999997,
        0.43062500000000004,
        0.43074999999999997,
        0.43074999999999997,
        0.43062500000000004,
        0.43074999999999997,
        0.43062500000000004,
        0.43062500000000004,
        0.43062500000000004,
        0.43062500000000004,
        0.27237500000000003,
        0.27237500000000003,
        0.27237500000000003,
        0.27237500000000003,
        0.27237500000000003,
        0.27237500000000003,
        0.27237500000000003,
        0.27237500000000003,
        0.27237500000000003,
        0.27237500000000003,
        0.27237500000000003,
        0.27237500000000003,
        0.34487500000000004,
        0.34487500000000004,
        0.3451249999999999,
        0.3451249999999999,
        0.34487500000000004,
        0.34487500000000004,
        0.3451249999999999,
        0.3451249999999999,
        0.3451249999999999,
        0.3451249999999999,
        0.3451249999999999,
        0.34487500000000004,
        0.3916249999999999,
        0.39149999999999996,
        0.3916249999999999,
        0.39149999999999996,
        0.39149999999999996,
        0.39149999999999996,
        0.3916249999999999,
        0.3916249999999999,
        0.39149999999999996,
        0.39149999999999996,
        0.3916249999999999,
        0.3916249999999999,
        0.37825,
        0.37825,
        0.37812500000000004,
        0.37825,
        0.37825,
        0.37825,
        0.37825,
        0.37812500000000004,
        0.37812500000000004,
        0.37825,
        0.37812500000000004,
        0.37812500000000004,
        0.3652500000000001,
        0.3652500000000001,
        0.3652500000000001,
        0.3652500000000001,
        0.3652500000000001,
        0.3652500000000001,
        0.3652500000000001,
        0.3652500000000001,
        0.3652500000000001,
        0.3652500000000001,
        0.3652500000000001,
        0.3652500000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.3403750000000001,
        0.363375,
        0.363375,
        0.36412500000000003,
        0.36349999999999993,
        0.36349999999999993,
        0.3632500000000001,
        0.363375,
        0.363375,
        0.363375,
        0.363375,
        0.3632500000000001,
        0.363,
        0.36587499999999995,
        0.36587499999999995,
        0.36587499999999995,
        0.36587499999999995,
        0.36587499999999995,
        0.36587499999999995,
        0.36587499999999995,
        0.36587499999999995,
        0.36587499999999995,
        0.36587499999999995,
        0.36587499999999995,
        0.36587499999999995,
        0.11962500000000009,
        0.001875000000000071,
        0.2486250000000001,
        0.07137499999999997,
        0.009500000000000064,
        0.11349999999999993,
        0.15912499999999996,
        0.1043750000000001,
        0.2546250000000001,
        0.1332500000000001,
        0.25350000000000006,
        0.29875000000000007,
        0.4141250000000001,
        0.4141250000000001,
        0.4141250000000001,
        0.4141250000000001,
        0.4141250000000001,
        0.4141250000000001,
        0.4141250000000001,
        0.4141250000000001,
        0.4141250000000001,
        0.4141250000000001,
        0.4141250000000001,
        0.4141250000000001,
        0.3711249999999999,
        0.3711249999999999,
        0.3711249999999999,
        0.3711249999999999,
        0.3711249999999999,
        0.3711249999999999,
        0.3711249999999999,
        0.3711249999999999,
        0.3711249999999999,
        0.3711249999999999,
        0.3711249999999999,
        0.3711249999999999,
        0.34424999999999994,
        0.34424999999999994,
        0.3443750000000001,
        0.3443750000000001,
        0.34424999999999994,
        0.34424999999999994,
        0.3443750000000001,
        0.34424999999999994,
        0.3443750000000001,
        0.34424999999999994,
        0.3443750000000001,
        0.3443750000000001,
        0.3683749999999999,
        0.3683749999999999,
        0.3683749999999999,
        0.3683749999999999,
        0.3683749999999999,
        0.3683749999999999,
        0.3683749999999999,
        0.3683749999999999,
        0.3683749999999999,
        0.3683749999999999,
        0.3683749999999999,
        0.3683749999999999,
        0.115375,
        0.10112499999999991,
        0.0015000000000000568,
        0.007249999999999979,
        0.014000000000000012,
        0.15412500000000007,
        0.0035000000000000586,
        0.234375,
        0.074125,
        0.14300000000000002,
        0.13687500000000008,
        0.07200000000000006,
        0.39549999999999996,
        0.39549999999999996,
        0.39549999999999996,
        0.39549999999999996,
        0.39549999999999996,
        0.39549999999999996,
        0.39549999999999996,
        0.39549999999999996,
        0.39549999999999996,
        0.39549999999999996,
        0.39549999999999996,
        0.39549999999999996,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.38250000000000006,
        0.36850000000000005,
        0.36850000000000005,
        0.36850000000000005,
        0.36850000000000005,
        0.36850000000000005,
        0.36850000000000005,
        0.36850000000000005,
        0.36850000000000005,
        0.36850000000000005,
        0.36850000000000005,
        0.36850000000000005,
        0.36850000000000005,
        0.36212500000000003,
        0.36212500000000003,
        0.36224999999999996,
        0.36212500000000003,
        0.36212500000000003,
        0.36212500000000003,
        0.36212500000000003,
        0.36212500000000003,
        0.36212500000000003,
        0.36212500000000003,
        0.36212500000000003,
        0.36224999999999996,
        0.3856250000000001,
        0.3856250000000001,
        0.3856250000000001,
        0.3856250000000001,
        0.3856250000000001,
        0.3856250000000001,
        0.38575000000000004,
        0.38575000000000004,
        0.38575000000000004,
        0.3856250000000001,
        0.38575000000000004,
        0.38575000000000004
      ]
    },
    "32000:1.000": {
      "graph_vi": [
        0.6037625903912546,
        0.0,
        0.0,
        0.028293428859589197,
        0.2518739759937292,
        0.0,
        0.07798530067900467,
        0.12005524934004229,
        0.2548517818950819,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.06556768596863385,
        0.30506661233847504,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.12446414419662388,
        0.0,
        0.522316230619672,
        0.5296240492907529,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "overlap_values": [
        0.15356250000000005,
        0.14656249999999993,
        0.0,
        0.1514374999999999,
        0.0,
        0.0,
        0.0,
        0.0,
        0.15056249999999993,
        0.14831250000000007,
        0.15050000000000008,
        0.15318750000000003,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.04943750000000002,
        0.04931250000000009,
        0.05125000000000002,
        0.04937499999999995,
        0.050249999999999906,
        0.05037500000000006,
        0.04931250000000009,
        0.04943750000000002,
        0.04931250000000009,
        0.04937499999999995,
        0.04931250000000009,
        0.0495000000000001,
        0.048687499999999995,
        0.0,
        0.04762500000000003,
        0.04656250000000006,
        0.047687500000000105,
        0.04762500000000003,
        0.046624999999999917,
        0.04812499999999997,
        0.047125000000000083,
        0.046937500000000076,
        0.04812499999999997,
        0.04762500000000003,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.18781249999999994,
        0.18756250000000008,
        0.18762499999999993,
        0.1884999999999999,
        0.18537500000000007,
        0.18756250000000008,
        0.18756250000000008,
        0.18818749999999995,
        0.18781249999999994,
        0.18737500000000007,
        0.1875,
        0.18775000000000008,
        0.06918749999999996,
        0.06818750000000007,
        0.0691250000000001,
        0.07075000000000009,
        0.06943750000000004,
        0.06906250000000003,
        0.06962500000000005,
        0.06875000000000009,
        0.06931250000000011,
        0.06981250000000006,
        0.06931250000000011,
        0.07006249999999992,
        0.09000000000000008,
        0.0885625000000001,
        0.0,
        0.09006249999999993,
        0.08718749999999997,
        0.09006249999999993,
        0.08949999999999991,
        0.0899375,
        0.08949999999999991,
        0.08662499999999995,
        0.09006249999999993,
        0.08981250000000007,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.16981249999999992,
        0.16993750000000007,
        0.16999999999999993,
        0.1688750000000001,
        0.16975000000000007,
        0.16893749999999996,
        0.17025,
        0.16937500000000005,
        0.1692499999999999,
        0.17149999999999999,
        0.16993750000000007,
        0.16981249999999992,
        0.12462499999999999,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.12412500000000004,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.1957500000000001,
        0.19425000000000003,
        0.19500000000000006,
        0.1944999999999999,
        0.1963124999999999,
        0.19274999999999998,
        0.1937500000000001,
        0.1948749999999999,
        0.19481250000000006,
        0.1939375000000001,
        0.1944999999999999,
        0.19425000000000003,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.2405625,
        0.0,
        0.24275000000000002,
        0.0,
        0.0,
        0.24093750000000003,
        0.24187500000000006,
        0.2377499999999999,
        0.24068749999999994,
        0.2393749999999999,
        0.2405625,
        0.23843750000000008,
        0.0,
        0.19962499999999994,
        0.19756250000000009,
        0.1999375000000001,
        0.1966874999999999,
        0.1981250000000001,
        0.20081250000000006,
        0.0,
        0.20037499999999997,
        0.19381249999999994,
        0.20143749999999994,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "32000:1.010": {
      "graph_vi": [
        0.0,
        0.15855452213565194,
        0.0,
        0.1366039522185405,
        0.0,
        0.16666416401414508,
        0.3200546177512516,
        0.0,
        0.018423416745631874,
        0.7991364979026852,
        0.004249152813451625,
        0.0,
        0.0,
        1.2534315825751685,
        0.0,
        0.0005374258812977693,
        0.33134928858004437,
        0.0,
        0.0991619118690448,
        0.0017776393036522003,
        0.0,
        0.013336079066975096,
        0.031077160136510962,
        0.0,
        0.5419968768875731,
        0.0,
        0.3148788275171947,
        0.03864198151401223,
        0.23557088798747888,
        0.0012364911693338932
      ],
      "overlap_values": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.08356249999999998,
        0.08356249999999998,
        0.0839375,
        0.0819375,
        0.084125,
        0.08293750000000011,
        0.08243749999999994,
        0.08424999999999994,
        0.08437500000000009,
        0.08362500000000006,
        0.08125000000000004,
        0.0839375,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.16168749999999998,
        0.16193750000000007,
        0.16131249999999997,
        0.16199999999999992,
        0.16175000000000006,
        0.1632499999999999,
        0.16199999999999992,
        0.1640625,
        0.16199999999999992,
        0.16025,
        0.16281250000000003,
        0.1528750000000001,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.023187499999999917,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.011374999999999913,
        0.0,
        0.0,
        0.0,
        0.01706249999999998,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.15881250000000002,
        0.15874999999999995,
        0.15850000000000009,
        0.15850000000000009,
        0.15949999999999998,
        0.1586875000000001,
        0.15831250000000008,
        0.15856249999999994,
        0.15862500000000002,
        0.15874999999999995,
        0.15862500000000002,
        0.1588750000000001,
        0.18512499999999998,
        0.0,
        0.0,
        0.12575000000000003,
        0.0,
        0.0,
        0.130625,
        0.06381250000000005,
        0.0,
        0.0,
        0.0,
        0.22143749999999995,
        0.24943749999999998,
        0.2495624999999999,
        0.24943749999999998,
        0.24950000000000006,
        0.24950000000000006,
        0.24924999999999997,
        0.2493749999999999,
        0.24924999999999997,
        0.24943749999999998,
        0.24968750000000006,
        0.2495624999999999,
        0.24943749999999998,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.15375000000000005,
        0.11468750000000005,
        0.19399999999999995,
        0.0,
        0.10525000000000007,
        0.132625,
        0.11687500000000006,
        0.1258125000000001,
        0.1494374999999999,
        0.0,
        0.15349999999999997,
        0.18118750000000006,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.23787500000000006,
        0.23787500000000006,
        0.23787500000000006,
        0.23787500000000006,
        0.23787500000000006,
        0.23787500000000006,
        0.23787500000000006,
        0.23787500000000006,
        0.23781249999999998,
        0.23781249999999998,
        0.23787500000000006,
        0.23787500000000006,
        0.0,
        0.0,
        0.0,
        0.0,
        0.07856250000000009,
        0.09362500000000007,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.12143750000000009,
        0.12243749999999998,
        0.12043749999999998,
        0.12231250000000005,
        0.1238125000000001,
        0.1223749999999999,
        0.12168749999999995,
        0.12043749999999998,
        0.12087500000000007,
        0.12106250000000007,
        0.12231250000000005,
        0.12156250000000002,
        0.1404375,
        0.1404375,
        0.1404375,
        0.1404375,
        0.1404375,
        0.1404375,
        0.1404375,
        0.1404375,
        0.1404375,
        0.1404375,
        0.1404375,
        0.1404375,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.14468750000000008,
        0.14474999999999993,
        0.1452500000000001,
        0.14512499999999995,
        0.14556250000000004,
        0.1454375000000001,
        0.14474999999999993,
        0.14468750000000008,
        0.14474999999999993,
        0.144625,
        0.1450625000000001,
        0.14468750000000008,
        0.17212500000000008,
        0.1703125000000001,
        0.17199999999999993,
        0.17199999999999993,
        0.17193750000000008,
        0.17237499999999994,
        0.17218749999999994,
        0.1723125000000001,
        0.1723125000000001,
        0.1705000000000001,
        0.17225000000000001,
        0.1720625,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0004999999999999449,
        0.004437500000000094,
        0.04118749999999993,
        0.003374999999999906,
        0.005125000000000046,
        0.004124999999999934,
        0.024124999999999952,
        0.002187500000000009,
        0.012625000000000108,
        0.005312500000000053,
        0.0026250000000000995,
        0.018999999999999906,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.02675000000000005,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.03556249999999994,
        0.14212500000000006,
        0.14231250000000006,
        0.1424375,
        0.1424375,
        0.14237499999999992,
        0.14225,
        0.14274999999999993,
        0.14212500000000006,
        0.14237499999999992,
        0.14193750000000005,
        0.142625,
        0.1418124999999999,
        0.20168750000000002,
        0.20287499999999992,
        0.2037500000000001,
        0.0,
        0.2029375,
        0.20262500000000006,
        0.20324999999999993,
        0.2019375000000001,
        0.20162499999999994,
        0.203125,
        0.20324999999999993,
        0.20306249999999992,
        0.15831250000000008,
        0.15831250000000008,
        0.15831250000000008,
        0.15831250000000008,
        0.15831250000000008,
        0.15825,
        0.15825,
        0.15831250000000008,
        0.15831250000000008,
        0.15831250000000008,
        0.15831250000000008,
        0.15831250000000008
      ]
    },
    "32000:1.020": {
      "graph_vi": [
        1.8545768995372307,
        1.8716764611460683,
        1.8768527652343665,
        1.7961041650174188,
        1.7346990374521811,
        0.11173683495207039,
        1.9630966836806258,
        0.07712885533593157,
        0.47513754101746436,
        1.943480293554528,
        0.07531411694523858,
        0.000510697466737086,
        1.7700914467224458,
        1.942144976989939,
        0.013694155094364332,
        1.9074017394177984,
        1.931514735452386,
        1.9597988831513509,
        1.2357616371864375,
        1.8046610012117907,
        1.9361657210552172,
        0.9295109037413718,
        0.0005252888602018567,
        1.817087488795827,
        0.0012321239932538133,
        1.894059858772461,
        0.0018665737621507542,
        0.16621679373649423,
        0.0033474211210644264,
        1.9039356439926376
      ],
      "overlap_values": [
        0.2586250000000001,
        0.25793749999999993,
        0.11612500000000003,
        0.06612499999999999,
        0.13549999999999995,
        0.014999999999999902,
        0.23124999999999996,
        0.11562500000000009,
        0.10118749999999999,
        0.03687499999999999,
        0.054937500000000083,
        0.17881250000000004,
        0.05956249999999996,
        0.021937499999999943,
        0.018124999999999947,
        0.05312500000000009,
        0.032312499999999966,
        0.055187499999999945,
        0.10468750000000004,
        0.1354375000000001,
        0.08587499999999992,
        0.007437499999999986,
        0.11156250000000001,
        0.12693749999999993,
        0.08137499999999998,
        0.1361874999999999,
        0.006312499999999943,
        0.15493749999999995,
        0.11787499999999995,
        0.1338124999999999,
        0.053874999999999895,
        0.09418750000000009,
        0.015562499999999924,
        0.10781250000000009,
        0.0014374999999999805,
        0.10187499999999994,
        0.06468750000000001,
        0.23968750000000005,
        0.011249999999999982,
        0.1879375000000001,
        0.1163749999999999,
        0.12250000000000005,
        0.1816875,
        0.2249375,
        0.1027499999999999,
        0.16718750000000004,
        0.1939375000000001,
        0.11881249999999999,
        0.0390625,
        0.03518749999999993,
        0.07818750000000008,
        0.00275000000000003,
        0.03143750000000001,
        0.02212499999999995,
        0.09650000000000003,
        0.0769375000000001,
        0.014375000000000027,
        0.08431250000000001,
        0.08262499999999995,
        0.09462499999999996,
        0.21124999999999994,
        0.2145625,
        0.21343749999999995,
        0.21287499999999993,
        0.2125625,
        0.21275,
        0.21206250000000004,
        0.21150000000000002,
        0.21218749999999997,
        0.21275,
        0.213125,
        0.21318750000000009,
        0.001374999999999904,
        0.01981250000000001,
        0.06349999999999989,
        0.06125000000000003,
        0.018062500000000092,
        0.001687500000000064,
        0.029125000000000068,
        0.0671250000000001,
        0.02793749999999995,
        0.012062500000000087,
        0.006625000000000103,
        0.028562500000000046,
        0.19124999999999992,
        0.19206250000000002,
        0.1919375000000001,
        0.18837499999999996,
        0.19206250000000002,
        0.1916875,
        0.1923125000000001,
        0.19225000000000003,
        0.19237499999999996,
        0.19237499999999996,
        0.1921250000000001,
        0.19218749999999996,
        0.2464375000000001,
        0.26068749999999996,
        0.25087499999999996,
        0.2557499999999999,
        0.25468749999999996,
        0.2541875,
        0.2580625000000001,
        0.26125,
        0.2542500000000001,
        0.25675000000000003,
        0.2557499999999999,
        0.12268750000000006,
        0.04431249999999998,
        0.09718749999999998,
        0.09587499999999993,
        0.10400000000000009,
        0.034937500000000066,
        0.031187499999999924,
        0.16393750000000007,
        0.15793750000000006,
        0.06437500000000007,
        0.005312500000000053,
        0.015937499999999938,
        0.06781250000000005,
        0.2359374999999999,
        0.23606250000000006,
        0.2365625,
        0.2359374999999999,
        0.23631249999999993,
        0.2368125000000001,
        0.23543749999999997,
        0.2328125000000001,
        0.236375,
        0.2368125000000001,
        0.236375,
        0.2361875,
        0.24456250000000002,
        0.24456250000000002,
        0.24456250000000002,
        0.24449999999999994,
        0.24456250000000002,
        0.24456250000000002,
        0.24449999999999994,
        0.24449999999999994,
        0.24456250000000002,
        0.24456250000000002,
        0.24449999999999994,
        0.24449999999999994,
        0.08068750000000002,
        0.1121875000000001,
        0.028999999999999915,
        0.05224999999999991,
        0.08337499999999998,
        0.09993750000000001,
        0.04237500000000005,
        0.0669375000000001,
        0.04706250000000001,
        0.07387499999999991,
        0.00825000000000009,
        0.03343750000000001,
        0.13506250000000009,
        0.10549999999999993,
        0.00912500000000005,
        0.16037499999999993,
        0.021749999999999936,
        0.02299999999999991,
        0.06006249999999991,
        0.04431249999999998,
        0.040999999999999925,
        0.10706250000000006,
        0.10731249999999992,
        0.0016249999999999876,
        0.22399999999999998,
        0.224375,
        0.22425000000000006,
        0.2241249999999999,
        0.2239374999999999,
        0.22425000000000006,
        0.22399999999999998,
        0.2241249999999999,
        0.22406250000000005,
        0.22425000000000006,
        0.22406250000000005,
        0.22425000000000006,
        0.08381250000000007,
        0.017625000000000002,
        0.03312500000000007,
        0.0031250000000000444,
        0.04049999999999998,
        0.08624999999999994,
        0.13837499999999991,
        0.007687500000000069,
        0.0068749999999999645,
        0.06000000000000005,
        0.09981250000000008,
        0.01924999999999999,
        0.14474999999999993,
        0.023187499999999917,
        0.06075000000000008,
        0.04068749999999999,
        0.0396875000000001,
        0.1474375000000001,
        0.1875,
        0.19100000000000006,
        0.031062499999999993,
        0.1296250000000001,
        0.012375000000000025,
        0.17112499999999997,
        0.08243749999999994,
        0.011687500000000073,
        0.006999999999999895,
        0.028187500000000032,
        0.012375000000000025,
        0.12137500000000001,
        0.0006250000000000977,
        0.027812500000000018,
        0.08600000000000008,
        0.1178125000000001,
        0.004937500000000039,
        0.0676874999999999,
        0.22324999999999995,
        0.19924999999999993,
        0.22131250000000002,
        0.13175000000000003,
        0.22075,
        0.21843750000000006,
        0.2103124999999999,
        0.22712500000000002,
        0.004750000000000032,
        0.2215625000000001,
        0.03431249999999997,
        0.22343749999999996,
        0.1957500000000001,
        0.04156249999999995,
        0.18474999999999997,
        0.1448125,
        0.035374999999999934,
        0.19474999999999998,
        0.062000000000000055,
        0.13137500000000002,
        0.16593750000000007,
        0.04481249999999992,
        0.1356250000000001,
        0.20462500000000006,
        0.03356249999999994,
        0.031312500000000076,
        0.14468750000000008,
        0.12281249999999999,
        0.0633125000000001,
        0.01418750000000002,
        0.15718750000000004,
        0.14237499999999992,
        0.20456249999999998,
        0.004124999999999934,
        0.0911249999999999,
        0.17074999999999996,
        0.19218749999999996,
        0.18818749999999995,
        0.18943749999999993,
        0.19762499999999994,
        0.20506249999999993,
        0.17262500000000003,
        0.18975000000000009,
        0.17412500000000009,
        0.19362499999999994,
        0.18156250000000007,
        0.19118750000000007,
        0.2077500000000001,
        0.2670625,
        0.2670625,
        0.26712500000000006,
        0.26712500000000006,
        0.26712500000000006,
        0.2670625,
        0.2670625,
        0.2670625,
        0.26712500000000006,
        0.26712500000000006,
        0.26712500000000006,
        0.2670625,
        0.17149999999999999,
        0.18181249999999993,
        0.23524999999999996,
        0.014250000000000096,
        0.1648750000000001,
        0.1999375000000001,
        0.20599999999999996,
        0.0975625,
        0.14837499999999992,
        0.1578124999999999,
        0.014000000000000012,
        0.0036249999999999893,
        0.26312500000000005,
        0.26312500000000005,
        0.26325,
        0.2631874999999999,
        0.26312500000000005,
        0.26325,
        0.26325,
        0.2631874999999999,
        0.26312500000000005,
        0.26312500000000005,
        0.2631874999999999,
        0.2631874999999999,
        0.047374999999999945,
        0.0723125,
        0.04849999999999999,
        0.014812499999999895,
        0.016000000000000014,
        0.13531249999999995,
        0.04756249999999995,
        0.012312499999999948,
        0.01837500000000003,
        0.05481249999999993,
        0.02068749999999997,
        0.06687500000000002,
        0.19681250000000006,
        0.1966874999999999,
        0.19674999999999998,
        0.19662500000000005,
        0.19674999999999998,
        0.19674999999999998,
        0.19674999999999998,
        0.1966874999999999,
        0.19674999999999998,
        0.19674999999999998,
        0.19681250000000006,
        0.1966874999999999,
        0.23606250000000006,
        0.2368125000000001,
        0.23693750000000002,
        0.23587500000000006,
        0.23662500000000009,
        0.23875000000000002,
        0.23649999999999993,
        0.23687499999999995,
        0.23524999999999996,
        0.2370000000000001,
        0.2371875000000001,
        0.23687499999999995,
        0.19825000000000004,
        0.19818749999999996,
        0.19818749999999996,
        0.1981250000000001,
        0.19825000000000004,
        0.19818749999999996,
        0.19825000000000004,
        0.19825000000000004,
        0.19818749999999996,
        0.1981250000000001,
        0.19818749999999996,
        0.19825000000000004,
        0.08850000000000002,
        0.07843749999999994,
        0.08918749999999998,
        0.00031249999999993783,
        0.010937500000000044,
        0.026687499999999975,
        0.06137499999999996,
        0.04137499999999994,
        0.007062499999999972,
        0.03662499999999991,
        0.00031249999999993783,
        0.08099999999999996
      ]
    },
    "32000:1.030": {
      "graph_vi": [
        1.3410762899073698,
        1.7769810689609615,
        1.5032003386965767,
        1.8848417266658872,
        0.8801693442597412,
        0.0001605048855366632,
        0.6488965517604307,
        1.579649548689534,
        1.8735609587545436,
        1.951424834033475,
        0.9102562909000329,
        0.004666006510532717,
        0.008292011728373565,
        0.543297877679158,
        1.9346178087656214,
        1.84450132376456,
        0.0012684391458843433,
        0.12310953340580578,
        0.003925761251501263,
        1.5486485243796266,
        0.009041927783478586,
        1.031357529240486,
        0.0674831924479335,
        0.0003191160455962252,
        0.021912316294863173,
        0.9071530072853599,
        0.27701848392847916,
        0.007426522577933731,
        1.6168018398497348,
        0.01680369351329196
      ],
      "overlap_values": [
        0.24974999999999992,
        0.25275000000000003,
        0.2573749999999999,
        0.128625,
        0.23124999999999996,
        0.07718749999999996,
        0.242,
        0.26312500000000005,
        0.2359374999999999,
        0.04400000000000004,
        0.24362499999999998,
        0.248,
        0.2044999999999999,
        0.23231249999999992,
        0.19674999999999998,
        0.12674999999999992,
        0.1845000000000001,
        0.19962499999999994,
        0.0899375,
        0.0975625,
        0.04556249999999995,
        0.2055625000000001,
        0.12987499999999996,
        0.20787500000000003,
        0.12325000000000008,
        0.05512500000000009,
        0.04774999999999996,
        0.1131875,
        0.14625,
        0.09081249999999996,
        0.1430625000000001,
        0.12274999999999991,
        0.14393750000000005,
        0.02187500000000009,
        0.1261874999999999,
        0.035812500000000025,
        0.055749999999999966,
        0.09250000000000003,
        0.033937499999999954,
        0.04431249999999998,
        0.014812499999999895,
        0.023125000000000062,
        0.08493750000000011,
        0.12525000000000008,
        0.05893750000000009,
        0.14500000000000002,
        0.043625000000000025,
        0.0370625,
        0.23362499999999997,
        0.224375,
        0.21968750000000004,
        0.2301249999999999,
        0.23293750000000002,
        0.19274999999999998,
        0.22512500000000002,
        0.234375,
        0.2275624999999999,
        0.1576249999999999,
        0.20225000000000004,
        0.22100000000000009,
        0.2473749999999999,
        0.2473749999999999,
        0.24731250000000005,
        0.2473749999999999,
        0.2473749999999999,
        0.2473749999999999,
        0.2473749999999999,
        0.2473749999999999,
        0.2473749999999999,
        0.2473749999999999,
        0.2473749999999999,
        0.2473749999999999,
        0.0711250000000001,
        0.06262499999999993,
        0.05356249999999996,
        0.06275000000000008,
        0.06206249999999991,
        0.038249999999999895,
        0.06262499999999993,
        0.06287500000000001,
        0.06218750000000006,
        0.06206249999999991,
        0.06237500000000007,
        0.06318749999999995,
        0.18881250000000005,
        0.1870624999999999,
        0.20074999999999998,
        0.179875,
        0.11937500000000001,
        0.23168750000000005,
        0.19656249999999997,
        0.16237499999999994,
        0.1806874999999999,
        0.07000000000000006,
        0.14456249999999993,
        0.08850000000000002,
        0.0853124999999999,
        0.13975000000000004,
        0.10456249999999989,
        0.18193750000000009,
        0.12068750000000006,
        0.04443749999999991,
        0.1570625000000001,
        0.006937500000000041,
        0.11693749999999992,
        0.08218750000000008,
        0.11881249999999999,
        0.18074999999999997,
        0.07831250000000001,
        0.054312499999999986,
        0.020937500000000053,
        0.05681249999999993,
        0.005875000000000075,
        0.05162500000000003,
        0.09299999999999997,
        0.103375,
        0.08024999999999993,
        0.07937499999999997,
        0.10749999999999993,
        0.03606250000000011,
        0.15918750000000004,
        0.14300000000000002,
        0.17937500000000006,
        0.17518750000000005,
        0.15500000000000003,
        0.16999999999999993,
        0.16118750000000004,
        0.03718749999999993,
        0.13793750000000005,
        0.17775000000000007,
        0.18137500000000006,
        0.1806874999999999,
        0.2644375000000001,
        0.264375,
        0.2638125,
        0.2642500000000001,
        0.26431249999999995,
        0.264375,
        0.26431249999999995,
        0.26449999999999996,
        0.2642500000000001,
        0.26431249999999995,
        0.264375,
        0.264375,
        0.1989375,
        0.1986874999999999,
        0.19874999999999998,
        0.1988749999999999,
        0.1989375,
        0.1986874999999999,
        0.19881250000000006,
        0.1988749999999999,
        0.1989375,
        0.19856249999999998,
        0.19900000000000007,
        0.19881250000000006,
        0.1370625000000001,
        0.1504375,
        0.14587499999999998,
        0.13687500000000008,
        0.1608750000000001,
        0.15693749999999995,
        0.15293749999999995,
        0.15056249999999993,
        0.14031250000000006,
        0.14206249999999998,
        0.16474999999999995,
        0.14881250000000001,
        0.09787499999999993,
        0.007749999999999924,
        0.10762500000000008,
        0.2039375000000001,
        0.10256249999999989,
        0.21131250000000001,
        0.13243749999999999,
        0.002062500000000078,
        0.020187500000000025,
        0.0033125000000000515,
        0.032937500000000064,
        0.1588750000000001,
        0.08937499999999998,
        0.02693750000000006,
        0.15799999999999992,
        0.135,
        0.004250000000000087,
        0.09968749999999993,
        0.15575000000000006,
        0.10906250000000006,
        0.1328125,
        0.10881249999999998,
        0.09706250000000005,
        0.09156249999999999,
        0.20100000000000007,
        0.20106249999999992,
        0.20106249999999992,
        0.20106249999999992,
        0.20106249999999992,
        0.20106249999999992,
        0.20106249999999992,
        0.20106249999999992,
        0.20106249999999992,
        0.20106249999999992,
        0.20106249999999992,
        0.20106249999999992,
        0.12087500000000007,
        0.12312499999999993,
        0.12112499999999993,
        0.12074999999999991,
        0.12068750000000006,
        0.1216250000000001,
        0.12068750000000006,
        0.12093749999999992,
        0.12131249999999993,
        0.12081249999999999,
        0.12050000000000005,
        0.12081249999999999,
        0.282875,
        0.2830625,
        0.282875,
        0.28325,
        0.282875,
        0.282875,
        0.282875,
        0.282875,
        0.282875,
        0.282875,
        0.282875,
        0.28293750000000006,
        0.11499999999999999,
        0.23931250000000004,
        0.21118750000000008,
        0.20537500000000009,
        0.22331250000000002,
        0.21706249999999994,
        0.238,
        0.05568749999999989,
        0.2171875000000001,
        0.21206250000000004,
        0.1450625000000001,
        0.22531250000000003,
        0.16912499999999997,
        0.16900000000000004,
        0.16900000000000004,
        0.16874999999999996,
        0.1690624999999999,
        0.1688750000000001,
        0.16900000000000004,
        0.16881250000000003,
        0.16881250000000003,
        0.16874999999999996,
        0.1688750000000001,
        0.16900000000000004,
        0.21481250000000007,
        0.09518749999999998,
        0.21487499999999993,
        0.21568750000000003,
        0.05962500000000004,
        0.08168749999999991,
        0.21381249999999996,
        0.20256249999999998,
        0.21368750000000003,
        0.2133750000000001,
        0.22487499999999994,
        0.21399999999999997,
        0.26750000000000007,
        0.2678750000000001,
        0.268,
        0.26812499999999995,
        0.268,
        0.267625,
        0.2675624999999999,
        0.2674375,
        0.26793749999999994,
        0.2673749999999999,
        0.26849999999999996,
        0.267625,
        0.1736875,
        0.17362499999999992,
        0.17362499999999992,
        0.17356250000000006,
        0.17362499999999992,
        0.17362499999999992,
        0.17362499999999992,
        0.17362499999999992,
        0.17362499999999992,
        0.17362499999999992,
        0.17362499999999992,
        0.17362499999999992,
        0.22362499999999996,
        0.22343749999999996,
        0.22306249999999994,
        0.2230000000000001,
        0.22312500000000002,
        0.22287499999999993,
        0.22331250000000002,
        0.22306249999999994,
        0.22331250000000002,
        0.22306249999999994,
        0.22287499999999993,
        0.22312500000000002,
        0.17443750000000002,
        0.18881250000000005,
        0.1754374999999999,
        0.1765000000000001,
        0.1888749999999999,
        0.18293749999999998,
        0.18118750000000006,
        0.1743125000000001,
        0.1828749999999999,
        0.19018749999999995,
        0.08543750000000006,
        0.20762499999999995,
        0.24825000000000008,
        0.269625,
        0.26993749999999994,
        0.26993749999999994,
        0.27049999999999996,
        0.2710625,
        0.2698750000000001,
        0.2706249999999999,
        0.2696875000000001,
        0.2702500000000001,
        0.27237500000000003,
        0.2702500000000001,
        0.10912499999999992,
        0.10931249999999992,
        0.109375,
        0.10925000000000007,
        0.10925000000000007,
        0.10918749999999999,
        0.10912499999999992,
        0.10925000000000007,
        0.10912499999999992,
        0.10912499999999992,
        0.10912499999999992,
        0.10925000000000007,
        0.20537500000000009,
        0.17718750000000005,
        0.17362499999999992,
        0.042312499999999975,
        0.18618749999999995,
        0.17818749999999994,
        0.013249999999999984,
        0.14968749999999997,
        0.17518750000000005,
        0.18343749999999992,
        0.18693749999999998,
        0.06731250000000011,
        0.19093749999999998,
        0.1908749999999999,
        0.1913125,
        0.1910624999999999,
        0.19093749999999998,
        0.1910624999999999,
        0.19118750000000007,
        0.191125,
        0.191125,
        0.19124999999999992,
        0.191125,
        0.19118750000000007
      ]
    },
    "32000:1.040": {
      "graph_vi": [
        1.9094141628662575,
        0.012125513517386659,
        0.05274633008752109,
        0.0017022989541481757,
        1.878760913932067,
        0.12385949898727718,
        1.9261686616132994,
        0.12879964065382077,
        0.0027077414296624346,
        0.17048923440178154,
        0.01517138780359569,
        0.06076671647496817,
        0.001535000321541514,
        0.03211328340728592,
        0.16688733794856825,
        0.35516773388997325,
        0.542716074717353,
        1.9153699140264602,
        1.8526270164422145,
        0.05265065264967179,
        1.8264067744433319,
        0.0,
        0.06470635130182618,
        1.8187323101104302,
        0.01713953200318236,
        0.001220846838343653,
        0.12204282532691786,
        1.6163546630740229,
        0.0005106977020860385,
        1.943500427118417
      ],
      "overlap_values": [
        0.13024999999999998,
        0.03237500000000004,
        0.1316250000000001,
        0.1444375,
        0.048687499999999995,
        0.1339999999999999,
        0.03299999999999992,
        0.005875000000000075,
        0.11850000000000005,
        0.019187499999999913,
        0.058812499999999934,
        0.11093749999999991,
        0.2771874999999999,
        0.27725,
        0.27712500000000007,
        0.2771874999999999,
        0.27712500000000007,
        0.2770625,
        0.2770625,
        0.2771874999999999,
        0.2770625,
        0.27712500000000007,
        0.2771874999999999,
        0.27637500000000004,
        0.234375,
        0.2361875,
        0.2350000000000001,
        0.23462500000000008,
        0.2348125000000001,
        0.23381249999999998,
        0.2345625,
        0.23431249999999992,
        0.23468749999999994,
        0.2345625,
        0.23487499999999994,
        0.23512500000000003,
        0.292875,
        0.2928124999999999,
        0.2926875,
        0.2926875,
        0.2929375000000001,
        0.29275000000000007,
        0.2926875,
        0.2928124999999999,
        0.2928124999999999,
        0.2929375000000001,
        0.2926875,
        0.2928124999999999,
        0.12137500000000001,
        0.08868750000000003,
        0.05800000000000005,
        0.028874999999999984,
        0.07768749999999991,
        0.07756249999999998,
        0.13393750000000004,
        0.14818749999999992,
        0.13149999999999995,
        0.1312500000000001,
        0.11668750000000006,
        0.08650000000000002,
        0.2830625,
        0.28312500000000007,
        0.28325,
        0.2822499999999999,
        0.27418750000000003,
        0.28312500000000007,
        0.2831874999999999,
        0.2822499999999999,
        0.28312500000000007,
        0.2831874999999999,
        0.28237500000000004,
        0.2830625,
        0.10162500000000008,
        0.11331249999999993,
        0.013249999999999984,
        0.03806250000000011,
        0.054312499999999986,
        0.0462499999999999,
        0.017562499999999925,
        0.10200000000000009,
        0.10381250000000009,
        0.06612499999999999,
        0.0234375,
        0.004750000000000032,
        0.1614374999999999,
        0.16131249999999997,
        0.16175000000000006,
        0.16193750000000007,
        0.1612499999999999,
        0.16199999999999992,
        0.16256249999999994,
        0.1614374999999999,
        0.1616249999999999,
        0.16112499999999996,
        0.15768749999999998,
        0.1605000000000001,
        0.24287499999999995,
        0.2428125000000001,
        0.24306249999999996,
        0.2430000000000001,
        0.24293750000000003,
        0.24287499999999995,
        0.2430000000000001,
        0.2430000000000001,
        0.24287499999999995,
        0.24287499999999995,
        0.2430000000000001,
        0.24287499999999995,
        0.246375,
        0.2466250000000001,
        0.24768750000000006,
        0.248,
        0.2435624999999999,
        0.24762499999999998,
        0.2490000000000001,
        0.24787500000000007,
        0.24768750000000006,
        0.24693750000000003,
        0.24893750000000003,
        0.24668749999999995,
        0.2514375,
        0.2518125,
        0.2517499999999999,
        0.25150000000000006,
        0.25168750000000006,
        0.25125,
        0.2513749999999999,
        0.25131250000000005,
        0.25168750000000006,
        0.25187500000000007,
        0.2515624999999999,
        0.251625,
        0.27812499999999996,
        0.2780625000000001,
        0.2771874999999999,
        0.27837500000000004,
        0.2780625000000001,
        0.27837500000000004,
        0.27812499999999996,
        0.27693750000000006,
        0.27831249999999996,
        0.27774999999999994,
        0.2773749999999999,
        0.2794375,
        0.27937499999999993,
        0.27937499999999993,
        0.27956249999999994,
        0.27937499999999993,
        0.27956249999999994,
        0.27937499999999993,
        0.27937499999999993,
        0.27956249999999994,
        0.27937499999999993,
        0.2795000000000001,
        0.27956249999999994,
        0.27937499999999993,
        0.2668124999999999,
        0.26712500000000006,
        0.2669999999999999,
        0.266,
        0.26693750000000005,
        0.2671874999999999,
        0.26693750000000005,
        0.26668749999999997,
        0.26693750000000005,
        0.2668124999999999,
        0.2670625,
        0.2670625,
        0.19718750000000007,
        0.19674999999999998,
        0.1969375,
        0.19656249999999997,
        0.19618749999999996,
        0.19643750000000004,
        0.19681250000000006,
        0.19599999999999995,
        0.1968749999999999,
        0.16331249999999997,
        0.19662500000000005,
        0.19637499999999997,
        0.16381249999999992,
        0.1165624999999999,
        0.16756250000000006,
        0.1690624999999999,
        0.16781249999999992,
        0.17375000000000007,
        0.16775000000000007,
        0.16756250000000006,
        0.167875,
        0.16775000000000007,
        0.16881250000000003,
        0.1680625,
        0.17375000000000007,
        0.16775000000000007,
        0.17062500000000003,
        0.17118750000000005,
        0.1714374999999999,
        0.1694374999999999,
        0.17025,
        0.16818749999999993,
        0.17043750000000002,
        0.1683125000000001,
        0.14831250000000007,
        0.15500000000000003,
        0.02531250000000007,
        0.11062499999999997,
        0.019062499999999982,
        0.13337500000000002,
        0.08156249999999998,
        0.13212500000000005,
        0.1101875000000001,
        0.008750000000000036,
        0.11737500000000001,
        0.16118750000000004,
        0.004937500000000039,
        0.11512499999999992,
        0.1712499999999999,
        0.07837500000000008,
        0.010750000000000037,
        0.08156249999999998,
        0.09481249999999997,
        0.19437499999999996,
        0.07393749999999999,
        0.02299999999999991,
        0.18375000000000008,
        0.19724999999999993,
        0.13937500000000003,
        0.1855,
        0.2566250000000001,
        0.2565625,
        0.2566250000000001,
        0.25668749999999996,
        0.25675000000000003,
        0.2560625000000001,
        0.25750000000000006,
        0.256375,
        0.25668749999999996,
        0.25668749999999996,
        0.25675000000000003,
        0.2569999999999999,
        0.02906249999999999,
        0.053312500000000096,
        0.10562500000000008,
        0.03781250000000003,
        0.0416875000000001,
        0.050687499999999996,
        0.10181250000000008,
        0.10812500000000003,
        0.009437499999999988,
        0.1399999999999999,
        0.14031250000000006,
        0.021500000000000075,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.15218749999999992,
        0.1500625,
        0.15037499999999993,
        0.14987499999999998,
        0.15074999999999994,
        0.14993750000000006,
        0.14931249999999996,
        0.15093749999999995,
        0.15037499999999993,
        0.1459999999999999,
        0.15118750000000003,
        0.14993750000000006,
        0.2620625000000001,
        0.09668750000000004,
        0.2557499999999999,
        0.12693749999999993,
        0.17481250000000004,
        0.2019375000000001,
        0.11031250000000004,
        0.09568749999999993,
        0.25275000000000003,
        0.09943750000000007,
        0.1616249999999999,
        0.17943749999999992,
        0.11043749999999997,
        0.11006249999999995,
        0.10993750000000002,
        0.1101875000000001,
        0.10987499999999994,
        0.11012500000000003,
        0.10993750000000002,
        0.1101875000000001,
        0.1107499999999999,
        0.11006249999999995,
        0.11012500000000003,
        0.11031250000000004,
        0.23006250000000006,
        0.22999999999999998,
        0.23006250000000006,
        0.22999999999999998,
        0.22999999999999998,
        0.22999999999999998,
        0.22999999999999998,
        0.22999999999999998,
        0.22999999999999998,
        0.22999999999999998,
        0.22999999999999998,
        0.22999999999999998,
        0.27293750000000006,
        0.27275000000000005,
        0.27293750000000006,
        0.27293750000000006,
        0.2724375000000001,
        0.27268749999999997,
        0.27312500000000006,
        0.2735000000000001,
        0.27275000000000005,
        0.27249999999999996,
        0.272875,
        0.2584375000000001,
        0.030124999999999957,
        0.018999999999999906,
        0.0036249999999999893,
        0.09643749999999995,
        0.020062500000000094,
        0.10768749999999994,
        0.03974999999999995,
        0.05043749999999991,
        0.012750000000000039,
        0.008312499999999945,
        0.08374999999999999,
        0.07343750000000004,
        0.30393749999999997,
        0.30393749999999997,
        0.3038749999999999,
        0.3038749999999999,
        0.30393749999999997,
        0.30393749999999997,
        0.3038749999999999,
        0.30393749999999997,
        0.30393749999999997,
        0.3038749999999999,
        0.3038749999999999,
        0.30393749999999997,
        0.1251875,
        0.0078125,
        0.017125000000000057,
        0.16300000000000003,
        0.0753124999999999,
        0.10325000000000006,
        0.16556250000000006,
        0.08893749999999989,
        0.023062499999999986,
        0.03256250000000005,
        0.0747500000000001,
        0.010250000000000092
      ]
    },
    "32000:1.050": {
      "graph_vi": [
        0.0051064031820959935,
        0.001865737061260159,
        0.0006930784092869193,
        0.0102042936574286,
        1.9581387614988068,
        0.0014137631576840448,
        -2.220446049250313e-16,
        0.008440252921981129,
        0.002509494992680148,
        0.0005252878304065471,
        1.9443501284515519,
        0.004273146287946401,
        0.001413768632748033,
        1.6154908103231076,
        0.021482452601740972,
        0.0012554527098971111,
        0.03242603472379134,
        0.0004669226474189746,
        1.7952179395423928,
        0.0005106964804896689,
        0.2217617584950838,
        0.005088150036077853,
        0.018959971206240288,
        0.636774451190952,
        0.0010386724853505608,
        0.6417043122621117,
        1.900624524351194,
        0.0010256065477334533,
        0.0009551036037019799,
        1.825772382087498
      ],
      "overlap_values": [
        0.2695000000000001,
        0.2694375,
        0.269625,
        0.2695624999999999,
        0.2695000000000001,
        0.2696875000000001,
        0.2695624999999999,
        0.269625,
        0.2695624999999999,
        0.26931250000000007,
        0.2695624999999999,
        0.2696875000000001,
        0.2811874999999999,
        0.28112500000000007,
        0.2813125000000001,
        0.28125,
        0.28125,
        0.28112500000000007,
        0.2811874999999999,
        0.28125,
        0.28112500000000007,
        0.28112500000000007,
        0.2813125000000001,
        0.28112500000000007,
        0.28075000000000006,
        0.28075000000000006,
        0.28075000000000006,
        0.28075000000000006,
        0.280875,
        0.28075000000000006,
        0.28075000000000006,
        0.28075000000000006,
        0.28075000000000006,
        0.28075000000000006,
        0.28075000000000006,
        0.2808124999999999,
        0.27193749999999994,
        0.272,
        0.2718750000000001,
        0.27193749999999994,
        0.27237500000000003,
        0.271625,
        0.2718750000000001,
        0.2714375,
        0.272,
        0.2718750000000001,
        0.2720625000000001,
        0.272,
        0.030937500000000062,
        0.026375000000000037,
        0.02187500000000009,
        0.06793749999999998,
        0.040874999999999995,
        0.10299999999999998,
        0.12387499999999996,
        0.007249999999999979,
        0.029562499999999936,
        0.09331249999999991,
        0.041437500000000016,
        0.03081249999999991,
        0.3246875,
        0.3246875,
        0.3246875,
        0.3246875,
        0.3246875,
        0.32462499999999994,
        0.3246875,
        0.32462499999999994,
        0.32462499999999994,
        0.32462499999999994,
        0.32462499999999994,
        0.32462499999999994,
        0.27131250000000007,
        0.27131250000000007,
        0.27131250000000007,
        0.27131250000000007,
        0.27131250000000007,
        0.27131250000000007,
        0.27131250000000007,
        0.27131250000000007,
        0.27131250000000007,
        0.27131250000000007,
        0.27131250000000007,
        0.27131250000000007,
        0.26550000000000007,
        0.26550000000000007,
        0.26531250000000006,
        0.26512500000000006,
        0.2651874999999999,
        0.2651874999999999,
        0.26525,
        0.2651874999999999,
        0.2656875000000001,
        0.26512500000000006,
        0.26512500000000006,
        0.26512500000000006,
        0.29381250000000003,
        0.29381250000000003,
        0.2936875000000001,
        0.2936875000000001,
        0.29356249999999995,
        0.29381250000000003,
        0.29381250000000003,
        0.29381250000000003,
        0.2936875000000001,
        0.29356249999999995,
        0.29381250000000003,
        0.29381250000000003,
        0.3375625,
        0.33762500000000006,
        0.3375625,
        0.3375625,
        0.33762500000000006,
        0.33762500000000006,
        0.3375625,
        0.33762500000000006,
        0.33762500000000006,
        0.33762500000000006,
        0.3375625,
        0.3375625,
        0.06525000000000003,
        0.05725000000000002,
        0.011937499999999934,
        0.03518749999999993,
        0.03374999999999995,
        0.03962500000000002,
        0.07837500000000008,
        0.004937500000000039,
        0.12081249999999999,
        0.10575000000000001,
        0.06993749999999999,
        0.09412500000000001,
        0.24456250000000002,
        0.24443750000000009,
        0.24449999999999994,
        0.2446250000000001,
        0.24443750000000009,
        0.2446250000000001,
        0.24449999999999994,
        0.24449999999999994,
        0.24456250000000002,
        0.24456250000000002,
        0.24456250000000002,
        0.24468749999999995,
        0.32018750000000007,
        0.3203750000000001,
        0.32018750000000007,
        0.3203750000000001,
        0.32018750000000007,
        0.32018750000000007,
        0.32018750000000007,
        0.32018750000000007,
        0.3203750000000001,
        0.3203750000000001,
        0.3203750000000001,
        0.3203750000000001,
        0.10468750000000004,
        0.13456249999999992,
        0.1221874999999999,
        0.14893749999999994,
        0.21924999999999994,
        0.029749999999999943,
        0.06643749999999993,
        0.023374999999999924,
        0.18375000000000008,
        0.11362500000000009,
        0.17481250000000004,
        0.13650000000000007,
        0.19999999999999996,
        0.19968750000000002,
        0.20037499999999997,
        0.20006250000000003,
        0.20025000000000004,
        0.19981249999999995,
        0.1999375000000001,
        0.19968750000000002,
        0.20037499999999997,
        0.19968750000000002,
        0.1997500000000001,
        0.20006250000000003,
        0.28800000000000003,
        0.28800000000000003,
        0.28800000000000003,
        0.28800000000000003,
        0.28800000000000003,
        0.28812499999999996,
        0.28800000000000003,
        0.28800000000000003,
        0.28818750000000004,
        0.28800000000000003,
        0.28800000000000003,
        0.28800000000000003,
        0.2586250000000001,
        0.2586250000000001,
        0.2584375000000001,
        0.25931250000000006,
        0.25856250000000003,
        0.25868749999999996,
        0.25849999999999995,
        0.25887499999999997,
        0.25875000000000004,
        0.2586250000000001,
        0.2580625000000001,
        0.25868749999999996,
        0.3073125000000001,
        0.3073125000000001,
        0.30725,
        0.3073125000000001,
        0.30725,
        0.3073125000000001,
        0.3073125000000001,
        0.30725,
        0.3073125000000001,
        0.3073125000000001,
        0.3073125000000001,
        0.30725,
        0.014124999999999943,
        0.17037499999999994,
        0.16775000000000007,
        0.06393749999999998,
        0.1378124999999999,
        0.11112499999999992,
        0.08756249999999999,
        0.07087500000000002,
        0.11681249999999999,
        0.08506250000000004,
        0.2353749999999999,
        0.15137500000000004,
        0.3118749999999999,
        0.3118749999999999,
        0.3118749999999999,
        0.3118749999999999,
        0.3118749999999999,
        0.3119375,
        0.3119375,
        0.3118749999999999,
        0.3119375,
        0.3119375,
        0.3118749999999999,
        0.3119375,
        0.1171875,
        0.11312499999999992,
        0.11443749999999997,
        0.11406249999999996,
        0.10531249999999992,
        0.1121875000000001,
        0.11618750000000011,
        0.11331249999999993,
        0.11393750000000002,
        0.11356250000000001,
        0.11512499999999992,
        0.1158125000000001,
        0.2802500000000001,
        0.28012499999999996,
        0.28012499999999996,
        0.2802500000000001,
        0.2802500000000001,
        0.2798750000000001,
        0.2802500000000001,
        0.28,
        0.2802500000000001,
        0.2802500000000001,
        0.2802500000000001,
        0.28012499999999996,
        0.230375,
        0.230375,
        0.23025000000000007,
        0.23025000000000007,
        0.23043750000000007,
        0.23143749999999996,
        0.23049999999999993,
        0.2301875,
        0.23043750000000007,
        0.2305625,
        0.23049999999999993,
        0.23025000000000007,
        0.2868124999999999,
        0.287625,
        0.20906249999999993,
        0.28756249999999994,
        0.22481250000000008,
        0.28856250000000006,
        0.2888124999999999,
        0.28631249999999997,
        0.287625,
        0.27856250000000005,
        0.2858125,
        0.28774999999999995,
        0.26531250000000006,
        0.26531250000000006,
        0.2653749999999999,
        0.26531250000000006,
        0.26525,
        0.26531250000000006,
        0.26531250000000006,
        0.26531250000000006,
        0.26531250000000006,
        0.2651874999999999,
        0.2653749999999999,
        0.26531250000000006,
        0.2411875000000001,
        0.23031249999999992,
        0.23287499999999994,
        0.2333750000000001,
        0.2305625,
        0.23562499999999997,
        0.2375624999999999,
        0.23425000000000007,
        0.2390000000000001,
        0.2475624999999999,
        0.2433749999999999,
        0.23831249999999993,
        0.035062499999999996,
        0.046062499999999895,
        0.19187500000000002,
        0.16918750000000005,
        0.021500000000000075,
        0.17193750000000008,
        0.11925000000000008,
        0.13306250000000008,
        0.03631249999999997,
        0.21649999999999991,
        0.15356250000000005,
        0.14287500000000009,
        0.2820625000000001,
        0.28200000000000003,
        0.2820625000000001,
        0.2820625000000001,
        0.2820625000000001,
        0.2820625000000001,
        0.28200000000000003,
        0.28200000000000003,
        0.28200000000000003,
        0.2820625000000001,
        0.2820625000000001,
        0.28218750000000004,
        0.29637500000000006,
        0.29637500000000006,
        0.29637500000000006,
        0.29637500000000006,
        0.29637500000000006,
        0.29637500000000006,
        0.29637500000000006,
        0.29637500000000006,
        0.29637500000000006,
        0.29637500000000006,
        0.29637500000000006,
        0.29637500000000006,
        0.20625000000000004,
        0.23150000000000004,
        0.27256250000000004,
        0.08200000000000007,
        0.08156249999999998,
        0.0663125,
        0.07006249999999992,
        0.17575000000000007,
        0.1835,
        0.22324999999999995,
        0.23462500000000008,
        0.06843749999999993
      ]
    },
    "32000:1.060": {
      "graph_vi": [
        0.6821375690987167,
        0.0005106967427460068,
        0.0014161320602388955,
        1.8665397155484318,
        0.0004669235416107592,
        0.0020557732806676153,
        0.003967123650090375,
        0.004822556339760721,
        0.0008349338227078621,
        1.9408742469948108,
        0.0023315431817755475,
        0.0012630662345431403,
        0.0017868795442744913,
        0.0011816079578530784,
        0.03617494403349571,
        -2.220446049250313e-16,
        0.023478082898534213,
        0.04788610451549662,
        0.08482995844300491,
        1.9182462980169126,
        0.007432215653855542,
        0.5796818548922865,
        0.003684489625781909,
        0.06930431564765041,
        0.0014034170770623104,
        1.7820016295832748,
        0.025913228251863034,
        1.7318036847964873,
        0.07558184081977397,
        1.8638868583610149
      ],
      "overlap_values": [
        0.24568750000000006,
        0.24387500000000006,
        0.24587500000000007,
        0.24631249999999993,
        0.24612499999999993,
        0.24649999999999994,
        0.24524999999999997,
        0.24543749999999998,
        0.246375,
        0.24193749999999992,
        0.0865625000000001,
        0.06843749999999993,
        0.3393124999999999,
        0.339375,
        0.3393124999999999,
        0.3393124999999999,
        0.3393124999999999,
        0.3393124999999999,
        0.339375,
        0.339375,
        0.3393124999999999,
        0.339375,
        0.3393124999999999,
        0.339375,
        0.23006250000000006,
        0.23006250000000006,
        0.2301249999999999,
        0.23006250000000006,
        0.23006250000000006,
        0.23006250000000006,
        0.2301875,
        0.23006250000000006,
        0.2301249999999999,
        0.2301249999999999,
        0.2301249999999999,
        0.22999999999999998,
        0.21056249999999999,
        0.01431249999999995,
        0.18243750000000003,
        0.06600000000000006,
        0.20256249999999998,
        0.07981250000000006,
        0.1968749999999999,
        0.236,
        0.07037500000000008,
        0.06306250000000002,
        0.08306250000000004,
        0.1781250000000001,
        0.3033125000000001,
        0.30337499999999995,
        0.3033125000000001,
        0.3033125000000001,
        0.3033125000000001,
        0.30337499999999995,
        0.30337499999999995,
        0.3033125000000001,
        0.3033125000000001,
        0.3033125000000001,
        0.30337499999999995,
        0.3033125000000001,
        0.27431249999999996,
        0.27418750000000003,
        0.27431249999999996,
        0.2742500000000001,
        0.2742500000000001,
        0.2742500000000001,
        0.2742500000000001,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.27418750000000003,
        0.3118749999999999,
        0.3118749999999999,
        0.31174999999999997,
        0.31156249999999996,
        0.31174999999999997,
        0.31143750000000003,
        0.3118749999999999,
        0.31162500000000004,
        0.3116874999999999,
        0.31174999999999997,
        0.31181250000000005,
        0.31181250000000005,
        0.2940624999999999,
        0.2940624999999999,
        0.29412499999999997,
        0.29437500000000005,
        0.2940624999999999,
        0.29418750000000005,
        0.2940624999999999,
        0.29412499999999997,
        0.29418750000000005,
        0.29412499999999997,
        0.29412499999999997,
        0.29393749999999996,
        0.32718749999999996,
        0.32718749999999996,
        0.3271250000000001,
        0.3271250000000001,
        0.3271250000000001,
        0.3271250000000001,
        0.32718749999999996,
        0.32718749999999996,
        0.32718749999999996,
        0.32718749999999996,
        0.3271250000000001,
        0.3271250000000001,
        0.012812499999999893,
        0.17793750000000008,
        0.19962499999999994,
        0.17193750000000008,
        0.11693749999999992,
        0.062249999999999917,
        0.20206250000000003,
        0.10531249999999992,
        0.040437499999999904,
        0.1944999999999999,
        0.026375000000000037,
        0.13256249999999992,
        0.34143750000000006,
        0.34143750000000006,
        0.34143750000000006,
        0.3416874999999999,
        0.3416874999999999,
        0.3416874999999999,
        0.3416874999999999,
        0.3416874999999999,
        0.34143750000000006,
        0.3416874999999999,
        0.3416874999999999,
        0.3416874999999999,
        0.3006875,
        0.3006875,
        0.3006875,
        0.3006875,
        0.3006875,
        0.3006875,
        0.3006875,
        0.3008124999999999,
        0.3006875,
        0.3006875,
        0.3006875,
        0.3006875,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.310125,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.31037500000000007,
        0.26649999999999996,
        0.26649999999999996,
        0.26656250000000004,
        0.26649999999999996,
        0.26656250000000004,
        0.26656250000000004,
        0.26656250000000004,
        0.26649999999999996,
        0.2666249999999999,
        0.2666249999999999,
        0.26656250000000004,
        0.26668749999999997,
        0.25,
        0.2490000000000001,
        0.2501875,
        0.24962499999999999,
        0.2486250000000001,
        0.24912500000000004,
        0.24987500000000007,
        0.2505625,
        0.25,
        0.2502500000000001,
        0.24987500000000007,
        0.2500625000000001,
        0.3182499999999999,
        0.3182499999999999,
        0.3182499999999999,
        0.3182499999999999,
        0.3182499999999999,
        0.3182499999999999,
        0.3182499999999999,
        0.3182499999999999,
        0.3182499999999999,
        0.3182499999999999,
        0.3182499999999999,
        0.3182499999999999,
        0.26056250000000003,
        0.26068749999999996,
        0.2604375000000001,
        0.26031249999999995,
        0.26056250000000003,
        0.2608124999999999,
        0.2604375000000001,
        0.26075000000000004,
        0.26075000000000004,
        0.26049999999999995,
        0.26087499999999997,
        0.26112500000000005,
        0.3189375000000001,
        0.31881249999999994,
        0.31881249999999994,
        0.3186875,
        0.318875,
        0.31862499999999994,
        0.3187500000000001,
        0.3173125000000001,
        0.3185,
        0.318875,
        0.318875,
        0.3170625,
        0.32981250000000006,
        0.32918749999999997,
        0.33143750000000005,
        0.32925000000000004,
        0.3286875,
        0.3296874999999999,
        0.3291249999999999,
        0.3216874999999999,
        0.3293124999999999,
        0.329375,
        0.32906250000000004,
        0.3289375000000001,
        0.13250000000000006,
        0.005624999999999991,
        0.03037500000000004,
        0.07137499999999997,
        0.07262499999999994,
        0.13956250000000003,
        0.18474999999999997,
        0.0416875000000001,
        0.14137500000000003,
        0.13956250000000003,
        0.10112499999999991,
        0.06662499999999993,
        0.2720625000000001,
        0.2720625000000001,
        0.272,
        0.2720625000000001,
        0.27193749999999994,
        0.2720625000000001,
        0.2720625000000001,
        0.27212499999999995,
        0.27193749999999994,
        0.27212499999999995,
        0.272,
        0.2718750000000001,
        0.012124999999999941,
        0.012437500000000101,
        0.006687499999999957,
        0.011500000000000066,
        0.0015000000000000568,
        0.011312500000000059,
        0.011624999999999996,
        0.0024999999999999467,
        0.004687499999999956,
        0.00793749999999993,
        0.0005625000000000213,
        0.008625000000000105,
        0.30456250000000007,
        0.30456250000000007,
        0.3047500000000001,
        0.3046249999999999,
        0.3046249999999999,
        0.30481249999999993,
        0.30456250000000007,
        0.3046249999999999,
        0.30456250000000007,
        0.30456250000000007,
        0.3046249999999999,
        0.3046249999999999,
        0.22487499999999994,
        0.23043750000000007,
        0.2250000000000001,
        0.2253750000000001,
        0.22425000000000006,
        0.22449999999999992,
        0.22481250000000008,
        0.22481250000000008,
        0.2250000000000001,
        0.2250000000000001,
        0.22425000000000006,
        0.22481250000000008,
        0.2671874999999999,
        0.2671874999999999,
        0.2671874999999999,
        0.2671874999999999,
        0.2670625,
        0.2670625,
        0.2671874999999999,
        0.2670625,
        0.2670625,
        0.2670625,
        0.26712500000000006,
        0.2670625,
        0.22687499999999994,
        0.03112500000000007,
        0.1923125000000001,
        0.2410000000000001,
        0.16181249999999991,
        0.13487500000000008,
        0.11125000000000007,
        0.1815,
        0.12512499999999993,
        0.11506250000000007,
        0.17393750000000008,
        0.16312499999999996,
        0.29737499999999994,
        0.2970625,
        0.29718749999999994,
        0.29675000000000007,
        0.2968124999999999,
        0.2968124999999999,
        0.2973125000000001,
        0.296875,
        0.29718749999999994,
        0.2966875,
        0.2970625,
        0.29675000000000007,
        0.07831250000000001,
        0.03762500000000002,
        0.09962500000000007,
        0.03406250000000011,
        0.02487499999999998,
        0.021374999999999922,
        0.030124999999999957,
        0.02825000000000011,
        0.05081249999999993,
        0.16037499999999993,
        0.010375000000000023,
        0.05756249999999996,
        0.2824374999999999,
        0.2826249999999999,
        0.2824374999999999,
        0.28200000000000003,
        0.2828124999999999,
        0.28237500000000004,
        0.28231249999999997,
        0.28256250000000005,
        0.2818750000000001,
        0.2828124999999999,
        0.2838125,
        0.28293750000000006,
        0.16500000000000004,
        0.0618749999999999,
        0.1125624999999999,
        0.0024999999999999467,
        0.00868749999999996,
        0.0965625000000001,
        0.042312499999999975,
        0.18137500000000006,
        0.0831249999999999,
        0.07587499999999991,
        0.07806249999999992,
        0.16462500000000002
      ]
    },
    "32000:1.080": {
      "graph_vi": [
        0.0957755653057364,
        0.0009746040649014228,
        0.3644202403763024,
        0.00032100899383843046,
        0.000651702787064188,
        0.0002918269716456344,
        0.0011025680875832073,
        0.000510697566480737,
        0.34144496074105873,
        0.0036929514310853357,
        0.011232855107839364,
        0.002391020315200833,
        0.000510697316374791,
        0.004975364748387943,
        0.03242231024819841,
        0.0014190705105225538,
        -4.440892098500626e-16,
        0.0014137655583702905,
        2.220446049250313e-16,
        0.03196632068557685,
        0.00046692340669898043,
        -2.220446049250313e-16,
        0.001012875666655543,
        0.0015653965133826378,
        0.3802168925483427,
        0.0009551064235347882,
        1.969936741059623,
        0.03681540269873901,
        0.0008732410373020867,
        0.0005457756598409504
      ],
      "overlap_values": [
        0.2946875,
        0.3026875,
        0.2964374999999999,
        0.29456250000000006,
        0.29600000000000004,
        0.2951250000000001,
        0.29612499999999997,
        0.29456250000000006,
        0.29774999999999996,
        0.2986249999999999,
        0.2966875,
        0.2943125,
        0.33424999999999994,
        0.3341875000000001,
        0.33424999999999994,
        0.33424999999999994,
        0.33424999999999994,
        0.3341875000000001,
        0.334125,
        0.3341875000000001,
        0.3341875000000001,
        0.33424999999999994,
        0.3341875000000001,
        0.33424999999999994,
        0.28612499999999996,
        0.29000000000000004,
        0.2831874999999999,
        0.28631249999999997,
        0.26750000000000007,
        0.29800000000000004,
        0.27831249999999996,
        0.2849999999999999,
        0.2838125,
        0.28818750000000004,
        0.28400000000000003,
        0.28418750000000004,
        0.3367500000000001,
        0.3367500000000001,
        0.3367500000000001,
        0.3367500000000001,
        0.3367500000000001,
        0.3367500000000001,
        0.3367500000000001,
        0.3367500000000001,
        0.3367500000000001,
        0.3367500000000001,
        0.3367500000000001,
        0.3367500000000001,
        0.2734375,
        0.2734375,
        0.2734375,
        0.2734375,
        0.2735000000000001,
        0.2734375,
        0.2734375,
        0.27356249999999993,
        0.2734375,
        0.27356249999999993,
        0.2734375,
        0.2734375,
        0.3275625,
        0.32762500000000006,
        0.3275625,
        0.32762500000000006,
        0.3275625,
        0.3275625,
        0.3275625,
        0.3275625,
        0.3275625,
        0.3275625,
        0.3275625,
        0.3275625,
        0.2969375000000001,
        0.2968124999999999,
        0.2969375000000001,
        0.2968124999999999,
        0.2969375000000001,
        0.2968124999999999,
        0.2968124999999999,
        0.2968124999999999,
        0.2969375000000001,
        0.2969375000000001,
        0.296875,
        0.2968124999999999,
        0.36243749999999997,
        0.3623749999999999,
        0.3623749999999999,
        0.3623749999999999,
        0.36243749999999997,
        0.36243749999999997,
        0.36243749999999997,
        0.3623749999999999,
        0.3623749999999999,
        0.3623749999999999,
        0.3623749999999999,
        0.36243749999999997,
        0.2708124999999999,
        0.26925,
        0.2749999999999999,
        0.2729999999999999,
        0.27593749999999995,
        0.27056250000000004,
        0.272,
        0.2860625000000001,
        0.2735000000000001,
        0.27031249999999996,
        0.2755000000000001,
        0.2698125,
        0.2866875,
        0.2866875,
        0.2866875,
        0.2868124999999999,
        0.2866249999999999,
        0.2866875,
        0.28675000000000006,
        0.286875,
        0.28675000000000006,
        0.2868124999999999,
        0.286875,
        0.28675000000000006,
        0.3266875,
        0.326875,
        0.32681249999999995,
        0.32624999999999993,
        0.3265625000000001,
        0.3265625000000001,
        0.326125,
        0.3267500000000001,
        0.326875,
        0.32624999999999993,
        0.32681249999999995,
        0.326875,
        0.2854375,
        0.2854375,
        0.28537499999999993,
        0.28537499999999993,
        0.28537499999999993,
        0.2855000000000001,
        0.2853125000000001,
        0.2853125000000001,
        0.2853125000000001,
        0.2853125000000001,
        0.28537499999999993,
        0.28537499999999993,
        0.34450000000000003,
        0.3445625000000001,
        0.3445625000000001,
        0.3445625000000001,
        0.3445625000000001,
        0.34450000000000003,
        0.34450000000000003,
        0.34450000000000003,
        0.34450000000000003,
        0.34450000000000003,
        0.3445625000000001,
        0.34450000000000003,
        0.29056250000000006,
        0.29056250000000006,
        0.2906249999999999,
        0.2905,
        0.2906875,
        0.29056250000000006,
        0.2904374999999999,
        0.2906249999999999,
        0.2906249999999999,
        0.2906249999999999,
        0.29056250000000006,
        0.2906875,
        0.2730625,
        0.27325,
        0.27268749999999997,
        0.2731874999999999,
        0.2731874999999999,
        0.27293750000000006,
        0.2728124999999999,
        0.2730625,
        0.27312500000000006,
        0.27312500000000006,
        0.27331250000000007,
        0.2738750000000001,
        0.3259375,
        0.3258749999999999,
        0.3259375,
        0.3259375,
        0.3259375,
        0.3258749999999999,
        0.32600000000000007,
        0.3259375,
        0.3259375,
        0.3259375,
        0.3259375,
        0.3259375,
        0.3608125,
        0.3608125,
        0.3608125,
        0.3608125,
        0.3608125,
        0.3608125,
        0.3608125,
        0.3608125,
        0.3608125,
        0.3608125,
        0.3608125,
        0.3608125,
        0.34325000000000006,
        0.34306250000000005,
        0.34325000000000006,
        0.34306250000000005,
        0.34325000000000006,
        0.34306250000000005,
        0.34306250000000005,
        0.34306250000000005,
        0.34325000000000006,
        0.34325000000000006,
        0.34325000000000006,
        0.34306250000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.35687500000000005,
        0.292875,
        0.2928124999999999,
        0.29275000000000007,
        0.2894375,
        0.2928124999999999,
        0.2928124999999999,
        0.29275000000000007,
        0.292875,
        0.29275000000000007,
        0.2929375000000001,
        0.2928124999999999,
        0.2928124999999999,
        0.3471875,
        0.3471249999999999,
        0.3471875,
        0.3471249999999999,
        0.3471249999999999,
        0.3471875,
        0.3471249999999999,
        0.3471875,
        0.3471875,
        0.3471875,
        0.3471875,
        0.3471875,
        0.2769999999999999,
        0.2769999999999999,
        0.2769999999999999,
        0.2769999999999999,
        0.2769999999999999,
        0.2769999999999999,
        0.2769999999999999,
        0.2769999999999999,
        0.2769999999999999,
        0.2769999999999999,
        0.2769999999999999,
        0.2769999999999999,
        0.33381250000000007,
        0.33375,
        0.33381250000000007,
        0.33381250000000007,
        0.33381250000000007,
        0.33381250000000007,
        0.33381250000000007,
        0.33381250000000007,
        0.33381250000000007,
        0.33381250000000007,
        0.33381250000000007,
        0.33381250000000007,
        0.3275625,
        0.32775,
        0.3275625,
        0.3275625,
        0.3275625,
        0.3275625,
        0.32775,
        0.32775,
        0.32775,
        0.3275625,
        0.3275625,
        0.3275625,
        0.24231249999999993,
        0.24012499999999992,
        0.2426250000000001,
        0.2435624999999999,
        0.24368750000000006,
        0.24225000000000008,
        0.21168750000000003,
        0.24212499999999992,
        0.2411875000000001,
        0.24243750000000008,
        0.24343749999999997,
        0.2430000000000001,
        0.37012500000000004,
        0.37024999999999997,
        0.37012500000000004,
        0.37024999999999997,
        0.37024999999999997,
        0.37012500000000004,
        0.37024999999999997,
        0.37012500000000004,
        0.37024999999999997,
        0.37024999999999997,
        0.37012500000000004,
        0.37024999999999997,
        0.1524375,
        0.09543750000000006,
        0.027687500000000087,
        0.0839375,
        0.10762500000000008,
        0.014999999999999902,
        0.1107499999999999,
        0.12575000000000003,
        0.17418749999999994,
        0.13406249999999997,
        0.013937499999999936,
        0.058062499999999906,
        0.28593749999999996,
        0.2851250000000001,
        0.285625,
        0.28612499999999996,
        0.2856875000000001,
        0.28556249999999994,
        0.2855000000000001,
        0.2855000000000001,
        0.28537499999999993,
        0.2853125000000001,
        0.2860625000000001,
        0.28556249999999994,
        0.29581250000000003,
        0.29581250000000003,
        0.29581250000000003,
        0.29581250000000003,
        0.29581250000000003,
        0.29581250000000003,
        0.29581250000000003,
        0.29581250000000003,
        0.29581250000000003,
        0.29581250000000003,
        0.29581250000000003,
        0.29581250000000003,
        0.3259375,
        0.3259375,
        0.3259375,
        0.32581250000000006,
        0.3259375,
        0.3259375,
        0.3259375,
        0.3259375,
        0.3259375,
        0.32581250000000006,
        0.3259375,
        0.3259375
      ]
    },
    "32000:1.100": {
      "graph_vi": [
        0.0,
        0.0019381414563281883,
        0.0009823906994777783,
        0.0,
        0.0013744967248467057,
        0.0018284284435817653,
        0.0009551028086784312,
        0.00029182677322235997,
        0.0012566822818198744,
        0.0940684488758115,
        0.0009550985718208056,
        0.0009823958178792084,
        0.001060325859867968,
        0.0,
        0.0005252888602018567,
        0.0,
        0.0009823959786857078,
        0.0,
        0.0005106972140153705,
        0.0005106975199713919,
        0.0008732410557455354,
        0.0005106973042336478,
        0.0009551074770074206,
        0.0009551075263176701,
        0.0013744963516484825,
        0.0008732411465972858,
        2.220446049250313e-16,
        0.001777636913166142,
        0.0005106963261983351,
        0.0
      ],
      "overlap_values": [
        0.3720000000000001,
        0.3720000000000001,
        0.3720000000000001,
        0.3720000000000001,
        0.3720000000000001,
        0.3720000000000001,
        0.3720000000000001,
        0.3720000000000001,
        0.3720000000000001,
        0.3720000000000001,
        0.3720000000000001,
        0.3720000000000001,
        0.34006249999999993,
        0.34006249999999993,
        0.34006249999999993,
        0.34006249999999993,
        0.34006249999999993,
        0.34006249999999993,
        0.34006249999999993,
        0.34006249999999993,
        0.34006249999999993,
        0.34006249999999993,
        0.34006249999999993,
        0.3400000000000001,
        0.373375,
        0.373375,
        0.373375,
        0.373375,
        0.373375,
        0.373375,
        0.373375,
        0.373375,
        0.373375,
        0.373375,
        0.373375,
        0.373375,
        0.408625,
        0.408625,
        0.408625,
        0.408625,
        0.408625,
        0.408625,
        0.408625,
        0.408625,
        0.408625,
        0.408625,
        0.408625,
        0.408625,
        0.3691249999999999,
        0.3691249999999999,
        0.3691875,
        0.3691875,
        0.3691249999999999,
        0.3691875,
        0.3691875,
        0.3691249999999999,
        0.3691249999999999,
        0.3691249999999999,
        0.3691249999999999,
        0.3691875,
        0.36375,
        0.3636250000000001,
        0.36375,
        0.36375,
        0.3636250000000001,
        0.3636250000000001,
        0.36375,
        0.36375,
        0.3636250000000001,
        0.3636250000000001,
        0.3636250000000001,
        0.36375,
        0.3808750000000001,
        0.3808750000000001,
        0.3807499999999999,
        0.3807499999999999,
        0.3808750000000001,
        0.3808750000000001,
        0.3807499999999999,
        0.3808750000000001,
        0.3807499999999999,
        0.3808750000000001,
        0.3807499999999999,
        0.3808750000000001,
        0.3884375,
        0.3883749999999999,
        0.3884375,
        0.3884375,
        0.3884375,
        0.3884375,
        0.3884375,
        0.3884375,
        0.3883749999999999,
        0.3884375,
        0.3884375,
        0.3884375,
        0.383,
        0.383,
        0.3831875,
        0.3831875,
        0.3831875,
        0.383,
        0.383,
        0.383,
        0.3831875,
        0.383,
        0.383,
        0.383,
        0.3207500000000001,
        0.3202499999999999,
        0.32000000000000006,
        0.3206875,
        0.32381250000000006,
        0.32043749999999993,
        0.3203750000000001,
        0.3194999999999999,
        0.32099999999999995,
        0.320125,
        0.31981250000000006,
        0.31943750000000004,
        0.3999999999999999,
        0.3999999999999999,
        0.40012500000000006,
        0.3999999999999999,
        0.40012500000000006,
        0.40012500000000006,
        0.3999999999999999,
        0.3999999999999999,
        0.3999999999999999,
        0.40012500000000006,
        0.3999999999999999,
        0.40012500000000006,
        0.361,
        0.361,
        0.3611249999999999,
        0.361,
        0.3611249999999999,
        0.361,
        0.3611249999999999,
        0.361,
        0.3611249999999999,
        0.3611249999999999,
        0.3611249999999999,
        0.361,
        0.3459375,
        0.3459375,
        0.3459375,
        0.34587499999999993,
        0.34587499999999993,
        0.34587499999999993,
        0.3459375,
        0.3459375,
        0.3459375,
        0.3459375,
        0.3459375,
        0.3459375,
        0.39612500000000006,
        0.39612500000000006,
        0.39612500000000006,
        0.39612500000000006,
        0.39612500000000006,
        0.39612500000000006,
        0.39612500000000006,
        0.39612500000000006,
        0.39612500000000006,
        0.39612500000000006,
        0.39612500000000006,
        0.39612500000000006,
        0.41493749999999996,
        0.41500000000000004,
        0.41500000000000004,
        0.41500000000000004,
        0.41493749999999996,
        0.41493749999999996,
        0.41493749999999996,
        0.41493749999999996,
        0.41500000000000004,
        0.41500000000000004,
        0.41500000000000004,
        0.41493749999999996,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.4034374999999999,
        0.3954375000000001,
        0.3954375000000001,
        0.3954375000000001,
        0.3954375000000001,
        0.3954375000000001,
        0.3954375000000001,
        0.3954375000000001,
        0.3954375000000001,
        0.3954375000000001,
        0.3954375000000001,
        0.3954375000000001,
        0.3954375000000001,
        0.38512499999999994,
        0.38512499999999994,
        0.3850625000000001,
        0.3850625000000001,
        0.3850625000000001,
        0.38512499999999994,
        0.38512499999999994,
        0.38512499999999994,
        0.3850625000000001,
        0.3850625000000001,
        0.3850625000000001,
        0.3850625000000001,
        0.36787499999999995,
        0.36793750000000003,
        0.36787499999999995,
        0.36787499999999995,
        0.36787499999999995,
        0.36793750000000003,
        0.36793750000000003,
        0.36787499999999995,
        0.36793750000000003,
        0.36787499999999995,
        0.36793750000000003,
        0.36787499999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.4292499999999999,
        0.4293125,
        0.4292499999999999,
        0.4292499999999999,
        0.4292499999999999,
        0.4292499999999999,
        0.4293125,
        0.4293125,
        0.4293125,
        0.4293125,
        0.4293125,
        0.4293125,
        0.3696250000000001,
        0.3696250000000001,
        0.36975,
        0.3696250000000001,
        0.36975,
        0.36975,
        0.3696250000000001,
        0.36975,
        0.36975,
        0.3696250000000001,
        0.3696250000000001,
        0.3696250000000001,
        0.3414999999999999,
        0.341375,
        0.341375,
        0.3414999999999999,
        0.3414999999999999,
        0.341375,
        0.3414999999999999,
        0.3414999999999999,
        0.3414999999999999,
        0.341375,
        0.341375,
        0.3414999999999999,
        0.38068750000000007,
        0.38068750000000007,
        0.38068750000000007,
        0.38068750000000007,
        0.38068750000000007,
        0.380625,
        0.380625,
        0.380625,
        0.380625,
        0.380625,
        0.380625,
        0.380625,
        0.35468750000000004,
        0.35468750000000004,
        0.35468750000000004,
        0.35468750000000004,
        0.35468750000000004,
        0.35468750000000004,
        0.35468750000000004,
        0.35468750000000004,
        0.35468750000000004,
        0.35468750000000004,
        0.35468750000000004,
        0.35468750000000004,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.37768749999999995,
        0.38587499999999997,
        0.38587499999999997,
        0.38587499999999997,
        0.38587499999999997,
        0.38587499999999997,
        0.38587499999999997,
        0.38587499999999997,
        0.38587499999999997,
        0.38587499999999997,
        0.38587499999999997,
        0.38587499999999997,
        0.38587499999999997,
        0.36368749999999994,
        0.36368749999999994,
        0.3636250000000001,
        0.3636250000000001,
        0.36368749999999994,
        0.3636250000000001,
        0.3636250000000001,
        0.3636250000000001,
        0.36368749999999994,
        0.3636250000000001,
        0.3636250000000001,
        0.36368749999999994,
        0.38149999999999995,
        0.38149999999999995,
        0.38149999999999995,
        0.38149999999999995,
        0.38149999999999995,
        0.38149999999999995,
        0.38149999999999995,
        0.38149999999999995,
        0.38149999999999995,
        0.38149999999999995,
        0.38149999999999995,
        0.38149999999999995
      ]
    },
    "64000:1.000": {
      "graph_vi": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.563657970684059,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.5918151761521817,
        0.0,
        0.3044203773846967,
        0.0,
        0.0,
        0.0,
        0.0,
        0.41942815877218764,
        0.0,
        0.0680020395917216,
        0.3563109769744741,
        0.5234984701132812,
        0.18403883882422456
      ],
      "overlap_values": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.14256249999999993,
        0.14437499999999992,
        0.14556250000000004,
        0.1440937499999999,
        0.0,
        0.0,
        0.0,
        0.1409687500000001,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.16062500000000002,
        0.15746875000000005,
        0.0,
        0.0,
        0.0,
        0.15775000000000006,
        0.0,
        0.15825,
        0.15615625,
        0.1586875000000001,
        0.0,
        0.15609374999999992,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.11259375000000005,
        0.1104687499999999,
        0.11084374999999991,
        0.11165625000000001,
        0.11024999999999996,
        0.1107499999999999,
        0.10975000000000001,
        0.11031250000000004,
        0.0,
        0.11109374999999999,
        0.11059375000000005,
        0.11012500000000003,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.12346875000000002,
        0.12071874999999999,
        0.0,
        0.11903124999999992,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.14606249999999998,
        0.1457187499999999,
        0.1458124999999999,
        0.14596874999999998,
        0.14584375000000005,
        0.1448125,
        0.14575000000000005,
        0.1460937499999999,
        0.14606249999999998,
        0.14559374999999997,
        0.1458124999999999,
        0.14621875000000006,
        0.013437499999999991,
        0.012687499999999963,
        0.013343749999999988,
        0.012562500000000032,
        0.014499999999999957,
        0.014093750000000016,
        0.013843749999999932,
        0.017437499999999995,
        0.01287499999999997,
        0.0,
        0.012468750000000028,
        0.011937499999999934,
        0.19537500000000008,
        0.19340625,
        0.19324999999999992,
        0.193125,
        0.19446874999999997,
        0.19409374999999995,
        0.19609374999999996,
        0.0,
        0.0,
        0.0,
        0.19587500000000002,
        0.1944062499999999,
        0.17281250000000004,
        0.17256249999999995,
        0.17256249999999995,
        0.17281250000000004,
        0.1707812500000001,
        0.1726875000000001,
        0.17109375000000004,
        0.1725937500000001,
        0.17284374999999996,
        0.17281250000000004,
        0.17284374999999996,
        0.17137500000000006
      ]
    },
    "64000:1.010": {
      "graph_vi": [
        0.0,
        0.0,
        0.16666649713117443,
        0.8845269707769235,
        0.3402539969794117,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.11583896152913975,
        0.0,
        0.16666662428280107,
        0.09794982179814854,
        0.04197972711893317,
        0.0,
        0.0,
        0.0,
        0.3286529244106288,
        0.09933501627907519,
        0.16666612377710857,
        0.2262918917741686,
        0.5722650977214855,
        0.0,
        0.7085849278133274,
        0.0,
        0.761728640038328,
        0.5671200787017804,
        0.007406740396024759,
        0.13813064434830552
      ],
      "overlap_values": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.19568750000000001,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.06087500000000001,
        0.06453124999999993,
        0.05846875000000007,
        0.0,
        0.053906250000000044,
        0.06343750000000004,
        0.05671874999999993,
        0.06371875000000005,
        0.0017499999999999183,
        0.06231249999999999,
        0.056937500000000085,
        0.056656250000000075,
        0.016156250000000094,
        0.0013125000000000497,
        0.016124999999999945,
        0.016718749999999893,
        0.015812500000000007,
        0.018062500000000092,
        0.017281249999999915,
        0.021812500000000012,
        0.010625000000000107,
        0.011624999999999996,
        0.01637500000000003,
        0.016312499999999952,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.21303125,
        0.21278124999999992,
        0.21209374999999997,
        0.21271875000000007,
        0.2122187499999999,
        0.21268749999999992,
        0.21268749999999992,
        0.21218749999999997,
        0.21243750000000006,
        0.21296874999999993,
        0.21234375000000005,
        0.2129375,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.13878125000000008,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.13678125000000008,
        0.13646874999999992,
        0.1372500000000001,
        0.13737500000000002,
        0.13778124999999997,
        0.13674999999999993,
        0.13737500000000002,
        0.13709375000000001,
        0.13737500000000002,
        0.13687500000000008,
        0.13659375000000007,
        0.13640625000000006,
        0.042031249999999964,
        0.04340625000000009,
        0.042874999999999996,
        0.043343750000000014,
        0.04406249999999989,
        0.043781250000000105,
        0.043781250000000105,
        0.043749999999999956,
        0.043468749999999945,
        0.04387500000000011,
        0.04268749999999999,
        0.043500000000000094,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.010218749999999943,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.001374999999999904,
        0.0,
        0.0,
        0.10643749999999996,
        0.10531249999999992,
        0.10643749999999996,
        0.10643749999999996,
        0.10671874999999997,
        0.10718749999999999,
        0.1067499999999999,
        0.105375,
        0.1066562499999999,
        0.10643749999999996,
        0.10634374999999996,
        0.10612500000000002,
        0.0,
        0.026812499999999906,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.13424999999999998,
        0.1293437500000001,
        0.13284374999999993,
        0.13806249999999998,
        0.1354375000000001,
        0.12209374999999989,
        0.13518750000000002,
        0.13328125000000002,
        0.13306250000000008,
        0.13512499999999994,
        0.13196874999999997,
        0.13234374999999998,
        0.16599999999999993,
        0.16356250000000006,
        0.15618749999999992,
        0.16103124999999996,
        0.15587499999999999,
        0.15321874999999996,
        0.15931249999999997,
        0.0,
        0.15700000000000003,
        0.16503124999999996,
        0.1536249999999999,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.00390625,
        0.017125000000000057,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.005031250000000043,
        0.001531249999999984,
        0.002718750000000103,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.13328125000000002,
        0.11640625000000004,
        0.1351562500000001,
        0.13503124999999994,
        0.12290625,
        0.13403125000000005,
        0.13537500000000002,
        0.1191875,
        0.13290625,
        0.0,
        0.17384375000000007,
        0.1743125000000001,
        0.17353124999999991,
        0.1743125000000001,
        0.16981249999999992,
        0.0,
        0.0,
        0.17271875000000003,
        0.17518750000000005,
        0.17353124999999991,
        0.0,
        0.17209374999999993,
        0.18871875000000005,
        0.18862500000000004,
        0.1888749999999999,
        0.18881250000000005,
        0.18881250000000005,
        0.18862500000000004,
        0.1887812499999999,
        0.18862500000000004,
        0.18865624999999997,
        0.1888749999999999,
        0.18862500000000004,
        0.18871875000000005,
        0.12253124999999998,
        0.12262499999999998,
        0.12278125000000006,
        0.12284374999999992,
        0.12271874999999999,
        0.12259375000000006,
        0.12256249999999991,
        0.1231875,
        0.12271874999999999,
        0.12293749999999992,
        0.12287500000000007,
        0.1231875
      ]
    },
    "64000:1.020": {
      "graph_vi": [
        0.021500360587101974,
        1.9644163170872193,
        0.10393427359080706,
        1.8343192926092475,
        1.947762195448238,
        1.856272064311924,
        0.8142416199594604,
        0.016783058419429814,
        1.9374079988143313,
        1.7149356734295134,
        0.5692729609670603,
        1.2612160581379535,
        1.9474592510091755,
        0.3930465779454762,
        0.03877634257380008,
        1.8485617042119609,
        1.9143196487549876,
        0.08709619907175724,
        1.8913301010354644,
        1.793420766562205,
        0.38650100534431664,
        0.00558780603800867,
        0.012800415214398009,
        0.38311242560597947,
        0.06175469661534498,
        0.24489026352450166,
        1.9335648919377018,
        1.1068412170602,
        0.06608848619978322,
        0.2833413978189815
      ],
      "overlap_values": [
        0.19709375000000007,
        0.19671875000000005,
        0.19737500000000008,
        0.1968749999999999,
        0.1967812499999999,
        0.19628124999999996,
        0.19706249999999992,
        0.19671875000000005,
        0.19674999999999998,
        0.19671875000000005,
        0.197125,
        0.19674999999999998,
        0.04756249999999995,
        0.05703125000000009,
        3.124999999992717e-05,
        0.046875,
        0.015031250000000052,
        0.09568749999999993,
        0.004718750000000105,
        0.06181250000000005,
        0.0773124999999999,
        0.010625000000000107,
        0.03275000000000006,
        0.011156249999999979,
        0.16203125000000007,
        0.16284374999999995,
        0.16509375000000004,
        0.16265624999999995,
        0.16271875000000002,
        0.16318750000000004,
        0.16237499999999994,
        0.16309375000000004,
        0.16203125000000007,
        0.16215625,
        0.1624375,
        0.1629687500000001,
        0.14831250000000007,
        0.11818749999999989,
        0.1010312499999999,
        0.10640625000000004,
        0.12540624999999994,
        0.1323749999999999,
        0.04240624999999998,
        0.13615624999999998,
        0.10659375000000004,
        0.03021874999999996,
        0.1415312500000001,
        0.07659375000000002,
        0.006312499999999943,
        0.03656250000000005,
        0.0416875000000001,
        0.056343749999999915,
        0.017906250000000012,
        0.015312500000000062,
        0.05515625000000002,
        0.04893750000000008,
        0.03528124999999993,
        0.07906250000000004,
        0.0495937500000001,
        0.02268749999999997,
        0.029906250000000023,
        0.026281250000000034,
        0.1651562499999999,
        0.17256249999999995,
        0.045812500000000034,
        0.052718749999999925,
        0.15384375000000006,
        0.014531250000000107,
        0.1845000000000001,
        0.10149999999999992,
        0.14250000000000007,
        0.09984375000000001,
        0.06031249999999999,
        0.08228125000000008,
        0.06584374999999998,
        0.07512500000000011,
        0.06009375000000006,
        0.09465625000000011,
        0.07371875000000006,
        0.09259375000000003,
        0.07578124999999991,
        0.07790625000000007,
        0.08490624999999996,
        0.052468750000000064,
        0.2235625000000001,
        0.22334374999999995,
        0.22343749999999996,
        0.22340625000000003,
        0.22340625000000003,
        0.2230000000000001,
        0.22343749999999996,
        0.22350000000000003,
        0.22340625000000003,
        0.2234687500000001,
        0.22343749999999996,
        0.22340625000000003,
        0.02937499999999993,
        0.11062499999999997,
        0.03584374999999995,
        0.06221874999999999,
        0.022187500000000027,
        0.10178124999999993,
        0.06931250000000011,
        0.13696875000000008,
        0.0879375,
        0.04849999999999999,
        0.009656249999999922,
        0.03137499999999993,
        0.12721874999999994,
        0.06343750000000004,
        0.15331249999999996,
        0.09275000000000011,
        0.001031250000000039,
        0.18437499999999996,
        0.20475,
        0.19037499999999996,
        0.1984999999999999,
        0.04690624999999993,
        0.016874999999999973,
        0.11403125000000003,
        0.1996562500000001,
        0.19999999999999996,
        0.20018749999999996,
        0.20306249999999992,
        0.2001250000000001,
        0.20225000000000004,
        0.1939375000000001,
        0.19568750000000001,
        0.2017500000000001,
        0.19359375,
        0.19462500000000005,
        0.19806250000000003,
        0.2160312499999999,
        0.2109375,
        0.19084374999999998,
        0.2191875000000001,
        0.024250000000000105,
        0.21825000000000006,
        0.21171874999999996,
        0.2164062499999999,
        0.21362499999999995,
        0.21118750000000008,
        0.20587500000000003,
        0.14718750000000003,
        0.12812500000000004,
        0.020750000000000046,
        0.07596874999999992,
        0.0983750000000001,
        0.07806249999999992,
        0.07174999999999998,
        0.04031249999999997,
        0.060968750000000016,
        0.06706250000000002,
        0.10143750000000007,
        0.11953125000000009,
        0.020031249999999945,
        0.13821875000000006,
        0.1391562500000001,
        0.13887500000000008,
        0.13903124999999994,
        0.13912499999999994,
        0.13909375000000002,
        0.137,
        0.1391562500000001,
        0.13931249999999995,
        0.13918750000000002,
        0.13859375000000007,
        0.07756249999999998,
        0.24849999999999994,
        0.24665625000000002,
        0.24846875000000002,
        0.24849999999999994,
        0.24849999999999994,
        0.24849999999999994,
        0.24840624999999994,
        0.24846875000000002,
        0.24834375000000009,
        0.24840624999999994,
        0.24840624999999994,
        0.2484375000000001,
        0.0971249999999999,
        0.05262499999999992,
        0.10203125000000002,
        0.08543750000000006,
        0.03484375000000006,
        0.14359374999999996,
        0.061125000000000096,
        0.04021874999999997,
        0.018343750000000103,
        0.05715625000000002,
        0.07053124999999993,
        0.0851249999999999,
        0.038812499999999917,
        0.03662499999999991,
        0.042468750000000055,
        0.031218750000000073,
        0.07403124999999999,
        0.08859375000000003,
        0.050000000000000044,
        0.01621874999999995,
        0.06271874999999993,
        0.030000000000000027,
        0.024906249999999908,
        0.09075000000000011,
        0.22940625000000003,
        0.2298437499999999,
        0.22950000000000004,
        0.22943749999999996,
        0.22815625000000006,
        0.22950000000000004,
        0.22678124999999993,
        0.22931250000000003,
        0.2293750000000001,
        0.22943749999999996,
        0.22931250000000003,
        0.22903125000000002,
        0.013718750000000002,
        0.0104375000000001,
        0.10365625,
        0.0951249999999999,
        0.09631250000000002,
        0.043343750000000014,
        0.17596875,
        0.08543750000000006,
        0.09581250000000008,
        0.11365625000000001,
        0.00490624999999989,
        0.06865625000000009,
        0.1530625000000001,
        0.13031250000000005,
        0.09381250000000008,
        0.057531250000000034,
        0.10400000000000009,
        0.13459375000000007,
        0.0008125000000001048,
        0.13578124999999996,
        0.0358750000000001,
        0.0831249999999999,
        0.0475937500000001,
        0.15799999999999992,
        0.04600000000000004,
        0.04315625000000001,
        0.04328124999999994,
        0.04309374999999993,
        0.04481249999999992,
        0.039718750000000025,
        0.04778125000000011,
        0.04187500000000011,
        0.03871874999999991,
        0.04312500000000008,
        0.06256250000000008,
        0.040437499999999904,
        0.24440624999999994,
        0.24434375000000008,
        0.24440624999999994,
        0.24443750000000009,
        0.24446875,
        0.244375,
        0.24443750000000009,
        0.24421874999999993,
        0.24446875,
        0.24440624999999994,
        0.24443750000000009,
        0.244375,
        0.24596875000000007,
        0.24631249999999993,
        0.2466250000000001,
        0.2461875,
        0.24634375000000008,
        0.24628125,
        0.24609375,
        0.24615625000000008,
        0.24631249999999993,
        0.24631249999999993,
        0.2469062500000001,
        0.24625000000000008,
        0.19799999999999995,
        0.1977500000000001,
        0.1958437500000001,
        0.19474999999999998,
        0.19559375,
        0.1977500000000001,
        0.19828124999999996,
        0.19721875,
        0.1926874999999999,
        0.19553124999999993,
        0.20390624999999996,
        0.1949687499999999,
        0.1236250000000001,
        0.12356250000000002,
        0.12384375000000003,
        0.12375000000000003,
        0.12393750000000003,
        0.12256249999999991,
        0.1238125000000001,
        0.12359374999999995,
        0.12375000000000003,
        0.12337500000000001,
        0.12274999999999991,
        0.12349999999999994,
        0.061687499999999895,
        0.058687500000000004,
        0.0605,
        0.055062500000000014,
        0.05228125000000006,
        0.05859375,
        0.058343749999999917,
        0.056937500000000085,
        0.05424999999999991,
        0.05593749999999997,
        0.05262499999999992,
        0.05878125000000001,
        0.0017812500000000675,
        0.07071874999999994,
        0.043781250000000105,
        0.028124999999999956,
        0.10959374999999993,
        0.019749999999999934,
        0.11893749999999992,
        0.02384374999999994,
        0.03803124999999996,
        0.1265624999999999,
        0.10315625000000006,
        0.0650312500000001,
        0.0859375,
        0.023531250000000004,
        0.06334375000000003,
        0.03481249999999991,
        0.21290625000000007,
        0.20359375000000002,
        0.08174999999999999,
        0.05537499999999995,
        0.015218750000000059,
        0.1510625000000001,
        0.15212500000000007,
        0.0,
        0.24865625000000002,
        0.2488125000000001,
        0.2481875,
        0.24834375000000009,
        0.24878124999999995,
        0.24868749999999995,
        0.24350000000000005,
        0.24921875000000004,
        0.2487187500000001,
        0.24856250000000002,
        0.24884375000000003,
        0.24859374999999995,
        0.13703124999999994,
        0.07200000000000006,
        0.1380937499999999,
        0.13703124999999994,
        0.13687500000000008,
        0.1370625000000001,
        0.13737500000000002,
        0.13740624999999995,
        0.1368125,
        0.13690625,
        0.1371562500000001,
        0.1372500000000001
      ]
    },
    "64000:1.030": {
      "graph_vi": [
        0.08524542085659191,
        1.8995730995197604,
        1.3990774764277374,
        1.9667698979642978,
        0.7148874327571483,
        0.0025568029110074374,
        0.43904124207144246,
        0.06268121910915192,
        1.8828878305781034,
        1.9551773972242357,
        0.036627635609673,
        0.005801665521706013,
        0.025351299566625737,
        1.8924761873952793,
        1.9181451390584474,
        0.02945979824954747,
        0.39648067133419496,
        1.9739142033784478,
        1.9567878450245126,
        0.018316049990172733,
        0.9830392858075122,
        1.714492476145389,
        1.9600832933558976,
        0.6817668353616184,
        0.08123576333247215,
        1.8875947333596512,
        0.7593087907110653,
        0.9849039309335041,
        0.009257161865092798,
        0.5625626459361286
      ],
      "overlap_values": [
        0.211125,
        0.2109375,
        0.21275,
        0.21100000000000008,
        0.21140625000000002,
        0.2117500000000001,
        0.211125,
        0.21106249999999993,
        0.211125,
        0.21131250000000001,
        0.2112812500000001,
        0.21162499999999995,
        0.15331249999999996,
        0.028000000000000025,
        0.1124687499999999,
        0.06546874999999996,
        0.04381250000000003,
        0.12459375000000006,
        0.039156250000000004,
        0.13668750000000007,
        0.1384375,
        0.04006249999999989,
        0.12703124999999993,
        0.18290625000000005,
        0.18815625000000002,
        0.17318750000000005,
        0.1785000000000001,
        0.20606250000000004,
        0.19706249999999992,
        0.18578125,
        0.1907812499999999,
        0.15009374999999991,
        0.15662500000000001,
        0.18818749999999995,
        0.15293749999999995,
        0.07859375000000002,
        0.1200000000000001,
        0.033937499999999954,
        0.05671874999999993,
        0.0003750000000000142,
        0.006250000000000089,
        0.04381250000000003,
        0.02562500000000001,
        0.013937499999999936,
        0.053031250000000085,
        0.009937499999999932,
        0.05018750000000005,
        0.007093749999999899,
        0.11678125000000006,
        0.11690624999999999,
        0.06765624999999997,
        0.11349999999999993,
        0.11346875000000001,
        0.11459375000000005,
        0.11896875000000007,
        0.121,
        0.11549999999999994,
        0.11956250000000002,
        0.11424999999999996,
        0.11484374999999991,
        0.2142187499999999,
        0.21415625000000005,
        0.21425000000000005,
        0.21425000000000005,
        0.21418749999999998,
        0.2141249999999999,
        0.21418749999999998,
        0.2142187499999999,
        0.21418749999999998,
        0.21418749999999998,
        0.21418749999999998,
        0.21425000000000005,
        0.12631250000000005,
        0.1613437499999999,
        0.16415625,
        0.16484374999999996,
        0.16434375,
        0.16225,
        0.16300000000000003,
        0.163875,
        0.16528125000000005,
        0.1655312499999999,
        0.1636249999999999,
        0.16540624999999998,
        0.1556249999999999,
        0.15531249999999996,
        0.15596875,
        0.15596875,
        0.1554374999999999,
        0.15568749999999998,
        0.1556249999999999,
        0.15650000000000008,
        0.1554374999999999,
        0.15440625000000008,
        0.15521874999999996,
        0.1571562500000001,
        0.06971875000000005,
        0.0009999999999998899,
        0.0065312500000000995,
        0.1216250000000001,
        0.01590625000000001,
        0.056906249999999936,
        0.01187500000000008,
        0.09659375000000003,
        0.07353125000000005,
        0.03315625,
        0.0038437499999999236,
        0.056781250000000005,
        0.09896875000000005,
        0.04256250000000006,
        0.03224999999999989,
        0.04718749999999994,
        0.0592187500000001,
        0.11053124999999997,
        0.002406249999999943,
        0.0750312500000001,
        0.023249999999999993,
        0.07553125000000005,
        0.07568749999999991,
        0.06109374999999995,
        0.21062500000000006,
        0.21068749999999992,
        0.21068749999999992,
        0.21065625,
        0.21062500000000006,
        0.21078124999999992,
        0.21062500000000006,
        0.21103125,
        0.21065625,
        0.21087499999999992,
        0.21124999999999994,
        0.21071875000000007,
        0.267625,
        0.26771875,
        0.2675937500000001,
        0.26765624999999993,
        0.2676875000000001,
        0.26753125,
        0.26750000000000007,
        0.2677812500000001,
        0.267625,
        0.267625,
        0.26765624999999993,
        0.26750000000000007,
        0.2253750000000001,
        0.22521875000000002,
        0.2254687500000001,
        0.22534374999999995,
        0.22540625000000003,
        0.2250000000000001,
        0.2256562499999999,
        0.2253750000000001,
        0.22534374999999995,
        0.22534374999999995,
        0.22540625000000003,
        0.22543749999999996,
        0.09196874999999993,
        0.02012499999999995,
        0.015406250000000066,
        0.0891249999999999,
        0.013875000000000082,
        0.02200000000000002,
        0.025531250000000005,
        0.03337499999999993,
        0.044031249999999966,
        0.02531250000000007,
        0.0202500000000001,
        0.003249999999999975,
        0.15865624999999994,
        0.11650000000000005,
        0.11831250000000004,
        0.10434374999999996,
        0.14437499999999992,
        0.08662499999999995,
        0.10915625000000007,
        0.09806249999999994,
        0.12612500000000004,
        0.09443749999999995,
        0.12259375000000006,
        0.019343749999999993,
        0.003875000000000073,
        0.004312499999999941,
        0.004218749999999938,
        0.00406250000000008,
        0.003875000000000073,
        0.00406250000000008,
        0.0037812500000000693,
        0.0040000000000000036,
        0.004874999999999963,
        0.004281250000000014,
        0.0037812500000000693,
        0.00390625,
        0.2200312499999999,
        0.21843750000000006,
        0.2217499999999999,
        0.22065625,
        0.21334374999999994,
        0.22049999999999992,
        0.22334374999999995,
        0.22062500000000007,
        0.22171874999999996,
        0.19771874999999994,
        0.22053125000000007,
        0.21934374999999995,
        0.020593749999999966,
        0.05956249999999996,
        0.029718750000000016,
        0.007468749999999913,
        0.00374999999999992,
        0.03821874999999997,
        0.05309374999999994,
        0.050875000000000004,
        0.0007500000000000284,
        0.00275000000000003,
        0.033625000000000016,
        0.028000000000000025,
        0.03021874999999996,
        0.00924999999999998,
        0.03212499999999996,
        0.03756249999999994,
        0.046937500000000076,
        0.06725000000000003,
        0.026406249999999964,
        0.01968750000000008,
        0.0579687499999999,
        0.024812499999999904,
        0.03887499999999999,
        0.03109374999999992,
        0.2200312499999999,
        0.22009374999999998,
        0.22006250000000005,
        0.2199374999999999,
        0.21999999999999997,
        0.21999999999999997,
        0.22006250000000005,
        0.22006250000000005,
        0.2200312499999999,
        0.22015625000000005,
        0.21999999999999997,
        0.2199374999999999,
        0.01303125000000005,
        0.01778125000000008,
        0.024624999999999897,
        0.01765624999999993,
        0.016750000000000043,
        0.013249999999999984,
        0.028156250000000105,
        0.011687500000000073,
        0.031187499999999924,
        0.021218750000000064,
        0.020218749999999952,
        0.025937499999999947,
        0.06306250000000002,
        0.2040312500000001,
        0.1341874999999999,
        0.19356250000000008,
        0.2102187499999999,
        0.15300000000000002,
        0.11243749999999997,
        0.14653125,
        0.21037499999999998,
        0.0036875000000000657,
        0.21206250000000004,
        0.2020312500000001,
        0.009593750000000068,
        0.03918749999999993,
        0.08228125000000008,
        0.0055312499999999876,
        0.0442499999999999,
        0.019749999999999934,
        0.06356249999999997,
        0.013531249999999995,
        0.005968750000000078,
        0.026375000000000037,
        0.03303125000000007,
        0.06481249999999994,
        0.1393437500000001,
        0.13793750000000005,
        0.15618749999999992,
        0.15703124999999996,
        0.15625,
        0.15559374999999998,
        0.16046874999999994,
        0.15565625000000005,
        0.1551562500000001,
        0.16149999999999998,
        0.14359374999999996,
        0.1611562499999999,
        0.20924999999999994,
        0.20425000000000004,
        0.20962499999999995,
        0.20959375000000002,
        0.20999999999999996,
        0.20959375000000002,
        0.2093125,
        0.20940625000000002,
        0.20999999999999996,
        0.20987500000000003,
        0.2096562500000001,
        0.20943749999999994,
        0.09009375000000008,
        0.09865624999999989,
        0.15831250000000008,
        0.13253125,
        0.031500000000000083,
        0.0787500000000001,
        0.0645,
        0.1377187499999999,
        0.03665625000000006,
        0.1656249999999999,
        0.04437500000000005,
        0.16212500000000007,
        0.09931249999999991,
        0.19853125000000005,
        0.19924999999999993,
        0.1864062500000001,
        0.1890624999999999,
        0.17818749999999994,
        0.20225000000000004,
        0.20378125000000002,
        0.16500000000000004,
        0.199125,
        0.20321875,
        0.20337500000000008,
        0.16940624999999998,
        0.17571874999999992,
        0.1708750000000001,
        0.16825,
        0.16871875000000003,
        0.1670624999999999,
        0.18253125000000003,
        0.16559374999999998,
        0.2069375,
        0.16528125000000005,
        0.17796875,
        0.179875,
        0.2274687500000001,
        0.2272812500000001,
        0.2274687500000001,
        0.22731250000000003,
        0.22734374999999996,
        0.2272812500000001,
        0.2272812500000001,
        0.22740625000000003,
        0.22750000000000004,
        0.22740625000000003,
        0.2273750000000001,
        0.2273750000000001,
        0.20025000000000004,
        0.19728125000000007,
        0.2018437500000001,
        0.19509375000000007,
        0.1926874999999999,
        0.1915,
        0.2193750000000001,
        0.19265624999999997,
        0.18493749999999998,
        0.1903125000000001,
        0.19143749999999993,
        0.19303125
      ]
    },
    "64000:1.040": {
      "graph_vi": [
        1.9491944182403709,
        0.0001699746550056578,
        1.8615170161406382,
        1.9597712564129457,
        0.01755680161925322,
        0.002484455252072415,
        0.01543404840052685,
        0.013930433340442807,
        1.716297152983563,
        0.0353627325700047,
        1.9659130526596542,
        0.04272546417193816,
        0.08615975295105609,
        0.002917879924069155,
        1.944741650380295,
        0.13432280659847182,
        0.008194309773840674,
        1.834128517553973,
        0.04655532810926249,
        0.08511993901711352,
        0.012292640590516709,
        0.0027449047765805484,
        0.02708076117639667,
        1.8813912171737897,
        0.08830879258713345,
        0.03330020144365238,
        0.04310946125032565,
        1.9105447132680862,
        0.0012283699065366608,
        0.008439124631579283
      ],
      "overlap_values": [
        0.06774999999999998,
        0.07543750000000005,
        0.038999999999999924,
        0.1043750000000001,
        0.07337499999999997,
        0.0061875000000000124,
        0.03200000000000003,
        0.05384374999999997,
        0.0923750000000001,
        0.004531250000000098,
        0.20715624999999993,
        0.019031250000000055,
        0.2714687499999999,
        0.2714687499999999,
        0.2714687499999999,
        0.2714375,
        0.2714375,
        0.2714687499999999,
        0.2714687499999999,
        0.2714687499999999,
        0.2714687499999999,
        0.2714687499999999,
        0.2714687499999999,
        0.2714687499999999,
        0.024906249999999908,
        0.03631249999999997,
        0.1339062499999999,
        0.05393749999999997,
        0.06271874999999993,
        0.002718750000000103,
        0.03153125000000001,
        0.08043749999999994,
        0.04843749999999991,
        0.039156250000000004,
        0.04471874999999992,
        0.0038124999999999964,
        0.041749999999999954,
        0.040437499999999904,
        0.0554062500000001,
        0.06996874999999991,
        0.010874999999999968,
        0.01778125000000008,
        0.04671874999999992,
        0.14678125000000009,
        0.053156250000000016,
        0.05928124999999995,
        0.1833125,
        0.09290624999999997,
        0.25040624999999994,
        0.250375,
        0.25049999999999994,
        0.25028125,
        0.25040624999999994,
        0.25040624999999994,
        0.2503437500000001,
        0.25046875,
        0.2504375000000001,
        0.2504375000000001,
        0.2502500000000001,
        0.25040624999999994,
        0.25559375000000006,
        0.25550000000000006,
        0.25550000000000006,
        0.25559375000000006,
        0.25553125,
        0.25550000000000006,
        0.2554375,
        0.25550000000000006,
        0.2552812499999999,
        0.2553749999999999,
        0.25550000000000006,
        0.2554375,
        0.26096874999999997,
        0.26096874999999997,
        0.2609062499999999,
        0.26096874999999997,
        0.26103125000000005,
        0.26087499999999997,
        0.2610625,
        0.26121875000000006,
        0.2611874999999999,
        0.26096874999999997,
        0.26125,
        0.26121875000000006,
        0.2598750000000001,
        0.2594375,
        0.2596562499999999,
        0.2598750000000001,
        0.2598750000000001,
        0.2597812500000001,
        0.25971875,
        0.2597812500000001,
        0.2597812500000001,
        0.2597812500000001,
        0.25993749999999993,
        0.25990625,
        0.1319999999999999,
        0.21606250000000005,
        0.2239374999999999,
        0.21690625000000008,
        0.17756250000000007,
        0.2124999999999999,
        0.03309374999999992,
        0.2044999999999999,
        0.15728125000000004,
        0.005718749999999995,
        0.06428125000000007,
        0.1836875,
        0.17156250000000006,
        0.1724062500000001,
        0.17218749999999994,
        0.17137500000000006,
        0.17171874999999992,
        0.17156250000000006,
        0.1713437499999999,
        0.17165625000000007,
        0.17121874999999998,
        0.1720625,
        0.17225000000000001,
        0.171875,
        0.008937500000000043,
        0.012625000000000108,
        0.00490624999999989,
        0.015562499999999924,
        0.056781250000000005,
        0.011156249999999979,
        0.023249999999999993,
        0.06306250000000002,
        0.02921875000000007,
        0.09899999999999998,
        0.029249999999999998,
        0.05296875000000001,
        0.20856249999999998,
        0.20918750000000008,
        0.20884375,
        0.20903125,
        0.20884375,
        0.2084999999999999,
        0.2077500000000001,
        0.2084999999999999,
        0.20903125,
        0.20868749999999991,
        0.20881250000000007,
        0.20856249999999998,
        0.26059374999999996,
        0.2610625,
        0.2601875,
        0.26056250000000003,
        0.259625,
        0.2591874999999999,
        0.2604375000000001,
        0.26009375,
        0.2603437500000001,
        0.2598750000000001,
        0.26056250000000003,
        0.261625,
        0.24753124999999998,
        0.2475624999999999,
        0.24750000000000005,
        0.2475624999999999,
        0.2475624999999999,
        0.24750000000000005,
        0.24753124999999998,
        0.24753124999999998,
        0.2475624999999999,
        0.24753124999999998,
        0.2475624999999999,
        0.2475624999999999,
        0.052468750000000064,
        0.0033437499999999787,
        0.009374999999999911,
        0.04112500000000008,
        0.08534375000000005,
        0.05571875000000004,
        0.009937499999999932,
        0.04878125,
        0.030156250000000107,
        0.025656249999999936,
        0.027249999999999996,
        0.02937499999999993,
        0.2353749999999999,
        0.23534374999999996,
        0.23609375,
        0.2352812500000001,
        0.2356562499999999,
        0.23587500000000006,
        0.23562499999999997,
        0.23515624999999996,
        0.23684375000000002,
        0.23631249999999993,
        0.23703125000000003,
        0.2352812500000001,
        0.2184062499999999,
        0.21881250000000008,
        0.2185625,
        0.21837499999999999,
        0.21859374999999992,
        0.2185625,
        0.21853125000000007,
        0.21865625,
        0.21853125000000007,
        0.21849999999999992,
        0.21853125000000007,
        0.21853125000000007,
        0.11034374999999996,
        0.010937500000000044,
        0.03140625000000008,
        0.08262499999999995,
        0.04953125000000003,
        0.06928124999999996,
        0.09224999999999994,
        0.10281249999999997,
        0.04240624999999998,
        0.09128124999999998,
        0.09234374999999995,
        0.06584374999999998,
        0.24334374999999997,
        0.24371874999999998,
        0.2434687499999999,
        0.24468749999999995,
        0.2435624999999999,
        0.24431249999999993,
        0.24368750000000006,
        0.2434687499999999,
        0.24371874999999998,
        0.24362499999999998,
        0.24240624999999993,
        0.24259374999999994,
        0.22506249999999994,
        0.22587500000000005,
        0.22550000000000003,
        0.2261249999999999,
        0.22524999999999995,
        0.22599999999999998,
        0.2253750000000001,
        0.21906249999999994,
        0.2262187499999999,
        0.2259374999999999,
        0.2258437499999999,
        0.22540625000000003,
        0.26012499999999994,
        0.26021874999999994,
        0.26009375,
        0.26012499999999994,
        0.26028125,
        0.2603437500000001,
        0.26031249999999995,
        0.26031249999999995,
        0.26012499999999994,
        0.2600625000000001,
        0.26009375,
        0.26009375,
        0.16453125000000002,
        0.16453125000000002,
        0.16456249999999994,
        0.1645937500000001,
        0.1645000000000001,
        0.16456249999999994,
        0.16453125000000002,
        0.16443750000000001,
        0.16453125000000002,
        0.1645937500000001,
        0.16446874999999994,
        0.1645000000000001,
        0.24196875000000007,
        0.24287499999999995,
        0.24206250000000007,
        0.24256250000000001,
        0.2418437499999999,
        0.24234375000000008,
        0.24231249999999993,
        0.24246875,
        0.24190625,
        0.24212499999999992,
        0.24240624999999993,
        0.24246875,
        0.016843750000000046,
        0.02056250000000004,
        0.06706250000000002,
        0.0014062500000000533,
        0.005968750000000078,
        0.1119062500000001,
        0.008124999999999938,
        0.07590625000000006,
        0.0031874999999998987,
        0.04846875000000006,
        0.02287499999999998,
        0.022781249999999975,
        0.24787500000000007,
        0.24793749999999992,
        0.24809375,
        0.25112500000000004,
        0.24834375000000009,
        0.24959375000000006,
        0.24803124999999993,
        0.24978125000000007,
        0.25087499999999996,
        0.24868749999999995,
        0.2508125000000001,
        0.24784374999999992,
        0.2317499999999999,
        0.2319374999999999,
        0.2319374999999999,
        0.23190624999999998,
        0.23178125000000005,
        0.23296874999999995,
        0.23221874999999992,
        0.23168750000000005,
        0.2318437499999999,
        0.23178125000000005,
        0.2317499999999999,
        0.2315624999999999,
        0.21153124999999995,
        0.2112812500000001,
        0.21143749999999994,
        0.2115625000000001,
        0.21153124999999995,
        0.21150000000000002,
        0.21162499999999995,
        0.21153124999999995,
        0.21103125,
        0.21206250000000004,
        0.21081250000000007,
        0.21159375000000002,
        0.07174999999999998,
        0.07193749999999999,
        0.13549999999999995,
        0.19015625000000003,
        0.08268750000000002,
        0.041031250000000075,
        0.008750000000000036,
        0.11521874999999993,
        0.07903125000000011,
        0.11968749999999995,
        0.0995625,
        0.13087500000000007,
        0.27325,
        0.27321875000000007,
        0.27331250000000007,
        0.2732812499999999,
        0.2731874999999999,
        0.2731874999999999,
        0.2732812499999999,
        0.2732812499999999,
        0.27325,
        0.27321875000000007,
        0.2731874999999999,
        0.27321875000000007,
        0.27209375,
        0.27212499999999995,
        0.2721562500000001,
        0.2720625000000001,
        0.272,
        0.2721562500000001,
        0.27221874999999995,
        0.272,
        0.27212499999999995,
        0.27212499999999995,
        0.2721875,
        0.27193749999999994
      ]
    },
    "64000:1.050": {
      "graph_vi": [
        0.3864931473780596,
        0.002821287491960113,
        0.013236197702556157,
        0.008137413404691955,
        0.26941774069805424,
        0.028685583115795023,
        0.17728164127865143,
        0.006231965364322628,
        0.021442774931221643,
        0.0006530366365803028,
        1.9421370543707601,
        0.0031812655734752477,
        0.20753489337586625,
        0.0004755140562274975,
        0.002848371468042096,
        0.00151593977516885,
        0.048876061148184956,
        0.01780138958851708,
        0.0013516694084504297,
        0.0014599560506533297,
        1.5239136331830265,
        0.006196177092164468,
        0.0019725832922087632,
        0.5256249483926488,
        0.008705826912149144,
        0.020063830720371958,
        0.0027881654616909806,
        0.0062232630382971655,
        0.029754267127243824,
        0.003758910841335169
      ],
      "overlap_values": [
        0.2731874999999999,
        0.28256250000000005,
        0.28237500000000004,
        0.28303125000000007,
        0.2395624999999999,
        0.2824374999999999,
        0.2824374999999999,
        0.28156249999999994,
        0.2824374999999999,
        0.2823437499999999,
        0.2832187500000001,
        0.2820625000000001,
        0.2617812500000001,
        0.261625,
        0.2617499999999999,
        0.2618125,
        0.2617499999999999,
        0.26171875,
        0.2616875000000001,
        0.2617812500000001,
        0.2618125,
        0.2617812500000001,
        0.26171875,
        0.2617499999999999,
        0.22684375,
        0.22687499999999994,
        0.22706249999999994,
        0.2269062500000001,
        0.22724999999999995,
        0.22693750000000001,
        0.22715624999999995,
        0.22724999999999995,
        0.2270937500000001,
        0.22712500000000002,
        0.2270937500000001,
        0.2270000000000001,
        0.3034375,
        0.30346874999999995,
        0.30356249999999996,
        0.30356249999999996,
        0.30353125000000003,
        0.30346874999999995,
        0.30356249999999996,
        0.30353125000000003,
        0.30362500000000003,
        0.30353125000000003,
        0.3033125000000001,
        0.30353125000000003,
        0.12084374999999992,
        0.12193750000000003,
        0.12034374999999997,
        0.1180000000000001,
        0.12256249999999991,
        0.11234374999999996,
        0.11943750000000009,
        0.12203125000000004,
        0.1223749999999999,
        0.1241874999999999,
        0.12137500000000001,
        0.12312499999999993,
        0.24521875000000004,
        0.24524999999999997,
        0.24531250000000004,
        0.2450937500000001,
        0.24524999999999997,
        0.2450937500000001,
        0.24534374999999997,
        0.24468749999999995,
        0.24531250000000004,
        0.24531250000000004,
        0.24515624999999996,
        0.24512500000000004,
        0.23675000000000002,
        0.23675000000000002,
        0.23649999999999993,
        0.22487499999999994,
        0.236375,
        0.23687499999999995,
        0.23646875,
        0.23531250000000004,
        0.23684375000000002,
        0.2365625,
        0.23665625,
        0.2367187500000001,
        0.25378125000000007,
        0.2539374999999999,
        0.25378125000000007,
        0.2538125,
        0.2537499999999999,
        0.25378125000000007,
        0.2538750000000001,
        0.25390625,
        0.25390625,
        0.2537499999999999,
        0.2536562499999999,
        0.25371875,
        0.26790625,
        0.26803124999999994,
        0.2679687500000001,
        0.26803124999999994,
        0.26771875,
        0.26809375,
        0.26774999999999993,
        0.2680625000000001,
        0.2680625000000001,
        0.2679687500000001,
        0.2681562500000001,
        0.2678750000000001,
        0.28534375,
        0.28528124999999993,
        0.2853125000000001,
        0.28528124999999993,
        0.28528124999999993,
        0.28534375,
        0.28534375,
        0.2853125000000001,
        0.28528124999999993,
        0.28534375,
        0.28528124999999993,
        0.28534375,
        0.05453124999999992,
        0.12737500000000002,
        0.019625000000000004,
        0.14300000000000002,
        0.10346875,
        0.1510625000000001,
        0.007312500000000055,
        0.1518124999999999,
        0.12259375000000006,
        0.014406249999999954,
        0.09562500000000007,
        0.1925937499999999,
        0.25959375000000007,
        0.2596562499999999,
        0.2596562499999999,
        0.25968750000000007,
        0.25971875,
        0.25968750000000007,
        0.2595624999999999,
        0.25968750000000007,
        0.2597812500000001,
        0.25968750000000007,
        0.25971875,
        0.2596562499999999,
        0.26046875,
        0.26021874999999994,
        0.2614375,
        0.26096874999999997,
        0.2620625000000001,
        0.25968750000000007,
        0.2617812500000001,
        0.26259374999999996,
        0.26171875,
        0.26134375,
        0.26121875000000006,
        0.26340625000000006,
        0.2620625000000001,
        0.2620625000000001,
        0.2620625000000001,
        0.2620625000000001,
        0.2620625000000001,
        0.26212499999999994,
        0.26212499999999994,
        0.2620625000000001,
        0.2620625000000001,
        0.26212499999999994,
        0.26209375,
        0.2620625000000001,
        0.2775937500000001,
        0.277625,
        0.2775937500000001,
        0.27771875,
        0.2776875000000001,
        0.2776875000000001,
        0.27756249999999993,
        0.27771875,
        0.27774999999999994,
        0.27765624999999994,
        0.27771875,
        0.27771875,
        0.28003124999999995,
        0.27993749999999995,
        0.2800625000000001,
        0.2800625000000001,
        0.28009375000000003,
        0.28003124999999995,
        0.2800625000000001,
        0.2800625000000001,
        0.2800625000000001,
        0.2800625000000001,
        0.28003124999999995,
        0.28003124999999995,
        0.2654375,
        0.2661875,
        0.26496875,
        0.2650937499999999,
        0.2650937499999999,
        0.26496875,
        0.26475000000000004,
        0.26493750000000005,
        0.26484375000000004,
        0.26487499999999997,
        0.26525,
        0.26496875,
        0.23868749999999994,
        0.23859374999999994,
        0.238375,
        0.2385625,
        0.23853125000000008,
        0.23875000000000002,
        0.23815625000000007,
        0.23865625000000001,
        0.23834375000000008,
        0.23868749999999994,
        0.23868749999999994,
        0.23843750000000008,
        0.25640624999999995,
        0.25640624999999995,
        0.25640624999999995,
        0.256375,
        0.25640624999999995,
        0.25640624999999995,
        0.25646875,
        0.25640624999999995,
        0.25649999999999995,
        0.25640624999999995,
        0.25646875,
        0.25640624999999995,
        0.3025,
        0.30256250000000007,
        0.3025,
        0.30256250000000007,
        0.3025,
        0.30256250000000007,
        0.3025,
        0.3025,
        0.3025,
        0.30246875000000006,
        0.30256250000000007,
        0.30256250000000007,
        0.15931249999999997,
        0.18924999999999992,
        0.0077187499999999964,
        0.17234375000000002,
        0.18271875000000004,
        0.1889687499999999,
        0.12612500000000004,
        0.19425000000000003,
        0.07121875000000011,
        0.18578125,
        0.2115625000000001,
        0.20387500000000003,
        0.28259375,
        0.2823437499999999,
        0.2824374999999999,
        0.28240624999999997,
        0.2825,
        0.28246875000000005,
        0.28237500000000004,
        0.28246875000000005,
        0.2824374999999999,
        0.2825,
        0.28256250000000005,
        0.28240624999999997,
        0.2538750000000001,
        0.2538437499999999,
        0.2538750000000001,
        0.25378125000000007,
        0.2538750000000001,
        0.2538437499999999,
        0.2538750000000001,
        0.25390625,
        0.25390625,
        0.2538750000000001,
        0.2538437499999999,
        0.2538750000000001,
        0.19253125000000004,
        0.19300000000000006,
        0.19265624999999997,
        0.17528125000000006,
        0.19124999999999992,
        0.1924999999999999,
        0.04915625000000001,
        0.1922187500000001,
        0.19178125000000001,
        0.18665624999999997,
        0.19246874999999997,
        0.21043750000000006,
        0.26231249999999995,
        0.26268749999999996,
        0.26240624999999995,
        0.2626250000000001,
        0.26246875000000003,
        0.26246875000000003,
        0.2625312500000001,
        0.26249999999999996,
        0.2624375000000001,
        0.26240624999999995,
        0.26240624999999995,
        0.26228125,
        0.2717812500000001,
        0.27112500000000006,
        0.2713749999999999,
        0.2714687499999999,
        0.2712812499999999,
        0.27115625,
        0.27134375,
        0.27125,
        0.27125,
        0.2709062499999999,
        0.27134375,
        0.27121875000000006,
        0.2772812499999999,
        0.2773125000000001,
        0.27734375,
        0.2773125000000001,
        0.2773125000000001,
        0.2772812499999999,
        0.2773125000000001,
        0.27734375,
        0.2773749999999999,
        0.27734375,
        0.27734375,
        0.2772812499999999,
        0.22924999999999995,
        0.22943749999999996,
        0.22934374999999996,
        0.2291875000000001,
        0.22950000000000004,
        0.22940625000000003,
        0.22934374999999996,
        0.2295624999999999,
        0.22953124999999996,
        0.22934374999999996,
        0.22940625000000003,
        0.22943749999999996,
        0.18371874999999993,
        0.18371874999999993,
        0.183875,
        0.1833125,
        0.1836875,
        0.1833125,
        0.18362499999999993,
        0.1832499999999999,
        0.18381249999999993,
        0.18343749999999992,
        0.18359375,
        0.1836875,
        0.26659374999999996,
        0.2666249999999999,
        0.26659374999999996,
        0.2666249999999999,
        0.26656250000000004,
        0.26656250000000004,
        0.26628125,
        0.26656250000000004,
        0.26656250000000004,
        0.26656250000000004,
        0.26659374999999996,
        0.2666249999999999
      ]
    },
    "64000:1.060": {
      "graph_vi": [
        0.2505840321243794,
        0.0017402145178021858,
        0.0017401793904182651,
        0.0016671638444854917,
        0.0013352135174178224,
        0.0006906053902673966,
        0.3229053190795129,
        0.0023274004031564105,
        0.000525288755807357,
        0.0058397534756544295,
        0.005727643681437307,
        0.0006737962163964488,
        0.3082250513280593,
        0.03739146520611126,
        0.0008343001826619848,
        0.0020342750518139415,
        0.009308272176395927,
        0.0012186538744306428,
        1.8862116054933544,
        0.002039567026680003,
        0.000857489787388428,
        0.0006355164561563611,
        0.18532651914059,
        0.004155504796141681,
        0.036715507719035555,
        0.39075066482688464,
        0.033440392466859835,
        0.12119952559332718,
        0.0026012122979736465,
        0.0018921044236895048
      ],
      "overlap_values": [
        0.27553125,
        0.2794062500000001,
        0.27649999999999997,
        0.2790625,
        0.2783437499999999,
        0.27809375000000003,
        0.2795937500000001,
        0.26665625000000004,
        0.2775000000000001,
        0.2886875,
        0.2749999999999999,
        0.27725,
        0.3147500000000001,
        0.31471874999999994,
        0.3146562500000001,
        0.31471874999999994,
        0.3146875,
        0.31471874999999994,
        0.3146875,
        0.31471874999999994,
        0.31471874999999994,
        0.3147500000000001,
        0.31471874999999994,
        0.31481249999999994,
        0.31871874999999994,
        0.31878125,
        0.3187500000000001,
        0.31878125,
        0.31878125,
        0.31878125,
        0.3187500000000001,
        0.31878125,
        0.31878125,
        0.3187500000000001,
        0.31881249999999994,
        0.31881249999999994,
        0.279625,
        0.2795937500000001,
        0.279625,
        0.279625,
        0.2795937500000001,
        0.27956249999999994,
        0.2795937500000001,
        0.27953125,
        0.279625,
        0.27953125,
        0.27965624999999994,
        0.27965624999999994,
        0.3235937499999999,
        0.32353125000000005,
        0.3235937499999999,
        0.3235625,
        0.3235625,
        0.32353125000000005,
        0.32353125000000005,
        0.32353125000000005,
        0.3235937499999999,
        0.32353125000000005,
        0.3235937499999999,
        0.3235937499999999,
        0.3470312499999999,
        0.34696875000000005,
        0.34696875000000005,
        0.347,
        0.347,
        0.347,
        0.347,
        0.3470312499999999,
        0.347,
        0.3470312499999999,
        0.347,
        0.3470312499999999,
        0.28703125000000007,
        0.28703125000000007,
        0.28684375000000006,
        0.28693750000000007,
        0.28696875,
        0.28675000000000006,
        0.10450000000000004,
        0.28684375000000006,
        0.28696875,
        0.2870937499999999,
        0.286875,
        0.2869062499999999,
        0.3137812499999999,
        0.3136874999999999,
        0.3135937499999999,
        0.3136874999999999,
        0.3137812499999999,
        0.3136874999999999,
        0.3136874999999999,
        0.3136874999999999,
        0.3137812499999999,
        0.3136874999999999,
        0.3136874999999999,
        0.3136874999999999,
        0.34053124999999995,
        0.34053124999999995,
        0.34059375000000003,
        0.34053124999999995,
        0.34053124999999995,
        0.34059375000000003,
        0.34059375000000003,
        0.34053124999999995,
        0.34059375000000003,
        0.34059375000000003,
        0.34053124999999995,
        0.34059375000000003,
        0.3247500000000001,
        0.3247500000000001,
        0.32481249999999995,
        0.324875,
        0.3248437500000001,
        0.3245625000000001,
        0.324875,
        0.32478125,
        0.32478125,
        0.32471874999999994,
        0.3247500000000001,
        0.3247500000000001,
        0.27659374999999997,
        0.27656250000000004,
        0.2764374999999999,
        0.27659374999999997,
        0.2766249999999999,
        0.27659374999999997,
        0.2765312499999999,
        0.27656250000000004,
        0.27637500000000004,
        0.27656250000000004,
        0.2766249999999999,
        0.2765312499999999,
        0.3118749999999999,
        0.3118749999999999,
        0.31190625000000005,
        0.3118749999999999,
        0.31190625000000005,
        0.3118749999999999,
        0.3118749999999999,
        0.3118749999999999,
        0.3118749999999999,
        0.3118749999999999,
        0.31190625000000005,
        0.31190625000000005,
        0.3035937500000001,
        0.3032187500000001,
        0.30346874999999995,
        0.3035937500000001,
        0.30384374999999997,
        0.30390625000000004,
        0.30356249999999996,
        0.22981249999999998,
        0.3035000000000001,
        0.3033125000000001,
        0.3040624999999999,
        0.30403125,
        0.2990625,
        0.2986875,
        0.29890624999999993,
        0.2983125,
        0.298875,
        0.29899999999999993,
        0.29865625000000007,
        0.29899999999999993,
        0.29928124999999994,
        0.2988124999999999,
        0.29890624999999993,
        0.29875000000000007,
        0.30256250000000007,
        0.30256250000000007,
        0.30256250000000007,
        0.3025312499999999,
        0.30256250000000007,
        0.30256250000000007,
        0.30256250000000007,
        0.3025312499999999,
        0.30256250000000007,
        0.30256250000000007,
        0.3025312499999999,
        0.30259375,
        0.24821874999999993,
        0.24812499999999993,
        0.24809375,
        0.24809375,
        0.24812499999999993,
        0.24825000000000008,
        0.24809375,
        0.24821874999999993,
        0.24821874999999993,
        0.24815625000000008,
        0.24815625000000008,
        0.24809375,
        0.25,
        0.2500625000000001,
        0.24987500000000007,
        0.24987500000000007,
        0.2501875,
        0.24993749999999992,
        0.25,
        0.24990625,
        0.25,
        0.24987500000000007,
        0.2500312499999999,
        0.2501562500000001,
        0.28478125,
        0.28475000000000006,
        0.28475000000000006,
        0.28475000000000006,
        0.2848124999999999,
        0.2847187499999999,
        0.28478125,
        0.2847187499999999,
        0.28478125,
        0.28475000000000006,
        0.2848124999999999,
        0.2848124999999999,
        0.007531249999999989,
        0.12387499999999996,
        0.10453124999999996,
        0.1131875,
        0.0891249999999999,
        0.008593749999999956,
        0.0774999999999999,
        0.012468750000000028,
        0.06437500000000007,
        0.03571875000000002,
        0.0018124999999999947,
        0.1216250000000001,
        0.28312500000000007,
        0.28303125000000007,
        0.28315625,
        0.28312500000000007,
        0.2830625,
        0.28303125000000007,
        0.2830625,
        0.2830625,
        0.28315625,
        0.2831874999999999,
        0.2829999999999999,
        0.2830625,
        0.322125,
        0.322125,
        0.3221562499999999,
        0.322125,
        0.322125,
        0.322125,
        0.322125,
        0.322125,
        0.32218750000000007,
        0.322125,
        0.322125,
        0.322125,
        0.30440625,
        0.30437500000000006,
        0.3044374999999999,
        0.30440625,
        0.30437500000000006,
        0.30440625,
        0.30440625,
        0.30437500000000006,
        0.30440625,
        0.30440625,
        0.30437500000000006,
        0.30440625,
        0.26512500000000006,
        0.26774999999999993,
        0.2672812499999999,
        0.2690625,
        0.2678750000000001,
        0.2684375000000001,
        0.26725,
        0.26790625,
        0.26675000000000004,
        0.26628125,
        0.26456250000000003,
        0.2666249999999999,
        0.29084375000000007,
        0.2908124999999999,
        0.290875,
        0.290875,
        0.290875,
        0.29078125,
        0.2908124999999999,
        0.2908124999999999,
        0.29078125,
        0.2907187499999999,
        0.2908124999999999,
        0.290875,
        0.29275000000000007,
        0.29275000000000007,
        0.2910625,
        0.29275000000000007,
        0.29284375000000007,
        0.29275000000000007,
        0.2930625,
        0.29284375000000007,
        0.29275000000000007,
        0.2928124999999999,
        0.2928124999999999,
        0.29259375,
        0.23781249999999998,
        0.23996875000000006,
        0.23962499999999998,
        0.24249999999999994,
        0.2398437499999999,
        0.24293750000000003,
        0.2398437499999999,
        0.24003124999999992,
        0.238375,
        0.24371874999999998,
        0.22896874999999994,
        0.1889687499999999,
        0.27603124999999995,
        0.27603124999999995,
        0.27609375,
        0.27612499999999995,
        0.27603124999999995,
        0.27593749999999995,
        0.276875,
        0.27593749999999995,
        0.2759687500000001,
        0.27603124999999995,
        0.27590625,
        0.276,
        0.23249999999999993,
        0.23262500000000008,
        0.2334687499999999,
        0.23409375,
        0.23271875000000009,
        0.23362499999999997,
        0.23343749999999996,
        0.23350000000000004,
        0.23340625000000004,
        0.23343749999999996,
        0.23378125000000005,
        0.23321875000000003,
        0.27068749999999997,
        0.2706249999999999,
        0.2707187499999999,
        0.27059374999999997,
        0.27068749999999997,
        0.27056250000000004,
        0.2706249999999999,
        0.27065625000000004,
        0.27056250000000004,
        0.2706249999999999,
        0.2706249999999999,
        0.27068749999999997,
        0.29656250000000006,
        0.29656250000000006,
        0.2965312499999999,
        0.29646875000000006,
        0.2965312499999999,
        0.29656250000000006,
        0.2965,
        0.29640625,
        0.2965,
        0.29656250000000006,
        0.29656250000000006,
        0.2965312499999999
      ]
    },
    "64000:1.080": {
      "graph_vi": [
        0.0005252887612587202,
        0.0003888451343032819,
        0.00046692346168812165,
        0.00027968976477373133,
        0.001918223090169165,
        0.0005207271702427764,
        0.0007367962214760135,
        0.0006737961529966179,
        0.0006737939279721268,
        0.0013304731742299187,
        0.017799996446935095,
        0.0003526467165823358,
        0.000640147750505481,
        0.0032180135337329294,
        0.0015753000625205644,
        0.0010769050743148338,
        0.0020970153008634976,
        0.0005685154019127372,
        0.001213353896252464,
        0.0013280444527601185,
        2.220446049250313e-16,
        0.0006493664854899325,
        0.0006669763969433025,
        0.0015297002419937726,
        0.0002796899182313921,
        0.005880833489246415,
        0.0010087166869346392,
        0.0005207272587635025,
        0.0007369640184074404,
        0.0030514384302277008
      ],
      "overlap_values": [
        0.3243125,
        0.3243125,
        0.3243125,
        0.3243125,
        0.3243125,
        0.3243125,
        0.3243125,
        0.3243125,
        0.3243125,
        0.3243125,
        0.3243125,
        0.3243125,
        0.33906250000000004,
        0.33909374999999997,
        0.33909374999999997,
        0.33909374999999997,
        0.33909374999999997,
        0.33909374999999997,
        0.33909374999999997,
        0.33909374999999997,
        0.33909374999999997,
        0.33906250000000004,
        0.33909374999999997,
        0.33909374999999997,
        0.34643749999999995,
        0.3463750000000001,
        0.3463750000000001,
        0.34643749999999995,
        0.34643749999999995,
        0.34643749999999995,
        0.34643749999999995,
        0.3463750000000001,
        0.34643749999999995,
        0.34643749999999995,
        0.34643749999999995,
        0.3463750000000001,
        0.3210312500000001,
        0.3210312500000001,
        0.3210312500000001,
        0.32099999999999995,
        0.32099999999999995,
        0.3210312500000001,
        0.32099999999999995,
        0.3210312500000001,
        0.32099999999999995,
        0.32099999999999995,
        0.3210312500000001,
        0.32099999999999995,
        0.31156249999999996,
        0.31165624999999997,
        0.31162500000000004,
        0.31165624999999997,
        0.31162500000000004,
        0.31165624999999997,
        0.3115000000000001,
        0.31153125000000004,
        0.31156249999999996,
        0.31165624999999997,
        0.31153125000000004,
        0.31162500000000004,
        0.3086562500000001,
        0.3086249999999999,
        0.3086562500000001,
        0.3086562500000001,
        0.3086562500000001,
        0.3086875,
        0.3086562500000001,
        0.3086249999999999,
        0.3086875,
        0.3086562500000001,
        0.3086875,
        0.3086875,
        0.32125000000000004,
        0.3213124999999999,
        0.32125000000000004,
        0.32125000000000004,
        0.32125000000000004,
        0.32125000000000004,
        0.3213124999999999,
        0.32125000000000004,
        0.32125000000000004,
        0.32125000000000004,
        0.32125000000000004,
        0.3213124999999999,
        0.33668750000000003,
        0.33668750000000003,
        0.3366562500000001,
        0.33668750000000003,
        0.3366562500000001,
        0.3366562500000001,
        0.33668750000000003,
        0.33668750000000003,
        0.33668750000000003,
        0.3366562500000001,
        0.33668750000000003,
        0.33668750000000003,
        0.33096875000000003,
        0.33096875000000003,
        0.33087500000000003,
        0.33096875000000003,
        0.33087500000000003,
        0.33096875000000003,
        0.33087500000000003,
        0.33096875000000003,
        0.33096875000000003,
        0.33087500000000003,
        0.33096875000000003,
        0.33096875000000003,
        0.33253124999999994,
        0.33253124999999994,
        0.33253124999999994,
        0.3325625000000001,
        0.33253124999999994,
        0.3325625000000001,
        0.33259375,
        0.33253124999999994,
        0.33240625,
        0.3325625000000001,
        0.33262499999999995,
        0.33253124999999994,
        0.26203124999999994,
        0.26184374999999993,
        0.26190625,
        0.2621562500000001,
        0.26171875,
        0.26193749999999993,
        0.2617812500000001,
        0.26212499999999994,
        0.2620625000000001,
        0.261625,
        0.26171875,
        0.2616562499999999,
        0.3268437500000001,
        0.32681249999999995,
        0.3268437500000001,
        0.3268437500000001,
        0.32681249999999995,
        0.3268437500000001,
        0.32681249999999995,
        0.32681249999999995,
        0.32681249999999995,
        0.3268437500000001,
        0.3268437500000001,
        0.32681249999999995,
        0.34287500000000004,
        0.34287500000000004,
        0.34287500000000004,
        0.34287500000000004,
        0.34287500000000004,
        0.34287500000000004,
        0.34287500000000004,
        0.34287500000000004,
        0.3428437499999999,
        0.34287500000000004,
        0.34287500000000004,
        0.3428437499999999,
        0.31775,
        0.3176874999999999,
        0.31775,
        0.3177812499999999,
        0.3176874999999999,
        0.31771875000000005,
        0.31762500000000005,
        0.3177812499999999,
        0.3176874999999999,
        0.31771875000000005,
        0.31765625,
        0.31762500000000005,
        0.3650312499999999,
        0.365,
        0.3650312499999999,
        0.365,
        0.36490625,
        0.3648125,
        0.36487500000000006,
        0.36490625,
        0.36487500000000006,
        0.3650312499999999,
        0.36487500000000006,
        0.36487500000000006,
        0.34099999999999997,
        0.34099999999999997,
        0.3409374999999999,
        0.34096875000000004,
        0.3409374999999999,
        0.34099999999999997,
        0.34099999999999997,
        0.34096875000000004,
        0.34096875000000004,
        0.34096875000000004,
        0.34099999999999997,
        0.3409374999999999,
        0.33534375000000005,
        0.335375,
        0.33518749999999997,
        0.33528125,
        0.33528125,
        0.33528125,
        0.33528125,
        0.3354062499999999,
        0.33534375000000005,
        0.33518749999999997,
        0.33528125,
        0.33528125,
        0.34053124999999995,
        0.34053124999999995,
        0.34053124999999995,
        0.34053124999999995,
        0.34053124999999995,
        0.34053124999999995,
        0.3405,
        0.34053124999999995,
        0.3405,
        0.3405,
        0.34053124999999995,
        0.34053124999999995,
        0.3273124999999999,
        0.32728124999999997,
        0.32728124999999997,
        0.32725000000000004,
        0.32728124999999997,
        0.32725000000000004,
        0.3273124999999999,
        0.3272187499999999,
        0.3273124999999999,
        0.3272187499999999,
        0.3273124999999999,
        0.32725000000000004,
        0.29837500000000006,
        0.29840625,
        0.29837500000000006,
        0.2984374999999999,
        0.2983437499999999,
        0.29837500000000006,
        0.29837500000000006,
        0.29837500000000006,
        0.29840625,
        0.29837500000000006,
        0.29837500000000006,
        0.29837500000000006,
        0.35243749999999996,
        0.35243749999999996,
        0.35243749999999996,
        0.35243749999999996,
        0.35243749999999996,
        0.35243749999999996,
        0.35243749999999996,
        0.35243749999999996,
        0.35243749999999996,
        0.35243749999999996,
        0.35243749999999996,
        0.35243749999999996,
        0.34234374999999995,
        0.34234374999999995,
        0.3423125,
        0.3423125,
        0.3423750000000001,
        0.34234374999999995,
        0.34234374999999995,
        0.34234374999999995,
        0.34234374999999995,
        0.3423125,
        0.34234374999999995,
        0.34234374999999995,
        0.3435937499999999,
        0.3435625,
        0.3435625,
        0.3435625,
        0.3435625,
        0.3435625,
        0.3435625,
        0.3435625,
        0.3435937499999999,
        0.3435625,
        0.3435625,
        0.3435625,
        0.30718749999999995,
        0.30718749999999995,
        0.30718749999999995,
        0.30728124999999995,
        0.30718749999999995,
        0.30728124999999995,
        0.30715625,
        0.30718749999999995,
        0.30728124999999995,
        0.30728124999999995,
        0.3073125000000001,
        0.3072187500000001,
        0.30296875,
        0.3029375000000001,
        0.3029375000000001,
        0.3029375000000001,
        0.30296875,
        0.3029375000000001,
        0.30296875,
        0.30296875,
        0.30296875,
        0.3029375000000001,
        0.30296875,
        0.3029375000000001,
        0.3197812499999999,
        0.31937499999999996,
        0.31981250000000006,
        0.3196874999999999,
        0.31984375,
        0.3197812499999999,
        0.31984375,
        0.31981250000000006,
        0.31975,
        0.31981250000000006,
        0.31981250000000006,
        0.3197812499999999,
        0.36024999999999996,
        0.3602812500000001,
        0.3602812500000001,
        0.36024999999999996,
        0.3602812500000001,
        0.36024999999999996,
        0.3602812500000001,
        0.3602812500000001,
        0.36024999999999996,
        0.36024999999999996,
        0.36024999999999996,
        0.36024999999999996,
        0.3594062499999999,
        0.359375,
        0.3594062499999999,
        0.359375,
        0.3593437500000001,
        0.359375,
        0.3594062499999999,
        0.359375,
        0.3593437500000001,
        0.359375,
        0.3594062499999999,
        0.359375,
        0.3593437500000001,
        0.35925000000000007,
        0.35925000000000007,
        0.3593437500000001,
        0.3593437500000001,
        0.3593437500000001,
        0.3593437500000001,
        0.35925000000000007,
        0.35925000000000007,
        0.3593437500000001,
        0.35925000000000007,
        0.3593437500000001,
        0.32943750000000005,
        0.32946875,
        0.32943750000000005,
        0.32943750000000005,
        0.3294999999999999,
        0.32943750000000005,
        0.32965625,
        0.3294999999999999,
        0.32943750000000005,
        0.3294062499999999,
        0.3294062499999999,
        0.3294999999999999
      ]
    },
    "64000:1.100": {
      "graph_vi": [
        0.001141597691972815,
        0.00020976749135709854,
        0.0009823962983750737,
        -2.220446049250313e-16,
        0.001200557924798562,
        0.001001278578439528,
        0.0004381069265033946,
        0.0006737959453136091,
        0.0005106973798118076,
        0.00042162218640107835,
        0.0005258709570877784,
        0.0005106971934923965,
        0.0005252888776848583,
        0.0010865627691025827,
        0.0017413013368327618,
        0.00046692354897554135,
        0.0010245362232539795,
        0.0007367971965485816,
        0.0007580198417188599,
        -2.220446049250313e-16,
        0.0002796899824241139,
        0.0010603264499755168,
        0.000510697129400567,
        0.00027968985230997223,
        0.0005106976794849727,
        0.0005106976001018194,
        0.0007369644204634921,
        0.0,
        0.0005896348478835131,
        0.0011672090837482093
      ],
      "overlap_values": [
        0.33668750000000003,
        0.33668750000000003,
        0.33671874999999996,
        0.33668750000000003,
        0.3366562500000001,
        0.33668750000000003,
        0.3366562500000001,
        0.33668750000000003,
        0.3367500000000001,
        0.33668750000000003,
        0.3366562500000001,
        0.3366562500000001,
        0.40700000000000003,
        0.40703124999999996,
        0.40703124999999996,
        0.40703124999999996,
        0.40703124999999996,
        0.40700000000000003,
        0.40703124999999996,
        0.40703124999999996,
        0.40703124999999996,
        0.40703124999999996,
        0.40703124999999996,
        0.40700000000000003,
        0.3605624999999999,
        0.3605624999999999,
        0.360625,
        0.360625,
        0.360625,
        0.360625,
        0.3605624999999999,
        0.3605624999999999,
        0.3605624999999999,
        0.360625,
        0.3605624999999999,
        0.360625,
        0.3813437500000001,
        0.3813437500000001,
        0.3813437500000001,
        0.3813437500000001,
        0.3813437500000001,
        0.3813437500000001,
        0.3813437500000001,
        0.3813437500000001,
        0.3813437500000001,
        0.3813437500000001,
        0.3813437500000001,
        0.3813437500000001,
        0.3653437500000001,
        0.3651875,
        0.3651875,
        0.3651875,
        0.3653437500000001,
        0.3653437500000001,
        0.3651875,
        0.3653437500000001,
        0.3651875,
        0.3653437500000001,
        0.3653437500000001,
        0.3651875,
        0.38031250000000005,
        0.3802812499999999,
        0.3802812499999999,
        0.3802812499999999,
        0.3802812499999999,
        0.3802812499999999,
        0.3802812499999999,
        0.3802812499999999,
        0.3802812499999999,
        0.3802812499999999,
        0.38031250000000005,
        0.3802812499999999,
        0.3753437500000001,
        0.375375,
        0.37540624999999994,
        0.3753437500000001,
        0.3753437500000001,
        0.3753437500000001,
        0.3753437500000001,
        0.3753437500000001,
        0.375375,
        0.375375,
        0.375375,
        0.375375,
        0.3791562500000001,
        0.3791562500000001,
        0.37912499999999993,
        0.3791562500000001,
        0.3791562500000001,
        0.3791562500000001,
        0.37912499999999993,
        0.3791562500000001,
        0.3791562500000001,
        0.37912499999999993,
        0.3791562500000001,
        0.37912499999999993,
        0.33165625,
        0.33165625,
        0.33165625,
        0.33165625,
        0.33165625,
        0.33165625,
        0.33165625,
        0.33165625,
        0.33165625,
        0.33165625,
        0.33165625,
        0.33165625,
        0.3805624999999999,
        0.3805624999999999,
        0.38053125,
        0.38053125,
        0.3805624999999999,
        0.38050000000000006,
        0.3805624999999999,
        0.3805624999999999,
        0.38053125,
        0.38053125,
        0.38053125,
        0.3805624999999999,
        0.3329375000000001,
        0.3329375000000001,
        0.3329375000000001,
        0.3329375000000001,
        0.3329375000000001,
        0.3329375000000001,
        0.33287500000000003,
        0.3328437500000001,
        0.3329375000000001,
        0.3329375000000001,
        0.3329375000000001,
        0.3328437500000001,
        0.38978124999999997,
        0.38978124999999997,
        0.38978124999999997,
        0.38978124999999997,
        0.38978124999999997,
        0.38978124999999997,
        0.38978124999999997,
        0.38978124999999997,
        0.38978124999999997,
        0.38978124999999997,
        0.38978124999999997,
        0.38978124999999997,
        0.38050000000000006,
        0.38050000000000006,
        0.38050000000000006,
        0.38050000000000006,
        0.38050000000000006,
        0.38050000000000006,
        0.38050000000000006,
        0.38050000000000006,
        0.38050000000000006,
        0.38050000000000006,
        0.38050000000000006,
        0.38050000000000006,
        0.4028125,
        0.40284374999999994,
        0.4027812500000001,
        0.40284374999999994,
        0.4027812500000001,
        0.40284374999999994,
        0.40284374999999994,
        0.4027812500000001,
        0.40284374999999994,
        0.40284374999999994,
        0.40284374999999994,
        0.4028125,
        0.3827812500000001,
        0.3827499999999999,
        0.3828750000000001,
        0.3827812500000001,
        0.3827499999999999,
        0.3827812500000001,
        0.3827812500000001,
        0.3827499999999999,
        0.3827812500000001,
        0.3827812500000001,
        0.3827812500000001,
        0.3827499999999999,
        0.37578124999999996,
        0.37578124999999996,
        0.37578124999999996,
        0.37578124999999996,
        0.37578124999999996,
        0.37578124999999996,
        0.37578124999999996,
        0.37578124999999996,
        0.37578124999999996,
        0.37578124999999996,
        0.37578124999999996,
        0.37578124999999996,
        0.34053124999999995,
        0.3405625000000001,
        0.34053124999999995,
        0.34059375000000003,
        0.3405625000000001,
        0.34059375000000003,
        0.34059375000000003,
        0.34059375000000003,
        0.34059375000000003,
        0.3405625000000001,
        0.3405625000000001,
        0.34053124999999995,
        0.381,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.381,
        0.381,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.38140624999999995,
        0.38140624999999995,
        0.3814375000000001,
        0.38140624999999995,
        0.38140624999999995,
        0.38140624999999995,
        0.3814375000000001,
        0.3814375000000001,
        0.3814375000000001,
        0.38140624999999995,
        0.3814375000000001,
        0.3814375000000001,
        0.36831250000000004,
        0.36831250000000004,
        0.36831250000000004,
        0.36831250000000004,
        0.36831250000000004,
        0.36831250000000004,
        0.36831250000000004,
        0.36831250000000004,
        0.36831250000000004,
        0.36831250000000004,
        0.36831250000000004,
        0.36831250000000004,
        0.38340624999999995,
        0.38340624999999995,
        0.38340624999999995,
        0.3834375000000001,
        0.3834375000000001,
        0.38340624999999995,
        0.38340624999999995,
        0.3834375000000001,
        0.3834375000000001,
        0.3834375000000001,
        0.3834375000000001,
        0.38340624999999995,
        0.37528125,
        0.37528125,
        0.37528125,
        0.37528125,
        0.37528125,
        0.37528125,
        0.37528125,
        0.37528125,
        0.37528125,
        0.37528125,
        0.37528125,
        0.37528125,
        0.38549999999999995,
        0.38549999999999995,
        0.38549999999999995,
        0.38549999999999995,
        0.38549999999999995,
        0.38549999999999995,
        0.38549999999999995,
        0.38549999999999995,
        0.38549999999999995,
        0.38549999999999995,
        0.38549999999999995,
        0.38549999999999995,
        0.38131249999999994,
        0.38131249999999994,
        0.38128125,
        0.38131249999999994,
        0.38131249999999994,
        0.38128125,
        0.38128125,
        0.38131249999999994,
        0.38128125,
        0.38131249999999994,
        0.38128125,
        0.38128125,
        0.4023749999999999,
        0.4024375,
        0.4023749999999999,
        0.4023749999999999,
        0.4024375,
        0.4024375,
        0.4023749999999999,
        0.4024375,
        0.4023749999999999,
        0.4024375,
        0.4023749999999999,
        0.4023749999999999,
        0.3808125,
        0.3808750000000001,
        0.3808125,
        0.3808125,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808125,
        0.3808125,
        0.3808125,
        0.3808125,
        0.3864375,
        0.38653125,
        0.3864375,
        0.3864375,
        0.3864375,
        0.3864375,
        0.38653125,
        0.38653125,
        0.3864375,
        0.3864375,
        0.38653125,
        0.38653125,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.3808750000000001,
        0.4025000000000001,
        0.4025000000000001,
        0.4025000000000001,
        0.4025000000000001,
        0.4025000000000001,
        0.4025000000000001,
        0.4025000000000001,
        0.4025000000000001,
        0.4025000000000001,
        0.4025000000000001,
        0.4025000000000001,
        0.40253125,
        0.37224999999999997,
        0.37224999999999997,
        0.37224999999999997,
        0.37224999999999997,
        0.37224999999999997,
        0.37221875000000004,
        0.37221875000000004,
        0.37221875000000004,
        0.37224999999999997,
        0.37221875000000004,
        0.37224999999999997,
        0.37221875000000004
      ]
    },
    "100000:1.000": {
      "graph_vi": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.37447332097021313,
        0.2411604009726818,
        0.3693667369032332,
        0.3059941618849952,
        1.359791282052002,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.5663042763503733,
        0.0,
        0.0,
        0.3006049616778762,
        0.0,
        0.30822163526212965,
        0.0,
        0.0
      ],
      "overlap_values": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.16978000000000004,
        0.0,
        0.16935999999999996,
        0.17182000000000008,
        0.17198000000000002,
        0.17013999999999996,
        0.16921999999999993,
        0.17033999999999994,
        0.16993999999999998,
        0.1708400000000001,
        0.1714199999999999,
        0.1698599999999999,
        0.1787399999999999,
        0.17603999999999997,
        0.18037999999999998,
        0.17857999999999996,
        0.18057999999999996,
        0.17690000000000006,
        0.17646000000000006,
        0.1783999999999999,
        0.18008000000000002,
        0.17657999999999996,
        0.17691999999999997,
        0.17921999999999993,
        0.1597599999999999,
        0.16110000000000002,
        0.15490000000000004,
        0.15417999999999998,
        0.1550800000000001,
        0.15511999999999992,
        0.1558600000000001,
        0.0,
        0.15442,
        0.15617999999999999,
        0.1570800000000001,
        0.15857999999999994,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.07767999999999997,
        0.0,
        0.0,
        0.0,
        0.07874000000000003,
        0.0,
        0.0,
        0.0,
        0.026499999999999968,
        0.10945999999999989,
        0.11972000000000005,
        0.015560000000000018,
        0.08749999999999991,
        0.13422,
        0.10197999999999996,
        0.06251999999999991,
        0.028659999999999908,
        0.14403999999999995,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.14359999999999995,
        0.14286,
        0.1373200000000001,
        0.14178000000000002,
        0.1427400000000001,
        0.0,
        0.1403399999999999,
        0.14007999999999998,
        0.14318000000000008,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.13925999999999994,
        0.1366799999999999,
        0.0,
        0.13728000000000007,
        0.1389800000000001,
        0.14105999999999996,
        0.14046000000000003,
        0.13813999999999993,
        0.13802000000000003,
        0.13901999999999992,
        0.1399999999999999,
        0.13778,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.13076,
        0.12919999999999998,
        0.13057999999999992,
        0.13108000000000009,
        0.0,
        0.13095999999999997,
        0.13006000000000006,
        0.13217999999999996,
        0.1311199999999999,
        0.1322399999999999,
        0.13163999999999998,
        0.13114000000000003,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ]
    },
    "100000:1.010": {
      "graph_vi": [
        0.5435064059172756,
        0.0,
        0.8066399598976907,
        0.0,
        0.0,
        0.0,
        0.31627391453506515,
        0.5660419037286406,
        0.3160753470280751,
        0.2993607250548608,
        0.0,
        0.6271315053396649,
        0.4163248422102123,
        0.16666660434223554,
        0.0,
        0.27638187156842775,
        0.0,
        0.9169959980131654,
        0.37563171744759016,
        0.0,
        0.16666394265578346,
        0.8745551622481967,
        0.0,
        0.0,
        0.0,
        0.7516568750146396,
        0.0,
        0.19464982227031596,
        0.35739648815013436,
        0.02623871307265935
      ],
      "overlap_values": [
        0.15125999999999995,
        0.15066000000000002,
        0.15179999999999993,
        0.14982000000000006,
        0.14964,
        0.14891999999999994,
        0.14978000000000002,
        0.14480000000000004,
        0.15013999999999994,
        0.0,
        0.14504000000000006,
        0.15008,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.1000399999999999,
        0.09454000000000007,
        0.0968199999999999,
        0.10908000000000007,
        0.10695999999999994,
        0.09966000000000008,
        0.0903799999999999,
        0.07207999999999992,
        0.0,
        0.10597999999999996,
        0.09767999999999999,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.18165999999999993,
        0.1860599999999999,
        0.18847999999999998,
        0.19018000000000002,
        0.18745999999999996,
        0.18998000000000004,
        0.19023999999999996,
        0.18788000000000005,
        0.18622000000000005,
        0.1888399999999999,
        0.19066000000000005,
        0.18687999999999994,
        0.1568799999999999,
        0.1543000000000001,
        0.1556200000000001,
        0.15510000000000002,
        0.15627999999999997,
        0.0,
        0.15691999999999995,
        0.15511999999999992,
        0.0,
        0.1575200000000001,
        0.14538000000000006,
        0.15427999999999997,
        0.08923999999999999,
        0.09427999999999992,
        0.0968199999999999,
        0.0956999999999999,
        0.09489999999999998,
        0.09410000000000007,
        0.0863799999999999,
        0.09694000000000003,
        0.09539999999999993,
        0.09600000000000009,
        0.0936999999999999,
        0.09529999999999994,
        0.13359999999999994,
        0.13354,
        0.1348800000000001,
        0.13724000000000003,
        0.1375599999999999,
        0.13538000000000006,
        0.13301999999999992,
        0.13423999999999991,
        0.13247999999999993,
        0.13593999999999995,
        0.13745999999999992,
        0.13362000000000007,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.17232000000000003,
        0.17413999999999996,
        0.16358000000000006,
        0.16944000000000004,
        0.17291999999999996,
        0.17193999999999998,
        0.1753800000000001,
        0.1655199999999999,
        0.0,
        0.1730799999999999,
        0.17267999999999994,
        0.1674199999999999,
        0.09539999999999993,
        0.09264000000000006,
        0.09322000000000008,
        0.09143999999999997,
        0.09254000000000007,
        0.0970200000000001,
        0.09220000000000006,
        0.09104000000000001,
        0.08698000000000006,
        0.0956999999999999,
        0.0774999999999999,
        0.10549999999999993,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.037719999999999976,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.16691999999999996,
        0.18110000000000004,
        0.18184,
        0.1816199999999999,
        0.18697999999999992,
        0.18114000000000008,
        0.18188000000000004,
        0.17945999999999995,
        0.1815,
        0.18148000000000009,
        0.17920000000000003,
        0.18159999999999998,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.1388799999999999,
        0.13978000000000002,
        0.13230000000000008,
        0.13481999999999994,
        0.11519999999999997,
        0.0,
        0.0,
        0.0,
        0.1391,
        0.13582000000000005,
        0.12997999999999998,
        0.14071999999999996,
        0.1858200000000001,
        0.18272,
        0.18389999999999995,
        0.1829400000000001,
        0.18409999999999993,
        0.18368000000000007,
        0.1850400000000001,
        0.18267999999999995,
        0.17920000000000003,
        0.17856000000000005,
        0.1847000000000001,
        0.19097999999999993,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.10411999999999999,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.04239999999999999,
        0.04176000000000002,
        0.0,
        0.0470600000000001,
        0.05902000000000007,
        0.048939999999999984,
        0.0532999999999999,
        0.048659999999999926,
        0.043299999999999894,
        0.03726000000000007,
        0.037860000000000005,
        0.03394000000000008,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.17013999999999996,
        0.0,
        0.1605399999999999,
        0.17036000000000007,
        0.17052,
        0.17331999999999992,
        0.16568000000000005,
        0.16706,
        0.1730799999999999,
        0.16618,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0827,
        0.08230000000000004,
        0.08197999999999994,
        0.08372000000000002,
        0.08084000000000002,
        0.07868000000000008,
        0.07899999999999996,
        0.08268000000000009,
        0.07572000000000001,
        0.08227999999999991,
        0.08275999999999994,
        0.08289999999999997,
        0.1880599999999999,
        0.18662,
        0.1862600000000001,
        0.18544000000000005,
        0.19028,
        0.18623999999999996,
        0.1898200000000001,
        0.18554000000000004,
        0.18592000000000009,
        0.17028,
        0.18934000000000006,
        0.18812000000000006,
        0.17788000000000004,
        0.17823999999999995,
        0.17812000000000006,
        0.17812000000000006,
        0.17808000000000002,
        0.17802000000000007,
        0.17808000000000002,
        0.17812000000000006,
        0.17808000000000002,
        0.17808000000000002,
        0.17826000000000009,
        0.17826000000000009
      ]
    },
    "100000:1.020": {
      "graph_vi": [
        1.9506337187374736,
        0.018372607567567506,
        1.9231247081680514,
        0.022338921472788653,
        0.01240591418946966,
        1.8929204350443252,
        0.11132997879752149,
        0.6238446802117817,
        1.9349315024587967,
        0.23625675215529238,
        0.8650529729654566,
        1.9601553521348134,
        0.03526057993974772,
        0.11047551165108027,
        1.10548930313763,
        0.0409086624322042,
        0.04168317557238943,
        0.011365563707033849,
        0.8609112421395995,
        1.9181970204283525,
        0.22864876307980456,
        1.336087786436383,
        1.8803313587613775,
        0.47026208341446935,
        0.01935564345974897,
        1.5689805003127493,
        0.20134859167018915,
        1.942794584140837,
        1.9416971530275993,
        0.757610522971978
      ],
      "overlap_values": [
        0.0283199999999999,
        0.07234000000000007,
        0.06767999999999996,
        0.09718000000000004,
        0.019460000000000033,
        0.07918000000000003,
        0.014399999999999968,
        0.07997999999999994,
        0.08325999999999989,
        0.0839399999999999,
        0.02835999999999994,
        0.0480799999999999,
        0.19866000000000006,
        0.1984999999999999,
        0.19843999999999995,
        0.19848,
        0.1983999999999999,
        0.19856000000000007,
        0.19877999999999996,
        0.19842000000000004,
        0.19843999999999995,
        0.1990400000000001,
        0.1983600000000001,
        0.19829999999999992,
        0.1425399999999999,
        0.05166000000000004,
        0.008420000000000094,
        0.09153999999999995,
        0.06824000000000008,
        0.05031999999999992,
        0.0730599999999999,
        0.015479999999999938,
        0.0507200000000001,
        0.09593999999999991,
        0.1544000000000001,
        0.0024399999999999977,
        0.22043999999999997,
        0.22049999999999992,
        0.22052000000000005,
        0.22063999999999995,
        0.2204600000000001,
        0.22077999999999998,
        0.2202599999999999,
        0.22038000000000002,
        0.22049999999999992,
        0.22053999999999996,
        0.22043999999999997,
        0.22053999999999996,
        0.2366600000000001,
        0.23678,
        0.23676000000000008,
        0.23648000000000002,
        0.23649999999999993,
        0.23663999999999996,
        0.23673999999999995,
        0.23676000000000008,
        0.2365600000000001,
        0.2365600000000001,
        0.2365600000000001,
        0.23648000000000002,
        0.15033999999999992,
        0.16724000000000006,
        0.07817999999999992,
        0.01638000000000006,
        0.04269999999999996,
        0.06576000000000004,
        0.12738000000000005,
        0.1674,
        0.1366799999999999,
        0.10708000000000006,
        0.08655999999999997,
        0.12752000000000008,
        0.21178000000000008,
        0.2118,
        0.21188000000000007,
        0.21184000000000003,
        0.2118199999999999,
        0.2116800000000001,
        0.2115800000000001,
        0.21184000000000003,
        0.21195999999999993,
        0.21165999999999996,
        0.21014,
        0.2116800000000001,
        0.02522000000000002,
        0.02634000000000003,
        0.027979999999999894,
        0.02848000000000006,
        0.03835999999999995,
        0.029260000000000064,
        0.027579999999999938,
        0.02391999999999994,
        0.04268000000000005,
        0.025959999999999983,
        0.009439999999999893,
        0.025700000000000056,
        0.010639999999999983,
        0.0017199999999999438,
        0.10061999999999993,
        0.11514000000000002,
        0.10159999999999991,
        0.15857999999999994,
        0.1625000000000001,
        0.15900000000000003,
        0.011360000000000037,
        0.014399999999999968,
        0.1003400000000001,
        0.1285400000000001,
        0.16813999999999996,
        0.16823999999999995,
        0.16818,
        0.16822000000000004,
        0.16818,
        0.16812000000000005,
        0.16866000000000003,
        0.1681999999999999,
        0.14789999999999992,
        0.16768000000000005,
        0.1681999999999999,
        0.16826000000000008,
        0.19988000000000006,
        0.2024999999999999,
        0.19222000000000006,
        0.1937199999999999,
        0.17032000000000003,
        0.20233999999999996,
        0.20385999999999993,
        0.19764000000000004,
        0.20561999999999991,
        0.1021399999999999,
        0.2258,
        0.23121999999999998,
        0.0005999999999999339,
        0.04631999999999992,
        0.018019999999999925,
        0.05234000000000005,
        0.012780000000000014,
        0.0018599999999999728,
        0.07020000000000004,
        0.01438000000000006,
        0.032340000000000035,
        0.04072000000000009,
        0.09627999999999992,
        0.010059999999999958,
        0.19090000000000007,
        0.19080000000000008,
        0.1907000000000001,
        0.19096000000000002,
        0.19080000000000008,
        0.19090000000000007,
        0.19131999999999993,
        0.19096000000000002,
        0.19120000000000004,
        0.19091999999999998,
        0.19090000000000007,
        0.19107999999999992,
        0.15402000000000005,
        0.1525399999999999,
        0.15433999999999992,
        0.1544000000000001,
        0.1539600000000001,
        0.1537599999999999,
        0.15412000000000003,
        0.15477999999999992,
        0.15383999999999998,
        0.15413999999999994,
        0.15416000000000007,
        0.15650000000000008,
        0.14114000000000004,
        0.17578000000000005,
        0.1694,
        0.16222000000000003,
        0.16559999999999997,
        0.14982000000000006,
        0.09410000000000007,
        0.1699600000000001,
        0.17364000000000002,
        0.1654199999999999,
        0.16584,
        0.1688400000000001,
        0.14412000000000003,
        0.14362000000000008,
        0.14305999999999996,
        0.14378000000000002,
        0.1439600000000001,
        0.14388,
        0.14446000000000003,
        0.14383999999999997,
        0.14348000000000005,
        0.14359999999999995,
        0.14359999999999995,
        0.14359999999999995,
        0.20574000000000003,
        0.20564000000000004,
        0.20574000000000003,
        0.2057199999999999,
        0.2056,
        0.20574000000000003,
        0.20574000000000003,
        0.20575999999999994,
        0.2057,
        0.20565999999999995,
        0.20700000000000007,
        0.20579999999999998,
        0.15388000000000002,
        0.15379999999999994,
        0.15412000000000003,
        0.15383999999999998,
        0.15382000000000007,
        0.15388000000000002,
        0.1538600000000001,
        0.15392000000000006,
        0.15388000000000002,
        0.15388000000000002,
        0.1538600000000001,
        0.15388000000000002,
        0.08406000000000002,
        0.11694000000000004,
        0.14003999999999994,
        0.07322000000000006,
        0.10617999999999994,
        0.07682000000000011,
        0.12460000000000004,
        0.06766000000000005,
        0.12275999999999998,
        0.04293999999999998,
        0.11958000000000002,
        0.06738,
        0.09962000000000004,
        0.019160000000000066,
        0.0043999999999999595,
        0.0014199999999999768,
        0.05284,
        0.014520000000000088,
        0.00873999999999997,
        0.015619999999999967,
        0.06702000000000008,
        0.0023800000000000487,
        0.0026200000000000667,
        0.0220800000000001,
        0.10244000000000009,
        0.10315999999999992,
        0.10284000000000004,
        0.10148000000000001,
        0.11030000000000006,
        0.10732000000000008,
        0.10142000000000007,
        0.10304000000000002,
        0.10251999999999994,
        0.0989199999999999,
        0.0991200000000001,
        0.1039000000000001,
        0.08899999999999997,
        0.08810000000000007,
        0.09352000000000005,
        0.056599999999999984,
        0.08227999999999991,
        0.09411999999999998,
        0.0726,
        0.09902000000000011,
        0.0872599999999999,
        0.05269999999999997,
        0.02868000000000004,
        0.08763999999999994,
        0.04635999999999996,
        0.06478000000000006,
        0.04483999999999999,
        0.02185999999999999,
        0.015519999999999978,
        0.07162000000000002,
        0.04353999999999991,
        0.09420000000000006,
        0.10284000000000004,
        0.0414000000000001,
        0.07475999999999994,
        0.07024000000000008,
        0.1644000000000001,
        0.16799999999999993,
        0.16446000000000005,
        0.1645399999999999,
        0.1668400000000001,
        0.16592000000000007,
        0.16602000000000006,
        0.1637200000000001,
        0.16802000000000006,
        0.16666000000000003,
        0.1657599999999999,
        0.16286,
        0.18985999999999992,
        0.18994,
        0.18988000000000005,
        0.19004,
        0.18989999999999996,
        0.18974000000000002,
        0.18985999999999992,
        0.1899200000000001,
        0.18994,
        0.1896199999999999,
        0.18989999999999996,
        0.19002000000000008,
        0.18666000000000005,
        0.18857999999999997,
        0.18433999999999995,
        0.10644000000000009,
        0.18906,
        0.18941999999999992,
        0.13773999999999997,
        0.1677200000000001,
        0.18697999999999992,
        0.016280000000000072,
        0.06309999999999993,
        0.07250000000000001,
        0.17149999999999999,
        0.17124000000000006,
        0.1711800000000001,
        0.17125999999999997,
        0.1677200000000001,
        0.1707399999999999,
        0.17169999999999996,
        0.17131999999999992,
        0.17178000000000004,
        0.17168000000000005,
        0.17178000000000004,
        0.1716200000000001,
        0.022219999999999906,
        0.04683999999999999,
        0.024899999999999922,
        0.08064000000000004,
        0.004899999999999904,
        0.009800000000000031,
        0.08557999999999999,
        0.10826000000000002,
        0.02872000000000008,
        0.022860000000000102,
        0.09216000000000002,
        0.048899999999999944,
        0.09182000000000001,
        0.040999999999999925,
        0.0403,
        0.045339999999999936,
        0.06611999999999996,
        0.009679999999999911,
        0.03601999999999994,
        0.07050000000000001,
        0.017060000000000075,
        0.03489999999999993,
        0.1291199999999999,
        0.00761999999999996,
        0.14612000000000003,
        0.15023999999999993,
        0.14894000000000007,
        0.1521999999999999,
        0.15183999999999997,
        0.14744000000000002,
        0.14189999999999992,
        0.1494200000000001,
        0.15026000000000006,
        0.0942400000000001,
        0.1536599999999999,
        0.15027999999999997
      ]
    },
    "100000:1.030": {
      "graph_vi": [
        0.11889712176774243,
        1.7817486463520376,
        0.054821041414297354,
        0.14808245035509696,
        1.900843087967188,
        0.38509689294615684,
        1.2344630697980892,
        0.07667769027126,
        0.5464202910883914,
        0.08487295339852637,
        0.1302952260688858,
        1.3625445458396626,
        0.04273746813181367,
        0.04773913379980716,
        0.40430339571167895,
        0.2538463420029136,
        0.520430354331796,
        1.9684170024290202,
        0.0660508775670668,
        1.0164173225295832,
        1.0901942036050638,
        1.9784437501650045,
        0.6842973814179124,
        0.05979818261008536,
        1.9450065343637708,
        1.9000060082836325,
        1.7314973752184408,
        1.6252406522468363,
        0.004478627509523157,
        0.9894700101728616
      ],
      "overlap_values": [
        0.24492000000000003,
        0.24551999999999996,
        0.2450000000000001,
        0.24512,
        0.24506000000000006,
        0.24488,
        0.2452399999999999,
        0.24,
        0.24526000000000003,
        0.24530000000000007,
        0.24580000000000002,
        0.24502000000000002,
        0.10348000000000002,
        0.054380000000000095,
        0.06834000000000007,
        0.06912000000000007,
        0.08173999999999992,
        0.07604000000000011,
        0.07957999999999998,
        0.13066,
        0.11515999999999993,
        0.11017999999999994,
        0.10976000000000008,
        0.11569999999999991,
        0.21940000000000004,
        0.21946,
        0.2193400000000001,
        0.2193400000000001,
        0.21955999999999998,
        0.21639999999999993,
        0.21936,
        0.21936,
        0.21941999999999995,
        0.2193799999999999,
        0.21936,
        0.21941999999999995,
        0.20097999999999994,
        0.19579999999999997,
        0.19516,
        0.20073999999999992,
        0.20052000000000003,
        0.20189999999999997,
        0.2007000000000001,
        0.20117999999999991,
        0.20043999999999995,
        0.20056000000000007,
        0.20012000000000008,
        0.20043999999999995,
        0.045520000000000005,
        0.00761999999999996,
        0.034459999999999935,
        0.018420000000000103,
        0.06956000000000007,
        0.001060000000000061,
        0.007379999999999942,
        0.04732000000000003,
        0.025740000000000096,
        0.027300000000000102,
        0.0021599999999999397,
        0.006920000000000037,
        0.22087999999999997,
        0.2129000000000001,
        0.21805999999999992,
        0.2120200000000001,
        0.2089399999999999,
        0.2021599999999999,
        0.21599999999999997,
        0.2121200000000001,
        0.21072000000000002,
        0.20789999999999997,
        0.21134000000000008,
        0.21018000000000003,
        0.17277999999999993,
        0.0012799999999999478,
        0.1776199999999999,
        0.1664000000000001,
        0.17071999999999998,
        0.17575999999999992,
        0.09338000000000002,
        0.17652,
        0.08739999999999992,
        0.17881999999999998,
        0.07167999999999997,
        0.07143999999999995,
        0.1803999999999999,
        0.18023999999999996,
        0.17969999999999997,
        0.18013999999999997,
        0.1799599999999999,
        0.17979999999999996,
        0.17969999999999997,
        0.17959999999999998,
        0.17954000000000003,
        0.17965999999999993,
        0.17999999999999994,
        0.18002000000000007,
        0.1532199999999999,
        0.15027999999999997,
        0.15369999999999995,
        0.1554199999999999,
        0.15324000000000004,
        0.15276,
        0.1520999999999999,
        0.15148000000000006,
        0.05339999999999989,
        0.15403999999999995,
        0.15290000000000004,
        0.15280000000000005,
        0.21876000000000007,
        0.21805999999999992,
        0.21873999999999993,
        0.2180200000000001,
        0.21764000000000006,
        0.2183600000000001,
        0.21849999999999992,
        0.21906000000000003,
        0.21799999999999997,
        0.21862000000000004,
        0.21867999999999999,
        0.2173400000000001,
        0.1914800000000001,
        0.18778000000000006,
        0.18920000000000003,
        0.1877200000000001,
        0.18823999999999996,
        0.18887999999999994,
        0.19429999999999992,
        0.18642000000000003,
        0.18822000000000005,
        0.1907399999999999,
        0.18785999999999992,
        0.18945999999999996,
        0.1375599999999999,
        0.17744000000000004,
        0.14318000000000008,
        0.1916199999999999,
        0.1891799999999999,
        0.19452000000000003,
        0.19432000000000005,
        0.1928399999999999,
        0.1900599999999999,
        0.1262000000000001,
        0.13792000000000004,
        0.18457999999999997,
        0.22009999999999996,
        0.2201200000000001,
        0.2204600000000001,
        0.21989999999999998,
        0.21995999999999993,
        0.22063999999999995,
        0.2206999999999999,
        0.22004,
        0.22004,
        0.22175999999999996,
        0.21994000000000002,
        0.2203599999999999,
        0.19934000000000007,
        0.19988000000000006,
        0.19900000000000007,
        0.19886000000000004,
        0.19911999999999996,
        0.19896000000000003,
        0.19890000000000008,
        0.1988399999999999,
        0.19910000000000005,
        0.19998000000000005,
        0.19921999999999995,
        0.19945999999999997,
        0.0047399999999999665,
        0.011460000000000026,
        0.0048200000000000465,
        0.007759999999999989,
        0.009519999999999973,
        0.007719999999999949,
        0.007560000000000011,
        0.006820000000000048,
        0.006420000000000092,
        0.006860000000000088,
        0.00666000000000011,
        0.006180000000000074,
        0.21086000000000005,
        0.21229999999999993,
        0.21243999999999996,
        0.21330000000000005,
        0.2126999999999999,
        0.21144000000000007,
        0.21277999999999997,
        0.2034800000000001,
        0.21320000000000006,
        0.2136800000000001,
        0.21199999999999997,
        0.21209999999999996,
        0.21585999999999994,
        0.2154799999999999,
        0.21775999999999995,
        0.21717999999999993,
        0.2181200000000001,
        0.2173400000000001,
        0.2178,
        0.21819999999999995,
        0.21988000000000008,
        0.21877999999999997,
        0.2178,
        0.17145999999999995,
        0.012219999999999898,
        0.02296000000000009,
        0.027760000000000007,
        0.03577999999999992,
        0.0789200000000001,
        0.027160000000000073,
        0.06225999999999998,
        0.0625,
        0.0398400000000001,
        0.07044000000000006,
        0.0947,
        0.04074,
        0.18690000000000007,
        0.18676000000000004,
        0.18681999999999999,
        0.18218,
        0.18677999999999995,
        0.18676000000000004,
        0.18691999999999998,
        0.18667999999999996,
        0.1867000000000001,
        0.18681999999999999,
        0.18667999999999996,
        0.18680000000000008,
        0.1271199999999999,
        0.13847999999999994,
        0.12963999999999998,
        0.1372199999999999,
        0.13481999999999994,
        0.08548,
        0.1371,
        0.08611999999999997,
        0.13569999999999993,
        0.1245400000000001,
        0.12569999999999992,
        0.13270000000000004,
        0.20262000000000002,
        0.1963600000000001,
        0.20721999999999996,
        0.20530000000000004,
        0.20985999999999994,
        0.19890000000000008,
        0.18931999999999993,
        0.20033999999999996,
        0.2060599999999999,
        0.20697999999999994,
        0.21273999999999993,
        0.2130399999999999,
        0.052159999999999984,
        0.044259999999999966,
        0.10088000000000008,
        0.013479999999999936,
        0.04054000000000002,
        0.054280000000000106,
        0.01546000000000003,
        0.02951999999999999,
        0.022219999999999906,
        0.029099999999999904,
        0.044419999999999904,
        0.008119999999999905,
        0.22516000000000003,
        0.22364000000000006,
        0.2238199999999999,
        0.2241200000000001,
        0.22351999999999994,
        0.22351999999999994,
        0.19907999999999992,
        0.22043999999999997,
        0.20595999999999992,
        0.2222599999999999,
        0.21414,
        0.2257800000000001,
        0.2036,
        0.2036199999999999,
        0.2031400000000001,
        0.20334000000000008,
        0.20384000000000002,
        0.20351999999999992,
        0.20351999999999992,
        0.20375999999999994,
        0.20364000000000004,
        0.2035800000000001,
        0.2037,
        0.20433999999999997,
        0.03072000000000008,
        0.09426000000000001,
        0.0023800000000000487,
        0.0517399999999999,
        0.021179999999999977,
        0.10133999999999999,
        0.09733999999999998,
        0.07465999999999995,
        0.028219999999999912,
        0.018340000000000023,
        0.0041599999999999415,
        0.08742000000000005,
        0.1625399999999999,
        0.1314599999999999,
        0.08504,
        0.0670599999999999,
        0.05682000000000009,
        0.09664000000000006,
        0.050000000000000044,
        0.17486000000000002,
        0.09987999999999997,
        0.033600000000000074,
        0.1447799999999999,
        0.18931999999999993,
        0.14066,
        0.12396000000000007,
        0.1234599999999999,
        0.14339999999999997,
        0.16094000000000008,
        0.04356000000000004,
        0.12484000000000006,
        0.15372000000000008,
        0.07240000000000002,
        0.08806000000000003,
        0.1338999999999999,
        0.1479600000000001,
        0.17646000000000006,
        0.11094000000000004,
        0.14271999999999996,
        0.14349999999999996,
        0.16724000000000006,
        0.133,
        0.04740000000000011,
        0.13222,
        0.11993999999999994,
        0.11787999999999998,
        0.030219999999999914,
        0.1802999999999999,
        0.2577799999999999,
        0.2575799999999999,
        0.25770000000000004,
        0.2576400000000001,
        0.2576799999999999,
        0.2576799999999999,
        0.25770000000000004,
        0.2576799999999999,
        0.2576400000000001,
        0.2576400000000001,
        0.25771999999999995,
        0.2575799999999999,
        0.13081999999999994,
        0.13169999999999993,
        0.1473199999999999,
        0.12837999999999994,
        0.1389800000000001,
        0.12265999999999999,
        0.11139999999999994,
        0.13256,
        0.12841999999999998,
        0.14129999999999998,
        0.12549999999999994,
        0.1471800000000001
      ]
    },
    "100000:1.040": {
      "graph_vi": [
        0.01133194699575743,
        0.34010588592307817,
        0.008774054238005504,
        0.15810613216752376,
        0.41185424226011463,
        0.2476077962766856,
        0.0067998383846407245,
        0.03288698849909595,
        0.3691166560036899,
        0.0012275087714761557,
        0.0019028307108769282,
        0.4584997335040418,
        0.002352127721644194,
        0.0026346376411410075,
        0.07290308401354005,
        0.006743790092454765,
        1.01602317845904,
        0.017169844537605394,
        0.01823794962135242,
        0.008725152570280089,
        0.0019842352855761864,
        0.007222255618770115,
        1.9060408302521072,
        0.40607697982740076,
        0.490678038604981,
        1.9638961671534456,
        0.36430346279737474,
        0.016376754370091024,
        0.3503242125928437,
        0.01694100429544294
      ],
      "overlap_values": [
        0.2236800000000001,
        0.22354000000000007,
        0.2236800000000001,
        0.22360000000000002,
        0.2236800000000001,
        0.22351999999999994,
        0.2237,
        0.22355999999999998,
        0.22360000000000002,
        0.22355999999999998,
        0.22354000000000007,
        0.2235799999999999,
        0.1725000000000001,
        0.1709799999999999,
        0.17348000000000008,
        0.17331999999999992,
        0.17398000000000002,
        0.17375999999999991,
        0.1724000000000001,
        0.1754,
        0.17504000000000008,
        0.1641999999999999,
        0.17642000000000002,
        0.17223999999999995,
        0.2503599999999999,
        0.25029999999999997,
        0.2502599999999999,
        0.25038000000000005,
        0.2503200000000001,
        0.25034,
        0.25028000000000006,
        0.25018000000000007,
        0.2504599999999999,
        0.2503200000000001,
        0.2504200000000001,
        0.25034,
        0.2290399999999999,
        0.2287999999999999,
        0.22920000000000007,
        0.22887999999999997,
        0.23112,
        0.2290399999999999,
        0.22882000000000002,
        0.22883999999999993,
        0.2292400000000001,
        0.2287999999999999,
        0.22872000000000003,
        0.22892,
        0.2017199999999999,
        0.20107999999999993,
        0.20453999999999994,
        0.1949399999999999,
        0.1995,
        0.20057999999999998,
        0.07713999999999999,
        0.20096000000000003,
        0.2014800000000001,
        0.20135999999999998,
        0.1997,
        0.20110000000000006,
        0.2056,
        0.20453999999999994,
        0.20466000000000006,
        0.20883999999999991,
        0.20517999999999992,
        0.21136,
        0.20574000000000003,
        0.20642000000000005,
        0.2052799999999999,
        0.20618000000000003,
        0.20534000000000008,
        0.2051400000000001,
        0.24019999999999997,
        0.24009999999999998,
        0.24015999999999993,
        0.2402200000000001,
        0.24019999999999997,
        0.24019999999999997,
        0.24018000000000006,
        0.24019999999999997,
        0.2396799999999999,
        0.24019999999999997,
        0.24005999999999994,
        0.24014000000000002,
        0.19443999999999995,
        0.19442000000000004,
        0.19419999999999993,
        0.19340000000000002,
        0.19446000000000008,
        0.19443999999999995,
        0.19443999999999995,
        0.1943600000000001,
        0.19429999999999992,
        0.19443999999999995,
        0.19442000000000004,
        0.19452000000000003,
        0.23307999999999995,
        0.23476000000000008,
        0.23459999999999992,
        0.23394000000000004,
        0.23434,
        0.23472000000000004,
        0.22571999999999992,
        0.22486000000000006,
        0.2325600000000001,
        0.23171999999999993,
        0.23765999999999998,
        0.23130000000000006,
        0.27156,
        0.27156,
        0.2716400000000001,
        0.27156,
        0.27157999999999993,
        0.27166,
        0.2715399999999999,
        0.27157999999999993,
        0.27156,
        0.27166,
        0.27166,
        0.27166,
        0.2665599999999999,
        0.26658000000000004,
        0.26668000000000003,
        0.26664,
        0.26664,
        0.2666200000000001,
        0.2666200000000001,
        0.2665599999999999,
        0.26664,
        0.26664,
        0.2666200000000001,
        0.2666200000000001,
        0.1871799999999999,
        0.1758200000000001,
        0.18697999999999992,
        0.18686000000000003,
        0.18632000000000004,
        0.1829400000000001,
        0.18672,
        0.19002000000000008,
        0.18700000000000006,
        0.19145999999999996,
        0.1973800000000001,
        0.17209999999999992,
        0.26303999999999994,
        0.26306000000000007,
        0.26316000000000006,
        0.2630999999999999,
        0.2630999999999999,
        0.26306000000000007,
        0.2630999999999999,
        0.26313999999999993,
        0.26313999999999993,
        0.2630999999999999,
        0.26303999999999994,
        0.26308,
        0.2600800000000001,
        0.2601199999999999,
        0.2600800000000001,
        0.26014000000000004,
        0.26024,
        0.2601,
        0.2601,
        0.26005999999999996,
        0.2601199999999999,
        0.2601199999999999,
        0.2601199999999999,
        0.2601,
        0.19646000000000008,
        0.19535999999999998,
        0.19530000000000003,
        0.1952799999999999,
        0.19457999999999998,
        0.19487999999999994,
        0.19428,
        0.19506,
        0.19472,
        0.19486000000000003,
        0.19510000000000005,
        0.19531999999999994,
        0.22100000000000009,
        0.22102,
        0.22107999999999994,
        0.22106000000000003,
        0.22100000000000009,
        0.22102,
        0.22102,
        0.22100000000000009,
        0.22100000000000009,
        0.22111999999999998,
        0.2210399999999999,
        0.22100000000000009,
        0.1855,
        0.1899200000000001,
        0.1955,
        0.1917199999999999,
        0.19194,
        0.18931999999999993,
        0.18419999999999992,
        0.18579999999999997,
        0.18585999999999991,
        0.17520000000000002,
        0.1747399999999999,
        0.02405999999999997,
        0.2559800000000001,
        0.2562199999999999,
        0.2560800000000001,
        0.2560800000000001,
        0.2561,
        0.25576,
        0.2559,
        0.2559,
        0.25615999999999994,
        0.25605999999999995,
        0.2558800000000001,
        0.2561199999999999,
        0.23028000000000004,
        0.23028000000000004,
        0.23032000000000008,
        0.2302200000000001,
        0.23029999999999995,
        0.23028000000000004,
        0.2303599999999999,
        0.2302200000000001,
        0.23086000000000007,
        0.23029999999999995,
        0.23019999999999996,
        0.23039999999999994,
        0.26537999999999995,
        0.26552,
        0.26546000000000003,
        0.26542,
        0.2654399999999999,
        0.26536000000000004,
        0.26536000000000004,
        0.2654399999999999,
        0.26517999999999997,
        0.26547999999999994,
        0.26542,
        0.2652399999999999,
        0.2849600000000001,
        0.28502000000000005,
        0.28498,
        0.28503999999999996,
        0.2850600000000001,
        0.2849999999999999,
        0.2849600000000001,
        0.2849600000000001,
        0.28503999999999996,
        0.28498,
        0.28498,
        0.28502000000000005,
        0.2130399999999999,
        0.21282,
        0.21296000000000004,
        0.21297999999999995,
        0.2129000000000001,
        0.2129000000000001,
        0.21297999999999995,
        0.21292,
        0.2129000000000001,
        0.21297999999999995,
        0.2129399999999999,
        0.21302,
        0.1721999999999999,
        0.034480000000000066,
        0.09722000000000008,
        0.19934000000000007,
        0.1688400000000001,
        0.019400000000000084,
        0.16948000000000008,
        0.007079999999999975,
        0.11952000000000007,
        0.06763999999999992,
        0.009619999999999962,
        0.05298000000000003,
        0.15301999999999993,
        0.14189999999999992,
        0.14988,
        0.14358000000000004,
        0.133,
        0.14890000000000003,
        0.1540999999999999,
        0.1533199999999999,
        0.1533199999999999,
        0.1254200000000001,
        0.15227999999999997,
        0.1537599999999999,
        0.16290000000000004,
        0.1545399999999999,
        0.16393999999999997,
        0.15993999999999997,
        0.16521999999999992,
        0.13188,
        0.16426000000000007,
        0.16602000000000006,
        0.16496,
        0.1649400000000001,
        0.16525999999999996,
        0.16433999999999993,
        0.0050600000000000644,
        0.08454000000000006,
        0.08973999999999993,
        0.05928,
        0.0682799999999999,
        0.02848000000000006,
        0.03395999999999999,
        0.0016199999999999548,
        0.10377999999999998,
        0.14973999999999998,
        0.06400000000000006,
        0.012799999999999923,
        0.2022600000000001,
        0.17345999999999995,
        0.20209999999999995,
        0.20077999999999996,
        0.20008000000000004,
        0.2020200000000001,
        0.20272,
        0.20321999999999996,
        0.20195999999999992,
        0.20272,
        0.20209999999999995,
        0.1988000000000001,
        0.2593000000000001,
        0.2593000000000001,
        0.2591399999999999,
        0.2593399999999999,
        0.25922,
        0.25936000000000003,
        0.2593000000000001,
        0.25922,
        0.2593399999999999,
        0.25947999999999993,
        0.25932,
        0.2593000000000001,
        0.19643999999999995,
        0.19638,
        0.19686000000000003,
        0.1962600000000001,
        0.1979200000000001,
        0.1960599999999999,
        0.22218000000000004,
        0.19799999999999995,
        0.1953800000000001,
        0.19730000000000003,
        0.19680000000000009,
        0.2020200000000001,
        0.2709600000000001,
        0.27082000000000006,
        0.2708999999999999,
        0.27083999999999997,
        0.27078,
        0.2708999999999999,
        0.27079999999999993,
        0.27078,
        0.2708999999999999,
        0.27088,
        0.2708999999999999,
        0.27082000000000006
      ]
    },
    "100000:1.050": {
      "graph_vi": [
        0.024021024820592148,
        0.03639063891837694,
        0.010580574703373894,
        0.17595004250467597,
        0.0025545907690305326,
        0.019242023507591768,
        0.003271114317687135,
        0.01428725126850564,
        0.009383598865942247,
        0.0013072570111577542,
        0.09697514161581389,
        1.3271969638885832,
        0.1387642009751389,
        0.0012336845897674025,
        0.006969523808692848,
        0.006019936499478871,
        0.008552001101294017,
        0.0015084567764145048,
        0.061903267486914194,
        0.999479831061614,
        0.01580787203664965,
        0.005861473733936226,
        0.0007707087926719336,
        0.022337660764222472,
        0.0015776666548107925,
        0.003776294445478314,
        0.03938885642921009,
        0.20956881121549475,
        0.03821060621307482,
        0.003472383051227438
      ],
      "overlap_values": [
        0.2609999999999999,
        0.2611000000000001,
        0.26102000000000003,
        0.26112,
        0.2611000000000001,
        0.26136000000000004,
        0.26127999999999996,
        0.26102000000000003,
        0.26117999999999997,
        0.26083999999999996,
        0.2609999999999999,
        0.2612399999999999,
        0.2826200000000001,
        0.28278000000000003,
        0.28279999999999994,
        0.28289999999999993,
        0.2830999999999999,
        0.28245999999999993,
        0.2825,
        0.2821800000000001,
        0.2825599999999999,
        0.2825599999999999,
        0.2826200000000001,
        0.28254,
        0.25976,
        0.25981999999999994,
        0.25971999999999995,
        0.25942,
        0.25970000000000004,
        0.25980000000000003,
        0.2597400000000001,
        0.2597799999999999,
        0.25981999999999994,
        0.25986,
        0.25980000000000003,
        0.25976,
        0.25028000000000006,
        0.25122,
        0.2505200000000001,
        0.2505599999999999,
        0.24946000000000002,
        0.25166,
        0.25176,
        0.24950000000000006,
        0.25018000000000007,
        0.25078,
        0.2518,
        0.2509999999999999,
        0.26264,
        0.2626200000000001,
        0.26248000000000005,
        0.26272000000000006,
        0.26248000000000005,
        0.26264,
        0.2625200000000001,
        0.2625200000000001,
        0.2626200000000001,
        0.2626200000000001,
        0.26259999999999994,
        0.26248000000000005,
        0.27903999999999995,
        0.2793000000000001,
        0.27902000000000005,
        0.27913999999999994,
        0.2790999999999999,
        0.27902000000000005,
        0.2790999999999999,
        0.27893999999999997,
        0.27912000000000003,
        0.2790600000000001,
        0.2790999999999999,
        0.2789600000000001,
        0.25624,
        0.25614000000000003,
        0.2562,
        0.2561199999999999,
        0.25614000000000003,
        0.2562199999999999,
        0.25614000000000003,
        0.25615999999999994,
        0.25614000000000003,
        0.2562,
        0.2562,
        0.2561800000000001,
        0.23873999999999995,
        0.23883999999999994,
        0.23878,
        0.23876000000000008,
        0.23883999999999994,
        0.23896000000000006,
        0.2387999999999999,
        0.2388999999999999,
        0.23876000000000008,
        0.23883999999999994,
        0.23882000000000003,
        0.23883999999999994,
        0.2609999999999999,
        0.26103999999999994,
        0.26098,
        0.26082000000000005,
        0.26108,
        0.26093999999999995,
        0.26082000000000005,
        0.26092000000000004,
        0.2609999999999999,
        0.2608999999999999,
        0.26088,
        0.2609600000000001,
        0.2739799999999999,
        0.2739799999999999,
        0.2739799999999999,
        0.2739799999999999,
        0.274,
        0.27401999999999993,
        0.274,
        0.2739799999999999,
        0.2739400000000001,
        0.274,
        0.274,
        0.27396,
        0.20858,
        0.2094800000000001,
        0.20842000000000005,
        0.2093799999999999,
        0.20984000000000003,
        0.20422000000000007,
        0.20876000000000006,
        0.20961999999999992,
        0.20911999999999997,
        0.2099200000000001,
        0.2073799999999999,
        0.20828000000000002,
        0.07031999999999994,
        0.07146000000000008,
        0.19731999999999994,
        0.20174000000000003,
        0.06284000000000001,
        0.19979999999999998,
        0.06614000000000009,
        0.1908399999999999,
        0.0656000000000001,
        0.0724800000000001,
        0.19886000000000004,
        0.14012000000000002,
        0.2519,
        0.2513000000000001,
        0.25106000000000006,
        0.2518800000000001,
        0.25146,
        0.25214000000000003,
        0.25224,
        0.25122,
        0.2519199999999999,
        0.25234,
        0.25273999999999996,
        0.2516799999999999,
        0.2835399999999999,
        0.28352,
        0.2835399999999999,
        0.28352,
        0.28356000000000003,
        0.28356000000000003,
        0.2835399999999999,
        0.28356000000000003,
        0.28356000000000003,
        0.28356000000000003,
        0.28356000000000003,
        0.28356000000000003,
        0.24522,
        0.24496000000000007,
        0.24492000000000003,
        0.2448999999999999,
        0.24502000000000002,
        0.24493999999999994,
        0.24502000000000002,
        0.2450000000000001,
        0.24497999999999998,
        0.24488,
        0.2450000000000001,
        0.2450000000000001,
        0.29625999999999997,
        0.2963800000000001,
        0.2964199999999999,
        0.2962800000000001,
        0.2963199999999999,
        0.2963,
        0.29625999999999997,
        0.29624000000000006,
        0.29621999999999993,
        0.2963,
        0.2963199999999999,
        0.2962800000000001,
        0.28736000000000006,
        0.2873000000000001,
        0.28736000000000006,
        0.28728,
        0.28722000000000003,
        0.28728,
        0.2873000000000001,
        0.28732,
        0.2873000000000001,
        0.28737999999999997,
        0.28736000000000006,
        0.28737999999999997,
        0.2823,
        0.28234000000000004,
        0.28235999999999994,
        0.2823,
        0.2823,
        0.28235999999999994,
        0.28234000000000004,
        0.28235999999999994,
        0.28235999999999994,
        0.2823,
        0.2823,
        0.28244,
        0.2390000000000001,
        0.23922,
        0.23912,
        0.2391000000000001,
        0.23887999999999998,
        0.2393400000000001,
        0.23892000000000002,
        0.23897999999999997,
        0.2388999999999999,
        0.23892000000000002,
        0.2391399999999999,
        0.24015999999999993,
        0.23253999999999997,
        0.23886000000000007,
        0.23409999999999997,
        0.22893999999999992,
        0.001060000000000061,
        0.22849999999999993,
        0.21872000000000003,
        0.23941999999999997,
        0.24331999999999998,
        0.23897999999999997,
        0.24878,
        0.21930000000000005,
        0.26888,
        0.2689600000000001,
        0.2688999999999999,
        0.26882000000000006,
        0.2689600000000001,
        0.2685599999999999,
        0.26908,
        0.26879999999999993,
        0.26893999999999996,
        0.2688600000000001,
        0.26892000000000005,
        0.2689600000000001,
        0.2709600000000001,
        0.27098,
        0.2709600000000001,
        0.2709600000000001,
        0.27093999999999996,
        0.2710600000000001,
        0.27093999999999996,
        0.2708600000000001,
        0.2709600000000001,
        0.2709600000000001,
        0.27092000000000005,
        0.27092000000000005,
        0.26659999999999995,
        0.2666200000000001,
        0.26664,
        0.26659999999999995,
        0.26659999999999995,
        0.2666200000000001,
        0.2666200000000001,
        0.2666200000000001,
        0.26659999999999995,
        0.26659999999999995,
        0.26658000000000004,
        0.26658000000000004,
        0.27337999999999996,
        0.27347999999999995,
        0.27337999999999996,
        0.2733000000000001,
        0.27337999999999996,
        0.27337999999999996,
        0.2734399999999999,
        0.2734000000000001,
        0.27337999999999996,
        0.2734000000000001,
        0.27336000000000005,
        0.27380000000000004,
        0.2624200000000001,
        0.2623599999999999,
        0.26238000000000006,
        0.2624200000000001,
        0.2624200000000001,
        0.26239999999999997,
        0.2623599999999999,
        0.26244,
        0.26234,
        0.26239999999999997,
        0.2624200000000001,
        0.26234,
        0.27928,
        0.27936000000000005,
        0.2793000000000001,
        0.27926000000000006,
        0.27928,
        0.2793000000000001,
        0.27918,
        0.27926000000000006,
        0.27932,
        0.27923999999999993,
        0.27928,
        0.27928,
        0.25322,
        0.2528600000000001,
        0.25303999999999993,
        0.25316000000000005,
        0.25293999999999994,
        0.25283999999999995,
        0.25306000000000006,
        0.2528600000000001,
        0.2528600000000001,
        0.2527999999999999,
        0.25302,
        0.25292000000000003,
        0.25664,
        0.25683999999999996,
        0.2565200000000001,
        0.2564200000000001,
        0.2563,
        0.24244,
        0.25638000000000005,
        0.25639999999999996,
        0.2565599999999999,
        0.25673999999999997,
        0.25654,
        0.25649999999999995,
        0.2503200000000001,
        0.25083999999999995,
        0.2504599999999999,
        0.2507600000000001,
        0.25048000000000004,
        0.25034,
        0.25028000000000006,
        0.25062000000000006,
        0.2505200000000001,
        0.25049999999999994,
        0.25078,
        0.25064,
        0.29333999999999993,
        0.29323999999999995,
        0.29332,
        0.29322000000000004,
        0.29323999999999995,
        0.29328,
        0.29328,
        0.29332,
        0.29332,
        0.29328,
        0.29333999999999993,
        0.29332
      ]
    },
    "100000:1.060": {
      "graph_vi": [
        0.0033520159625148164,
        0.04238781359787803,
        0.001565133553022932,
        0.04953290071202285,
        0.0018125471223643184,
        0.14580227722400774,
        0.030543108414426656,
        0.036167722105437665,
        0.003636131051166154,
        0.010677468901769033,
        0.11073500821458368,
        0.006453340140272495,
        0.0008417378122716327,
        0.007265551393521016,
        0.0016746499711567217,
        0.0020729013993427666,
        0.19422596934161426,
        0.0010066343722178823,
        0.0012790732408417718,
        0.006453785957444189,
        0.0016223867969472146,
        0.007092536437670396,
        0.008340636872821407,
        0.003315544131188279,
        0.00043569008003355424,
        0.24537597030345706,
        0.011290187925121025,
        0.00128909497841794,
        0.2619461583812956,
        0.0013314308947049924
      ],
      "overlap_values": [
        0.2883199999999999,
        0.28825999999999996,
        0.2882,
        0.28815999999999997,
        0.28825999999999996,
        0.2881800000000001,
        0.2882199999999999,
        0.2882800000000001,
        0.2882,
        0.2882800000000001,
        0.28834000000000004,
        0.28825999999999996,
        0.30054000000000003,
        0.3004800000000001,
        0.3006599999999999,
        0.30045999999999995,
        0.30044000000000004,
        0.30074,
        0.2988599999999999,
        0.30045999999999995,
        0.3005,
        0.3004199999999999,
        0.30045999999999995,
        0.30054000000000003,
        0.30332000000000003,
        0.3032999999999999,
        0.30323999999999995,
        0.30332000000000003,
        0.3032999999999999,
        0.30328,
        0.3032600000000001,
        0.30338,
        0.30332000000000003,
        0.30333999999999994,
        0.30323999999999995,
        0.30323999999999995,
        0.26404000000000005,
        0.26404000000000005,
        0.26391999999999993,
        0.26394000000000006,
        0.2639800000000001,
        0.26439999999999997,
        0.26394000000000006,
        0.264,
        0.26405999999999996,
        0.2636400000000001,
        0.26386,
        0.2639,
        0.28404000000000007,
        0.2840800000000001,
        0.28406,
        0.28415999999999997,
        0.28406,
        0.28404000000000007,
        0.28401999999999994,
        0.28401999999999994,
        0.28401999999999994,
        0.28406,
        0.28404000000000007,
        0.28411999999999993,
        0.23409999999999997,
        0.23395999999999995,
        0.23429999999999995,
        0.23375999999999997,
        0.23354000000000008,
        0.23292000000000002,
        0.2340199999999999,
        0.2342200000000001,
        0.2341200000000001,
        0.23439999999999994,
        0.23424,
        0.2338800000000001,
        0.2831999999999999,
        0.28323999999999994,
        0.28323999999999994,
        0.2830999999999999,
        0.2831600000000001,
        0.28278000000000003,
        0.28313999999999995,
        0.2830600000000001,
        0.2829999999999999,
        0.28312000000000004,
        0.28323999999999994,
        0.28337999999999997,
        0.21262000000000003,
        0.21239999999999992,
        0.21243999999999996,
        0.21204,
        0.21195999999999993,
        0.21248,
        0.21218000000000004,
        0.21222000000000008,
        0.21233999999999997,
        0.21223999999999998,
        0.21208000000000005,
        0.2125999999999999,
        0.2974000000000001,
        0.2974000000000001,
        0.2974000000000001,
        0.2974399999999999,
        0.29742,
        0.29742,
        0.29767999999999994,
        0.2974000000000001,
        0.29742,
        0.2974000000000001,
        0.29742,
        0.29742,
        0.2850600000000001,
        0.2849999999999999,
        0.28508,
        0.28512000000000004,
        0.2849600000000001,
        0.28492000000000006,
        0.2849600000000001,
        0.28498,
        0.28498,
        0.28488,
        0.28502000000000005,
        0.28503999999999996,
        0.20423999999999998,
        0.20452000000000004,
        0.20423999999999998,
        0.2036199999999999,
        0.20422000000000007,
        0.20432000000000006,
        0.2070399999999999,
        0.20438,
        0.20354000000000005,
        0.20412000000000008,
        0.20379999999999998,
        0.20487999999999995,
        0.27078,
        0.27078,
        0.27074,
        0.27079999999999993,
        0.27078,
        0.27078,
        0.27078,
        0.27054,
        0.27083999999999997,
        0.27072000000000007,
        0.27078,
        0.27069999999999994,
        0.29932000000000003,
        0.29932000000000003,
        0.29936000000000007,
        0.29932000000000003,
        0.29936000000000007,
        0.29932000000000003,
        0.29932000000000003,
        0.29936000000000007,
        0.29932000000000003,
        0.29936000000000007,
        0.29932000000000003,
        0.29932000000000003,
        0.26639999999999997,
        0.2664599999999999,
        0.26638000000000006,
        0.2664200000000001,
        0.2662,
        0.26644,
        0.26639999999999997,
        0.2664599999999999,
        0.26648000000000005,
        0.2663,
        0.26634,
        0.26649999999999996,
        0.26302000000000003,
        0.26312,
        0.26303999999999994,
        0.2630999999999999,
        0.26308,
        0.2630999999999999,
        0.26302000000000003,
        0.26306000000000007,
        0.26308,
        0.26312,
        0.26298,
        0.26303999999999994,
        0.26864,
        0.2686599999999999,
        0.26864,
        0.26864,
        0.26868000000000003,
        0.26864,
        0.2686599999999999,
        0.26874,
        0.2686599999999999,
        0.2686599999999999,
        0.26868000000000003,
        0.26864,
        0.29601999999999995,
        0.29732000000000003,
        0.29733999999999994,
        0.29733999999999994,
        0.2971600000000001,
        0.29732000000000003,
        0.2972999999999999,
        0.29742,
        0.2976000000000001,
        0.29722000000000004,
        0.2972600000000001,
        0.28337999999999997,
        0.31156000000000006,
        0.3115000000000001,
        0.31152,
        0.31152,
        0.31156000000000006,
        0.31152,
        0.31156000000000006,
        0.31156000000000006,
        0.31156000000000006,
        0.31156000000000006,
        0.31156000000000006,
        0.31152,
        0.3050999999999999,
        0.30508,
        0.30508,
        0.30508,
        0.30508,
        0.3050999999999999,
        0.30508,
        0.3050999999999999,
        0.30513999999999997,
        0.3050999999999999,
        0.3050999999999999,
        0.30508,
        0.27688,
        0.27688,
        0.27684,
        0.27682000000000007,
        0.27679999999999993,
        0.27678,
        0.2768600000000001,
        0.2767599999999999,
        0.2768600000000001,
        0.27678,
        0.2768999999999999,
        0.27678,
        0.32278000000000007,
        0.3227199999999999,
        0.32274,
        0.32274,
        0.32275999999999994,
        0.32275999999999994,
        0.32274,
        0.32275999999999994,
        0.3227,
        0.32275999999999994,
        0.32275999999999994,
        0.3227199999999999,
        0.27264,
        0.27258000000000004,
        0.2726200000000001,
        0.2725599999999999,
        0.27269999999999994,
        0.2725599999999999,
        0.27244,
        0.27248000000000006,
        0.2726200000000001,
        0.27259999999999995,
        0.2725200000000001,
        0.27258000000000004,
        0.29586,
        0.2958400000000001,
        0.2958400000000001,
        0.29581999999999997,
        0.29577999999999993,
        0.2965,
        0.2958400000000001,
        0.2958799999999999,
        0.29577999999999993,
        0.29580000000000006,
        0.2958400000000001,
        0.2958400000000001,
        0.28766,
        0.28767999999999994,
        0.28770000000000007,
        0.28766,
        0.28767999999999994,
        0.28767999999999994,
        0.28776,
        0.28772,
        0.2876399999999999,
        0.2876399999999999,
        0.28781999999999996,
        0.28770000000000007,
        0.28703999999999996,
        0.28703999999999996,
        0.28702000000000005,
        0.28703999999999996,
        0.28702000000000005,
        0.28703999999999996,
        0.28702000000000005,
        0.28702000000000005,
        0.2870600000000001,
        0.28702000000000005,
        0.28702000000000005,
        0.2869999999999999,
        0.23746,
        0.23643999999999998,
        0.23686000000000007,
        0.2353400000000001,
        0.23642000000000007,
        0.23774000000000006,
        0.23696000000000006,
        0.23741999999999996,
        0.23659999999999992,
        0.2400199999999999,
        0.2375799999999999,
        0.23726000000000003,
        0.3144,
        0.31454000000000004,
        0.31444000000000005,
        0.3142799999999999,
        0.3144800000000001,
        0.31431999999999993,
        0.31431999999999993,
        0.31426,
        0.3144199999999999,
        0.3142400000000001,
        0.31436,
        0.31421999999999994,
        0.2798400000000001,
        0.2798400000000001,
        0.2798400000000001,
        0.27986,
        0.27981999999999996,
        0.2798400000000001,
        0.27986,
        0.2798400000000001,
        0.27981999999999996,
        0.2798400000000001,
        0.27990000000000004,
        0.2798799999999999,
        0.2568999999999999,
        0.2573000000000001,
        0.25717999999999996,
        0.24496000000000007,
        0.25648000000000004,
        0.25706000000000007,
        0.2572000000000001,
        0.25722,
        0.25747999999999993,
        0.25698,
        0.2569600000000001,
        0.25717999999999996,
        0.3130200000000001,
        0.31298000000000004,
        0.3130200000000001,
        0.3130200000000001,
        0.31298000000000004,
        0.3130200000000001,
        0.3130200000000001,
        0.31298000000000004,
        0.31298000000000004,
        0.3130200000000001,
        0.3130200000000001,
        0.3130200000000001
      ]
    },
    "100000:1.080": {
      "graph_vi": [
        0.0008092759059356799,
        0.0006385836735678049,
        0.0005591025432233938,
        0.00026267457820752034,
        0.0007951965642862454,
        0.0003405040737359743,
        0.0011773344133632875,
        0.000744608863580406,
        0.0009535539096029074,
        0.001087798411512459,
        0.02063376698812944,
        0.0013323692962147091,
        0.0005597082430078837,
        0.0007232094644467528,
        0.0012089570301694128,
        0.0047235133941792625,
        0.000920650799743101,
        0.00031131791243364836,
        0.0009009147354876406,
        0.0011879479473192018,
        0.00034050401791607676,
        0.0004921432953285835,
        0.0015860998867713826,
        0.0005461815116876492,
        0.0004926214241816556,
        0.0035695061086214908,
        0.0006212347106652935,
        0.0024542368056936974,
        0.0016690727829341153,
        0.001267829898964931
      ],
      "overlap_values": [
        0.34363999999999995,
        0.34363999999999995,
        0.3436600000000001,
        0.34363999999999995,
        0.3436600000000001,
        0.34363999999999995,
        0.34368,
        0.34363999999999995,
        0.3436600000000001,
        0.34363999999999995,
        0.3436600000000001,
        0.34363999999999995,
        0.3372599999999999,
        0.3372599999999999,
        0.3372599999999999,
        0.3372599999999999,
        0.3372599999999999,
        0.3372599999999999,
        0.3372599999999999,
        0.3372599999999999,
        0.3372599999999999,
        0.3372599999999999,
        0.3372599999999999,
        0.3372599999999999,
        0.30762,
        0.3076399999999999,
        0.30766000000000004,
        0.30762,
        0.30762,
        0.3076399999999999,
        0.3076399999999999,
        0.3076399999999999,
        0.30762,
        0.3076399999999999,
        0.3076399999999999,
        0.30762,
        0.35440000000000005,
        0.3544400000000001,
        0.3544400000000001,
        0.3544400000000001,
        0.3544400000000001,
        0.3544400000000001,
        0.35440000000000005,
        0.3544400000000001,
        0.3544400000000001,
        0.35440000000000005,
        0.3544400000000001,
        0.3544400000000001,
        0.34840000000000004,
        0.34840000000000004,
        0.34840000000000004,
        0.3483400000000001,
        0.3483400000000001,
        0.3484799999999999,
        0.34840000000000004,
        0.3483400000000001,
        0.34840000000000004,
        0.34840000000000004,
        0.34840000000000004,
        0.34840000000000004,
        0.3394999999999999,
        0.3394999999999999,
        0.3394600000000001,
        0.3394600000000001,
        0.3394600000000001,
        0.3394999999999999,
        0.3394999999999999,
        0.3394600000000001,
        0.3394600000000001,
        0.3394999999999999,
        0.3394600000000001,
        0.3394600000000001,
        0.34776000000000007,
        0.34776000000000007,
        0.3476999999999999,
        0.34776000000000007,
        0.34776000000000007,
        0.3476999999999999,
        0.3476999999999999,
        0.3476999999999999,
        0.34776000000000007,
        0.34768,
        0.34768,
        0.34768,
        0.33518000000000003,
        0.33518000000000003,
        0.33518000000000003,
        0.33518000000000003,
        0.33518000000000003,
        0.33518000000000003,
        0.33518000000000003,
        0.33518000000000003,
        0.33518000000000003,
        0.33518000000000003,
        0.33518000000000003,
        0.33518000000000003,
        0.3187199999999999,
        0.3187,
        0.31874,
        0.3187199999999999,
        0.31875999999999993,
        0.3187199999999999,
        0.31874,
        0.3187,
        0.3187,
        0.3187199999999999,
        0.3187,
        0.3187199999999999,
        0.33548,
        0.33542000000000005,
        0.33548,
        0.33548,
        0.33548,
        0.33542000000000005,
        0.33548,
        0.33548,
        0.33542000000000005,
        0.33542000000000005,
        0.33542000000000005,
        0.33542000000000005,
        0.3388,
        0.3387199999999999,
        0.3386,
        0.3387,
        0.3386,
        0.3388,
        0.3384400000000001,
        0.3387199999999999,
        0.3386,
        0.33831999999999995,
        0.33830000000000005,
        0.3387,
        0.33021999999999996,
        0.3301400000000001,
        0.33016,
        0.3301799999999999,
        0.33021999999999996,
        0.33021999999999996,
        0.33021999999999996,
        0.3301799999999999,
        0.33016,
        0.33020000000000005,
        0.33016,
        0.33016,
        0.33187999999999995,
        0.33186000000000004,
        0.33187999999999995,
        0.33186000000000004,
        0.33187999999999995,
        0.33186000000000004,
        0.33186000000000004,
        0.33186000000000004,
        0.33186000000000004,
        0.33186000000000004,
        0.33187999999999995,
        0.33186000000000004,
        0.3346199999999999,
        0.3346199999999999,
        0.33464000000000005,
        0.33465999999999996,
        0.33464000000000005,
        0.33464000000000005,
        0.33464000000000005,
        0.33464000000000005,
        0.33465999999999996,
        0.33465999999999996,
        0.33465999999999996,
        0.33464000000000005,
        0.33328,
        0.33329999999999993,
        0.33329999999999993,
        0.3332599999999999,
        0.3332599999999999,
        0.33328,
        0.3332599999999999,
        0.3332599999999999,
        0.33328,
        0.33328,
        0.33328,
        0.33328,
        0.3067,
        0.3067200000000001,
        0.3066199999999999,
        0.3067200000000001,
        0.30645999999999995,
        0.30665999999999993,
        0.30664,
        0.30674,
        0.3067,
        0.3066199999999999,
        0.3067,
        0.30668000000000006,
        0.3266800000000001,
        0.3266800000000001,
        0.3266800000000001,
        0.3266800000000001,
        0.3266800000000001,
        0.3266800000000001,
        0.3266800000000001,
        0.3266800000000001,
        0.3266800000000001,
        0.3266800000000001,
        0.3266800000000001,
        0.3266800000000001,
        0.32386000000000004,
        0.32386000000000004,
        0.32386000000000004,
        0.32386000000000004,
        0.32386000000000004,
        0.32386000000000004,
        0.32386000000000004,
        0.32386000000000004,
        0.32386000000000004,
        0.32386000000000004,
        0.32386000000000004,
        0.32386000000000004,
        0.33548,
        0.3354999999999999,
        0.33548,
        0.3354999999999999,
        0.33548,
        0.3354999999999999,
        0.33548,
        0.3354999999999999,
        0.3354999999999999,
        0.33548,
        0.3354999999999999,
        0.33552000000000004,
        0.32416,
        0.32416,
        0.32416,
        0.32421999999999995,
        0.3241400000000001,
        0.32416,
        0.32416,
        0.32416,
        0.32416,
        0.32416,
        0.3241400000000001,
        0.32416,
        0.3228599999999999,
        0.3228599999999999,
        0.3228599999999999,
        0.3228599999999999,
        0.3228599999999999,
        0.3228599999999999,
        0.3228599999999999,
        0.3228599999999999,
        0.3228599999999999,
        0.3228599999999999,
        0.3228599999999999,
        0.3228599999999999,
        0.33607999999999993,
        0.33610000000000007,
        0.33607999999999993,
        0.33610000000000007,
        0.33607999999999993,
        0.33607999999999993,
        0.33610000000000007,
        0.33610000000000007,
        0.33607999999999993,
        0.33610000000000007,
        0.33610000000000007,
        0.33610000000000007,
        0.30167999999999995,
        0.30162,
        0.3016399999999999,
        0.30162,
        0.30167999999999995,
        0.30162,
        0.30162,
        0.30162,
        0.30167999999999995,
        0.30167999999999995,
        0.3016399999999999,
        0.30167999999999995,
        0.3238399999999999,
        0.3238399999999999,
        0.32382,
        0.3238399999999999,
        0.3238399999999999,
        0.3238399999999999,
        0.3238399999999999,
        0.3238399999999999,
        0.3238399999999999,
        0.3238399999999999,
        0.3238399999999999,
        0.3238399999999999,
        0.3584400000000001,
        0.3584400000000001,
        0.3584400000000001,
        0.3584400000000001,
        0.3584400000000001,
        0.3584400000000001,
        0.3584400000000001,
        0.3584400000000001,
        0.3584400000000001,
        0.3584400000000001,
        0.3584400000000001,
        0.3584400000000001,
        0.30562,
        0.30566000000000004,
        0.30562,
        0.30562,
        0.30556000000000005,
        0.3056399999999999,
        0.30556000000000005,
        0.30557999999999996,
        0.30562,
        0.3055399999999999,
        0.30562,
        0.3056000000000001,
        0.3127599999999999,
        0.3127599999999999,
        0.3127,
        0.3127200000000001,
        0.3127599999999999,
        0.3127200000000001,
        0.3127,
        0.3127200000000001,
        0.3127,
        0.3127200000000001,
        0.31278000000000006,
        0.3127200000000001,
        0.3205199999999999,
        0.3205,
        0.32045999999999997,
        0.32045999999999997,
        0.32044000000000006,
        0.32044000000000006,
        0.32055999999999996,
        0.32055999999999996,
        0.3205800000000001,
        0.3205199999999999,
        0.3205800000000001,
        0.32064000000000004,
        0.3270200000000001,
        0.32694,
        0.32698000000000005,
        0.32694,
        0.3269599999999999,
        0.32694,
        0.3269599999999999,
        0.3269200000000001,
        0.3269200000000001,
        0.3269200000000001,
        0.32694,
        0.32699999999999996,
        0.32908000000000004,
        0.32909999999999995,
        0.3289200000000001,
        0.3290599999999999,
        0.3289200000000001,
        0.3289200000000001,
        0.3290599999999999,
        0.32894,
        0.32894,
        0.3289200000000001,
        0.32894,
        0.32904
      ]
    },
    "100000:1.100": {
      "graph_vi": [
        0.0007531499467169826,
        0.0007811575191853634,
        0.0005838472111529665,
        0.0012414104955247342,
        0.0011424809909326454,
        0.0011923187657531616,
        0.0007616952613950503,
        0.0012363353797967304,
        0.0006447439784655525,
        0.0005062046947801022,
        0.0009669312128059858,
        0.00018602542717887353,
        0.001325139167321038,
        0.0008417372388794236,
        0.0009206509564227332,
        0.0003915013466415079,
        0.0009206508442515719,
        0.0008417367406571992,
        0.0004499598434218843,
        0.001136733226807121,
        0.0008466292324797234,
        0.000340503995588432,
        0.0007811577282333881,
        0.0009206509887392632,
        0.0006406865832160056,
        0.0019278357030534747,
        0.0010575816494707779,
        0.001208338249379617,
        0.0009206509923198098,
        0.0007811578146865391
      ],
      "overlap_values": [
        0.37598,
        0.37606000000000006,
        0.37598,
        0.3759999999999999,
        0.37607999999999997,
        0.37598,
        0.3759999999999999,
        0.37607999999999997,
        0.3759999999999999,
        0.37598,
        0.3759999999999999,
        0.3759999999999999,
        0.39027999999999996,
        0.39027999999999996,
        0.39027999999999996,
        0.39027999999999996,
        0.3903000000000001,
        0.3903000000000001,
        0.3903000000000001,
        0.3903000000000001,
        0.39027999999999996,
        0.3903000000000001,
        0.3903000000000001,
        0.3903000000000001,
        0.4074,
        0.40735999999999994,
        0.40735999999999994,
        0.40735999999999994,
        0.4074,
        0.40735999999999994,
        0.40735999999999994,
        0.4074,
        0.4074,
        0.40735999999999994,
        0.40735999999999994,
        0.40735999999999994,
        0.36617999999999995,
        0.3661000000000001,
        0.3662000000000001,
        0.3661399999999999,
        0.3661000000000001,
        0.3661000000000001,
        0.3661399999999999,
        0.3661399999999999,
        0.3661000000000001,
        0.3661000000000001,
        0.3661399999999999,
        0.3661000000000001,
        0.38144,
        0.3814200000000001,
        0.3813599999999999,
        0.3813599999999999,
        0.3813599999999999,
        0.3813599999999999,
        0.3814200000000001,
        0.3813599999999999,
        0.3814200000000001,
        0.3813599999999999,
        0.3813599999999999,
        0.38144,
        0.39159999999999995,
        0.39159999999999995,
        0.39159999999999995,
        0.39159999999999995,
        0.39159999999999995,
        0.39159999999999995,
        0.39159999999999995,
        0.39159999999999995,
        0.39159999999999995,
        0.39159999999999995,
        0.39159999999999995,
        0.39159999999999995,
        0.38636000000000004,
        0.38632,
        0.38632,
        0.38636000000000004,
        0.3863399999999999,
        0.3863399999999999,
        0.38632,
        0.38636000000000004,
        0.38632,
        0.38636000000000004,
        0.38636000000000004,
        0.3863399999999999,
        0.3710800000000001,
        0.37105999999999995,
        0.371,
        0.3710800000000001,
        0.3710800000000001,
        0.37105999999999995,
        0.3709800000000001,
        0.3710800000000001,
        0.371,
        0.3710199999999999,
        0.371,
        0.3710199999999999,
        0.32864000000000004,
        0.32864000000000004,
        0.32865999999999995,
        0.32865999999999995,
        0.32864000000000004,
        0.32864000000000004,
        0.3286800000000001,
        0.32865999999999995,
        0.32865999999999995,
        0.32865999999999995,
        0.32864000000000004,
        0.3286800000000001,
        0.36222,
        0.3622000000000001,
        0.36222,
        0.3622000000000001,
        0.36222,
        0.3622000000000001,
        0.3622000000000001,
        0.36222,
        0.3622000000000001,
        0.36222,
        0.36222,
        0.3622000000000001,
        0.3686400000000001,
        0.36866,
        0.36866,
        0.36866,
        0.3686400000000001,
        0.36866,
        0.36866,
        0.36866,
        0.36866,
        0.3686400000000001,
        0.36866,
        0.3686400000000001,
        0.37070000000000003,
        0.37070000000000003,
        0.3706799999999999,
        0.3706799999999999,
        0.37070000000000003,
        0.37070000000000003,
        0.3706799999999999,
        0.3706799999999999,
        0.37070000000000003,
        0.3706799999999999,
        0.37070000000000003,
        0.3706799999999999,
        0.36430000000000007,
        0.3642399999999999,
        0.3642399999999999,
        0.3642399999999999,
        0.3642399999999999,
        0.3642399999999999,
        0.36430000000000007,
        0.36430000000000007,
        0.3642399999999999,
        0.36430000000000007,
        0.3642399999999999,
        0.36430000000000007,
        0.36450000000000005,
        0.36450000000000005,
        0.36450000000000005,
        0.36450000000000005,
        0.3645400000000001,
        0.3645400000000001,
        0.36450000000000005,
        0.3645400000000001,
        0.3645400000000001,
        0.36450000000000005,
        0.36450000000000005,
        0.36450000000000005,
        0.3983000000000001,
        0.39837999999999996,
        0.39837999999999996,
        0.3983000000000001,
        0.39837999999999996,
        0.39837999999999996,
        0.39837999999999996,
        0.3983000000000001,
        0.3983000000000001,
        0.39837999999999996,
        0.39837999999999996,
        0.3983000000000001,
        0.38627999999999996,
        0.38627999999999996,
        0.38627999999999996,
        0.38627999999999996,
        0.38627999999999996,
        0.38627999999999996,
        0.38627999999999996,
        0.38627999999999996,
        0.38627999999999996,
        0.38626000000000005,
        0.38627999999999996,
        0.38627999999999996,
        0.373,
        0.37295999999999996,
        0.373,
        0.37295999999999996,
        0.373,
        0.37295999999999996,
        0.373,
        0.373,
        0.373,
        0.373,
        0.37295999999999996,
        0.37295999999999996,
        0.36876,
        0.36876,
        0.36876,
        0.36876,
        0.36876,
        0.36876,
        0.36876,
        0.36876,
        0.36876,
        0.36876,
        0.36876,
        0.36876,
        0.37154,
        0.3715599999999999,
        0.37154,
        0.3715599999999999,
        0.37154,
        0.3715599999999999,
        0.3715599999999999,
        0.3715599999999999,
        0.3715599999999999,
        0.3715599999999999,
        0.37154,
        0.3715599999999999,
        0.37803999999999993,
        0.37803999999999993,
        0.37803999999999993,
        0.3781000000000001,
        0.3781000000000001,
        0.3781000000000001,
        0.3781000000000001,
        0.37803999999999993,
        0.37803999999999993,
        0.37812,
        0.3781000000000001,
        0.37803999999999993,
        0.36837999999999993,
        0.36837999999999993,
        0.36837999999999993,
        0.36836,
        0.36840000000000006,
        0.36840000000000006,
        0.36837999999999993,
        0.36837999999999993,
        0.36836,
        0.36837999999999993,
        0.36837999999999993,
        0.36840000000000006,
        0.3811800000000001,
        0.38114000000000003,
        0.38114000000000003,
        0.3811800000000001,
        0.38114000000000003,
        0.3811800000000001,
        0.3811800000000001,
        0.38114000000000003,
        0.38114000000000003,
        0.3811800000000001,
        0.3811800000000001,
        0.3811800000000001,
        0.37518000000000007,
        0.37518000000000007,
        0.37518000000000007,
        0.3752,
        0.37518000000000007,
        0.37518000000000007,
        0.37518000000000007,
        0.3752,
        0.37518000000000007,
        0.3752,
        0.3752,
        0.3752,
        0.39402000000000004,
        0.39402000000000004,
        0.39402000000000004,
        0.39402000000000004,
        0.3940999999999999,
        0.3940999999999999,
        0.3940999999999999,
        0.3940999999999999,
        0.39402000000000004,
        0.3940999999999999,
        0.3940999999999999,
        0.3940999999999999,
        0.38525999999999994,
        0.38525999999999994,
        0.3851800000000001,
        0.38515999999999995,
        0.3851800000000001,
        0.38525999999999994,
        0.3851800000000001,
        0.3851800000000001,
        0.3851800000000001,
        0.3851800000000001,
        0.38525999999999994,
        0.3851800000000001,
        0.3439000000000001,
        0.34396000000000004,
        0.3439000000000001,
        0.3439399999999999,
        0.3439399999999999,
        0.3439399999999999,
        0.3439399999999999,
        0.3439000000000001,
        0.3439000000000001,
        0.3438399999999999,
        0.3439399999999999,
        0.3439399999999999,
        0.37884000000000007,
        0.37884000000000007,
        0.37884000000000007,
        0.37881999999999993,
        0.37884000000000007,
        0.37881999999999993,
        0.37881999999999993,
        0.37881999999999993,
        0.37884000000000007,
        0.37884000000000007,
        0.37884000000000007,
        0.37881999999999993,
        0.36792,
        0.3678999999999999,
        0.36783999999999994,
        0.3678999999999999,
        0.3678999999999999,
        0.36792,
        0.3678999999999999,
        0.36783999999999994,
        0.36783999999999994,
        0.36783999999999994,
        0.36783999999999994,
        0.36792,
        0.3611599999999999,
        0.3611200000000001,
        0.3611200000000001,
        0.3611599999999999,
        0.3611200000000001,
        0.3611200000000001,
        0.3611599999999999,
        0.3611599999999999,
        0.3611599999999999,
        0.3611599999999999,
        0.3611599999999999,
        0.3611200000000001,
        0.35666,
        0.35666,
        0.35664000000000007,
        0.35664000000000007,
        0.35664000000000007,
        0.35666,
        0.35666,
        0.35666,
        0.35666,
        0.35664000000000007,
        0.35664000000000007,
        0.35666
      ]
    }
  },
  "series": [
    {
      "N": 16000,
      "complete": true,
      "vi": [
        0.02972060480834225,
        0.13028429098380825,
        1.0404570130539148,
        0.8907719013313674,
        0.8598047807622033,
        0.774868095942304,
        0.7577412861860661,
        0.2388655122596104,
        0.12881433286262733
      ],
      "overlap": [
        0.032221875000000004,
        0.07112881944444445,
        0.1310777777777778,
        0.18296319444444442,
        0.18406875000000003,
        0.18626527777777777,
        0.20791145833333333,
        0.31044930555555555,
        0.35462013888888894
      ],
      "chi": [
        68.89126720486111,
        102.4046685165895,
        123.22926015432098,
        133.94089082561732,
        129.86383270833335,
        161.74181015432097,
        146.60057942708332,
        67.66933804783949,
        89.78741906635803
      ],
      "snr_star": 1.0235876868864033,
      "peak_vi": 1.0404570130539148,
      "chi_peak_snr": 1.05
    },
    {
      "N": 32000,
      "complete": true,
      "vi": [
        0.09612870165242865,
        0.14888941586898816,
        1.1666443581465684,
        0.810595412437077,
        0.6204131180681137,
        0.4219829785792886,
        0.4253832563538241,
        0.10959686286100954,
        0.0038684213995707887
      ],
      "overlap": [
        0.041138541666666674,
        0.07232743055555556,
        0.14133472222222224,
        0.16826006944444444,
        0.19117187500000002,
        0.23782586805555558,
        0.2430625,
        0.30555520833333333,
        0.37577899305555557
      ],
      "chi": [
        166.9159246875,
        231.97200536651235,
        249.6360591975309,
        166.71340994984567,
        243.59555260416664,
        222.86685157310964,
        291.3857701388889,
        87.0689774652778,
        17.938765809220683
      ],
      "snr_star": 1.0224082986019942,
      "peak_vi": 1.1666443581465684,
      "chi_peak_snr": 1.06
    },
    {
      "N": 64000,
      "complete": true,
      "vi": [
        0.10037240028322755,
        0.1796688228292255,
        0.9480185023295444,
        0.9428501077118806,
        0.5910312392519698,
        0.17568615029594586,
        0.12068647460814302,
        0.0017236302807242952,
        0.0006533808471154013
      ],
      "overlap": [
        0.02533628472222222,
        0.046718055555555554,
        0.13086484375000002,
        0.1356056423611111,
        0.1871491319444444,
        0.24485781249999997,
        0.28392074652777777,
        0.33019609375,
        0.37615086805555564
      ],
      "chi": [
        209.6236183082562,
        307.9561083024691,
        393.0613699609375,
        427.6426511916474,
        498.26157245177467,
        170.13203491319447,
        169.118565196277,
        29.16890933593749,
        23.143535993441333
      ],
      "snr_star": 1.0249331832727706,
      "peak_vi": 0.9480185023295444,
      "chi_peak_snr": 1.04
    },
    {
      "N": 100000,
      "complete": true,
      "vi": [
        0.12753055920245016,
        0.2666063932831545,
        0.8674258530062172,
        0.805104587978805,
        0.29056157730633597,
        0.1095454485942474,
        0.03998418024298447,
        0.0017636806396970535,
        0.0008749867728419219
      ],
      "overlap": [
        0.030060999999999997,
        0.07007527777777778,
        0.1294775,
        0.15654561111111112,
        0.2137732777777778,
        0.2578677777777778,
        0.27934383333333335,
        0.3297007777777778,
        0.3739195
      ],
      "chi": [
        363.0709283444443,
        585.9857905478395,
        466.35000570833336,
        521.9365254070989,
        301.5203895922839,
        125.30962572839502,
        79.80834597500001,
        19.19708993950622,
        24.096337863888873
      ],
      "snr_star": 1.0240602105601342,
      "peak_vi": 0.8674258530062172,
      "chi_peak_snr": 1.01
    }
  ],
  "seconds": 4481.236900091171,
  "shift_fit": {
    "complete_sizes": [
      16000,
      32000,
      64000,
      100000
    ],
    "peaks": [
      1.0235876868864033,
      1.0224082986019942,
      1.0249331832727706,
      1.0240602105601342
    ],
    "zero_asymptote_power_fit": {
      "amplitude": 0.01760295827189263,
      "omega": -0.02802139586931731,
      "r2": 0.26019256583206807,
      "sse": 2.4581087698459565e-06
    },
    "plateau_fit": {
      "delta_inf": 0.02374734483032559,
      "offset_sd": 0.001052399359738661,
      "sse": 3.3226332371350305e-06
    },
    "model_comparison": {
      "aicc_constant_plateau": -52.00418922725063,
      "aicc_zero_asymptote_power": -41.20965063023253,
      "note": "AICc is reported only as a small-sample diagnostic; n=4 is too small for model selection."
    },
    "bootstrap": {
      "B": 1000,
      "omega_q05": -0.11615868780162884,
      "omega_q50": -0.0071485503949953386,
      "omega_q95": 0.3855410847398175,
      "delta_inf_q05": 0.022742599064583133,
      "delta_inf_q50": 0.024438092295915342,
      "delta_inf_q95": 0.031604832342565635
    }
  }
}

==> anc/results/hard_phase_probe.json <==
{
  "params": {
    "n": 1400,
    "q": 5,
    "c": 20.0,
    "G": 3,
    "R": 5,
    "snr_grid": [
      0.7,
      0.775,
      0.85,
      0.925,
      1.0,
      1.075,
      1.15
    ],
    "max_iter": 1200,
    "tol": 1e-05,
    "damp": 0.4,
    "pol_cut": 0.02,
    "warm_start": "messages biased toward planted labels",
    "init_strength": 0.18
  },
  "rows": [
    {
      "snr": 0.7,
      "c_in": 32.521980673998826,
      "c_out": 16.869504831500294,
      "random": {
        "vi_mean": 0.0,
        "frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "overlap_graph_sd": 0.0,
        "converged_fraction": 1.0,
        "residual_median": 1.1868836108624992e-05,
        "polarization_mean": 5.075936518578675e-06
      },
      "warm": {
        "vi_mean": 0.0,
        "frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "overlap_graph_sd": 0.0,
        "converged_fraction": 1.0,
        "residual_median": 1.2507859880495076e-05,
        "polarization_mean": 6.091552431297029e-06
      },
      "warm_minus_random_overlap": 0.0
    },
    {
      "snr": 0.775,
      "c_in": 33.8636214604987,
      "c_out": 16.534094634875327,
      "random": {
        "vi_mean": 0.0,
        "frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "overlap_graph_sd": 0.0,
        "converged_fraction": 1.0,
        "residual_median": 1.2822121963712574e-05,
        "polarization_mean": 8.097864105938901e-06
      },
      "warm": {
        "vi_mean": 0.0,
        "frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "overlap_graph_sd": 0.0,
        "converged_fraction": 1.0,
        "residual_median": 1.3348195485651804e-05,
        "polarization_mean": 6.654659097588016e-06
      },
      "warm_minus_random_overlap": 0.0
    },
    {
      "snr": 0.85,
      "c_in": 35.20526224699857,
      "c_out": 16.198684438250357,
      "random": {
        "vi_mean": 0.0,
        "frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "overlap_graph_sd": 0.0,
        "converged_fraction": 1.0,
        "residual_median": 1.3814110993881634e-05,
        "polarization_mean": 9.910415026544112e-06
      },
      "warm": {
        "vi_mean": 0.0,
        "frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "overlap_graph_sd": 0.0,
        "converged_fraction": 1.0,
        "residual_median": 1.3424596281841339e-05,
        "polarization_mean": 7.1188891876076085e-06
      },
      "warm_minus_random_overlap": 0.0
    },
    {
      "snr": 0.925,
      "c_in": 36.546903033498445,
      "c_out": 15.863274241625389,
      "random": {
        "vi_mean": 0.0,
        "frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "overlap_graph_sd": 0.0,
        "converged_fraction": 1.0,
        "residual_median": 1.5069209539225747e-05,
        "polarization_mean": 3.538275774840941e-05
      },
      "warm": {
        "vi_mean": 0.0,
        "frac_trivial": 1.0,
        "overlap_mean": 0.0,
        "overlap_graph_sd": 0.0,
        "converged_fraction": 1.0,
        "residual_median": 1.4897971811395072e-05,
        "polarization_mean": 2.4513138403369634e-05
      },
      "warm_minus_random_overlap": 0.0
    },
    {
      "snr": 1.0,
      "c_in": 37.88854381999832,
      "c_out": 15.52786404500042,
      "random": {
        "vi_mean": 0.8523494576265261,
        "frac_trivial": 0.6666666666666666,
        "overlap_mean": 0.05101190476190475,
        "overlap_graph_sd": 0.08835521083848377,
        "converged_fraction": 0.9333333333333333,
        "residual_median": 1.513817203910306e-05,
        "polarization_mean": 0.02075526901170207
      },
      "warm": {
        "vi_mean": 1.9337761438731396,
        "frac_trivial": 0.3333333333333333,
        "overlap_mean": 0.09934523809523806,
        "overlap_graph_sd": 0.08604110560506237,
        "converged_fraction": 0.3333333333333333,
        "residual_median": 5.898891521469163e-05,
        "polarization_mean": 0.05006920922919391
      },
      "warm_minus_random_overlap": 0.048333333333333305
    },
    {
      "snr": 1.075,
      "c_in": 39.23018460649819,
      "c_out": 15.192453848375452,
      "random": {
        "vi_mean": 4.356403490978643,
        "frac_trivial": 0.0,
        "overlap_mean": 0.20059523809523805,
        "overlap_graph_sd": 0.030627125776561716,
        "converged_fraction": 0.0,
        "residual_median": 0.1891961708346721,
        "polarization_mean": 0.1956674067343271
      },
      "warm": {
        "vi_mean": 4.329377999904094,
        "frac_trivial": 0.0,
        "overlap_mean": 0.23619047619047617,
        "overlap_graph_sd": 0.030154963998345205,
        "converged_fraction": 0.0,
        "residual_median": 0.19067343426568711,
        "polarization_mean": 0.1985381498781108
      },
      "warm_minus_random_overlap": 0.035595238095238124
    },
    {
      "snr": 1.15,
      "c_in": 40.571825392998065,
      "c_out": 14.857043651750484,
      "random": {
        "vi_mean": 2.815407224901381,
        "frac_trivial": 0.0,
        "overlap_mean": 0.6101190476190476,
        "overlap_graph_sd": 0.02737933483834972,
        "converged_fraction": 1.0,
        "residual_median": 1.255196398919356e-05,
        "polarization_mean": 0.45767736992901753
      },
      "warm": {
        "vi_mean": 2.8154072249013806,
        "frac_trivial": 0.0,
        "overlap_mean": 0.6101190476190476,
        "overlap_graph_sd": 0.02737933483834972,
        "converged_fraction": 1.0,
        "residual_median": 1.4301930954530029e-05,
        "polarization_mean": 0.45767719955825537
      },
      "warm_minus_random_overlap": 0.0
    }
  ],
  "coexistence_snr_values": [],
  "seconds": 308.8901312351227
}

==> anc/results/phase_ridge.json <==
{"params": {"n": 2500, "q": 2, "G": 6, "R": 40}, "cbar_vals": [3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0], "snr_vals": [0.35, 0.45, 0.55, 0.65, 0.75, 0.85, 0.95, 1.05, 1.15, 1.25, 1.35, 1.45, 1.55, 1.65, 1.75, 1.85, 1.95, 2.05, 2.15, 2.25, 2.35], "VI": [[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.28779423744764654, 0.0, 0.0, 0.16685354163577681, 0.0, 0.0, 0.26976726866131456, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [1.520275968536207, 1.8364194975748172, 1.7948888950095279, 1.6931238992953985, 1.8467745452704678, 1.8815944259959616, 1.8954841433366294, 1.8956936062124219, 1.8832020181032103, 1.9269531093866237, 1.9623149494235441, 1.9060514449013966, 1.8916396960880202, 1.8921243269538521, 1.8844246703245022, 1.9377273002366706], [1.6490867641005424, 1.6840874947838897, 1.6196763437982353, 1.6067745009766843, 1.6184048853520758, 1.655380363357802, 1.6197302347301283, 1.68803745609766, 1.7339836192322986, 1.7270104860218014, 1.7636841655246718, 1.6385022798490234, 1.6149478587560564, 1.67701111758623, 1.6174282191396983, 1.6791343205972338], [1.5083916510084305, 1.538250689410293, 1.5147313600562693, 1.477900375477926, 1.4967244659449357, 1.513158966295877, 1.4998348918747095, 1.5454348489681737, 1.5293529687489258, 1.5222988771238104, 1.5378250744645938, 1.5411742232031935, 1.5043748654930178, 1.5352126003147284, 1.550874521494665, 1.567640760472541], [1.2899157212090253, 1.3281703270962917, 1.3163836678055272, 1.350059410637302, 1.4197347475967663, 1.3982730207450649, 1.3951199788835307, 1.4049372355177638, 1.3998503769398944, 1.4059075714712272, 1.3827987958192898, 1.3730315571058198, 1.3821251796381844, 1.3999020964606321, 1.376889512697985, 1.433168385727679], [1.0961569985416018, 1.1613504767741867, 1.1882861953956263, 1.1392289380961567, 1.2139915415367253, 1.1747750958248142, 1.1904549273748157, 1.1662122198855664, 1.2054175719307505, 1.231971837482318, 1.2478047456869654, 1.2437704903304279, 1.246461953873108, 1.1745769105383101, 1.217900024668652, 1.233856037904091], [0.9164733526227952, 0.9407150142475666, 0.9770376295443368, 1.0186136496532594, 0.9563012552355349, 1.0066006550019988, 0.965008720557064, 1.0475536693639473, 1.0362780356150765, 1.0270699257478646, 1.0727972740527092, 1.0615549537255347, 1.0305255057252867, 1.0850077570621617, 1.1297932246281104, 1.0606992216648605], [NaN, 0.7867712999489328, 0.821650820843214, 0.8110772333152476, 0.7908114085716075, 0.8582647940029845, 0.8729397648016602, 0.8537992621327659, 0.8799265306443586, 0.901412728588213, 0.8800970444671044, 0.9092225018822192, 0.9001544933995718, 0.8908333364218011, 0.8584820693356903, 0.8813302435626983], [NaN, 0.5811596618326014, 0.6313600157545934, 0.6580397521539871, 0.708650332362804, 0.7336731693961901, 0.7102036493642063, 0.7475097132413613, 0.7291472751125827, 0.73634568049576, 0.7429887115512626, 0.7896906129868311, 0.7714296463201272, 0.7903212371418366, 0.7321743565723079, 0.7469204591900741], [NaN, 0.47269417789734613, 0.5385052799699902, 0.50778219474161, 0.5188259164620129, 0.5757405097183437, 0.5666613337406573, 0.6030518522795394, 0.5926895376780675, 0.640624725878682, 0.6577588053392048, 0.6272301716125431, 0.6043573299266883, 0.6797033887668917, 0.6259399136500353, 0.6340765885569518], [NaN, NaN, 0.40877701058602356, 0.39773794602385926, 0.4171850914914861, 0.42804901551938906, 0.4518006444961505, 0.44812827904841834, 0.46168487136851655, 0.49162276321506065, 0.4914874573733559, 0.48681404711239135, 0.48163262093621045, 0.516385826388861, 0.5175238445775283, 0.5076784362751317], [NaN, NaN, 0.25942884674379013, 0.30626655865619773, 0.33353038451401007, 0.3203732515256361, 0.3480131174185229, 0.3853395211262543, 0.3666817856522156, 0.379655045889757, 0.375723155575283, 0.3963572477330041, 0.4106103111656833, 0.39766968118302437, 0.4037372699915447, 0.4163766929473733], [NaN, NaN, NaN, 0.21633242650109963, 0.2366134884185347, 0.23488048884798507, 0.28612138285535166, 0.26960939723475835, 0.2621473776045278, 0.30506047261747266, 0.3138254804629833, 0.29490376674598456, 0.32733877747495377, 0.3179580991782277, 0.3125690390549892, 0.3311404469683799], [NaN, NaN, NaN, 0.1338721619329277, 0.16328878575513267, 0.1956839510746742, 0.2022511640638025, 0.19413227278078904, 0.2131130118508034, 0.20515581243877576, 0.23333303346947146, 0.22962491888800268, 0.24281754271019032, 0.22475512741160555, 0.2656067233707356, 0.2399777959026364], [NaN, NaN, NaN, 0.0951403337432806, 0.11815315204079321, 0.11279337156557796, 0.15549185346061986, 0.14986636798625105, 0.1533445517662644, 0.21454208893699203, 0.18783308099824278, 0.1721670241819914, 0.16849633129272432, 0.18243339780538043, 0.18972533304090727, 0.21745416618294897]], "OV": [[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.05882333333333333, 0.0, 0.0, 0.010196666666666666, 0.0, 0.0, 0.020866666666666655, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.14507333333333333, 0.20934333333333335, 0.24262000000000003, 0.3181, 0.21371999999999994, 0.15679333333333337, 0.16913, 0.19425666666666663, 0.21271666666666667, 0.17993, 0.13492, 0.23729333333333333, 0.16626333333333332, 0.19146000000000002, 0.22497333333333333, 0.13784000000000002], [0.50476, 0.39881666666666665, 0.48854999999999993, 0.4835266666666666, 0.48175999999999986, 0.43720666666666674, 0.47276999999999997, 0.4146466666666668, 0.40354000000000007, 0.42224000000000006, 0.35409, 0.44110333333333324, 0.47045999999999993, 0.44354333333333334, 0.46704, 0.4176099999999999], [0.6330333333333333, 0.6051833333333333, 0.6007766666666667, 0.6239433333333333, 0.6055733333333334, 0.5844900000000001, 0.5993700000000002, 0.5649333333333334, 0.5962666666666667, 0.5870666666666667, 0.5795966666666668, 0.5913333333333333, 0.5974666666666665, 0.6064, 0.5716, 0.5572033333333334], [0.7496266666666666, 0.7295900000000001, 0.7291699999999999, 0.7129666666666667, 0.6826166666666665, 0.6936733333333331, 0.6819566666666665, 0.6916666666666669, 0.6736, 0.6909333333333334, 0.6809333333333335, 0.6819999999999999, 0.6886666666666666, 0.6958666666666669, 0.6945333333333334, 0.6598666666666666], [0.8189033333333333, 0.7958633333333335, 0.7868933333333333, 0.7976266666666666, 0.7749866666666667, 0.776783333333333, 0.7763700000000002, 0.78664, 0.7770666666666666, 0.7704, 0.7621333333333333, 0.7578666666666666, 0.7579999999999999, 0.7799333333333335, 0.7742666666666668, 0.7713333333333333], [0.8696666666666667, 0.8626266666666669, 0.8522466666666667, 0.8370466666666664, 0.84898, 0.84514, 0.8534266666666664, 0.8301966666666665, 0.8339999999999999, 0.8330666666666668, 0.8221333333333334, 0.8286666666666667, 0.8297333333333332, 0.8156, 0.8064, 0.8186666666666668], [NaN, 0.8965300000000002, 0.8870466666666668, 0.8896233333333332, 0.8921100000000002, 0.87806, 0.87246, 0.8763366666666668, 0.8733333333333334, 0.8649333333333333, 0.8698666666666669, 0.8657333333333336, 0.8707999999999998, 0.8666666666666667, 0.8757333333333333, 0.8669333333333331], [NaN, 0.9357633333333334, 0.9230233333333331, 0.9197666666666667, 0.91006, 0.9053199999999999, 0.90814, 0.9024000000000001, 0.9068, 0.9042666666666667, 0.9036000000000002, 0.8981333333333332, 0.8989333333333334, 0.8922666666666667, 0.9038666666666667, 0.9008], [NaN, 0.9511666666666667, 0.9390666666666666, 0.9437800000000001, 0.9424933333333333, 0.9340166666666666, 0.9351166666666667, 0.9291333333333335, 0.9305333333333334, 0.9235999999999998, 0.9212, 0.9245333333333332, 0.9285333333333334, 0.9173333333333336, 0.9237333333333334, 0.9233333333333332], [NaN, NaN, 0.9603366666666666, 0.9616133333333335, 0.9569833333333334, 0.9568566666666666, 0.9532133333333335, 0.9517333333333334, 0.9502100000000001, 0.9463999999999999, 0.9474666666666667, 0.9482666666666666, 0.9486666666666665, 0.9438666666666667, 0.9409333333333334, 0.9440000000000001], [NaN, NaN, 0.9774333333333334, 0.9718633333333333, 0.9682700000000001, 0.96985, 0.9668, 0.9623233333333334, 0.9638666666666665, 0.9625333333333335, 0.9626666666666669, 0.9602666666666665, 0.9577333333333333, 0.9601333333333334, 0.9602666666666669, 0.9570666666666666], [NaN, NaN, NaN, 0.9820966666666666, 0.9794500000000002, 0.9801700000000001, 0.9741033333333332, 0.9760766666666669, 0.9769333333333332, 0.9715999999999999, 0.9713333333333334, 0.9730666666666666, 0.9696, 0.9705333333333336, 0.9702666666666668, 0.968], [NaN, NaN, NaN, 0.9901699999999998, 0.9875033333333332, 0.983973333333333, 0.9831866666666668, 0.9842666666666666, 0.982, 0.9830666666666666, 0.98, 0.9801333333333334, 0.9789333333333334, 0.9806666666666668, 0.9760000000000001, 0.9792000000000001], [NaN, NaN, NaN, 0.9935233333333334, 0.9914000000000001, 0.9917466666666666, 0.9877333333333332, 0.9883233333333331, 0.9883999999999998, 0.9824, 0.9850666666666666, 0.9867999999999999, 0.9865333333333333, 0.9852, 0.9843999999999998, 0.9816000000000001]], "seconds": 300.0091540813446}

==> anc/results/prelim_bp.json <==
{
  "params": {
    "n": 2000,
    "c": 10.0,
    "q": 2,
    "R": 40,
    "detector": "bp_cpu"
  },
  "rows": [
    {
      "snr": 0.4,
      "c_in": 11.264911064067352,
      "c_out": 8.735088935932648,
      "overlap_mean": 0.0,
      "susceptibility": 0.0,
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0
    },
    {
      "snr": 0.6,
      "c_in": 11.897366596101028,
      "c_out": 8.102633403898972,
      "overlap_mean": 0.0,
      "susceptibility": 0.0,
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0
    },
    {
      "snr": 0.8,
      "c_in": 12.529822128134704,
      "c_out": 7.470177871865296,
      "overlap_mean": 0.0,
      "susceptibility": 0.0,
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0
    },
    {
      "snr": 1.0,
      "c_in": 13.16227766016838,
      "c_out": 6.83772233983162,
      "overlap_mean": 0.03362500000000001,
      "susceptibility": 16.06946875000001,
      "vi_mean": 0.2998033959161726,
      "vi_std": 0.4979695424318958,
      "consensus_fuzz": 0.2737294486215539,
      "frac_trivial": 0.85
    },
    {
      "snr": 1.2,
      "c_in": 13.794733192202056,
      "c_out": 6.205266807797945,
      "overlap_mean": 0.520875,
      "susceptibility": 7.194918750000004,
      "vi_mean": 1.888628965295545,
      "vi_std": 0.03715187932405553,
      "consensus_fuzz": 0.9019149436090226,
      "frac_trivial": 0.0
    },
    {
      "snr": 1.4,
      "c_in": 14.42718872423573,
      "c_out": 5.572811275764269,
      "overlap_mean": 0.7368750000000001,
      "susceptibility": 0.9157187499999976,
      "vi_mean": 1.5491113331293658,
      "vi_std": 0.0421680988996998,
      "consensus_fuzz": 0.6758557644110276,
      "frac_trivial": 0.0
    },
    {
      "snr": 1.6,
      "c_in": 15.059644256269408,
      "c_out": 4.940355743730592,
      "overlap_mean": 0.8518000000000001,
      "susceptibility": 0.6119200000000004,
      "vi_mean": 1.150951095075516,
      "vi_std": 0.05817059358451722,
      "consensus_fuzz": 0.4505945175438596,
      "frac_trivial": 0.0
    },
    {
      "snr": 1.8,
      "c_in": 15.692099788303082,
      "c_out": 4.307900211696917,
      "overlap_mean": 0.9210999999999998,
      "susceptibility": 0.18328000000000036,
      "vi_mean": 0.7726748878682049,
      "vi_std": 0.0463360764464916,
      "consensus_fuzz": 0.27438925438596495,
      "frac_trivial": 0.0
    },
    {
      "snr": 2.0,
      "c_in": 16.32455532033676,
      "c_out": 3.675444679663241,
      "overlap_mean": 0.9580500000000001,
      "susceptibility": 0.10969499999999993,
      "vi_mean": 0.4925384373086836,
      "vi_std": 0.04643414840518974,
      "consensus_fuzz": 0.14566077694235594,
      "frac_trivial": 0.0
    },
    {
      "snr": 2.2,
      "c_in": 16.957010852370438,
      "c_out": 3.042989147629564,
      "overlap_mean": 0.97905,
      "susceptibility": 0.04339500000000026,
      "vi_mean": 0.2889465911078253,
      "vi_std": 0.035719452115236576,
      "consensus_fuzz": 0.0761792293233083,
      "frac_trivial": 0.0
    }
  ],
  "seconds": 51.813393115997314
}

==> anc/results/prelim_cp_control.json <==
{
  "params": {
    "n": 4000,
    "c": 10.0,
    "R": 96,
    "model": "core_periphery"
  },
  "s_grid": [
    0.0,
    0.063,
    0.127,
    0.19,
    0.253,
    0.317,
    0.38,
    0.443,
    0.507,
    0.57,
    0.633,
    0.697,
    0.76,
    0.823,
    0.887,
    0.95
  ],
  "rows": [
    {
      "vi_mean": 0.06147093016957578,
      "vi_std": 0.24220294152550617,
      "consensus_fuzz": 0.06125531384885825,
      "frac_trivial": 0.96875,
      "s": 0.0
    },
    {
      "vi_mean": 0.06347877079921802,
      "vi_std": 0.24581834751377943,
      "consensus_fuzz": 0.06128918215678084,
      "frac_trivial": 0.96875,
      "s": 0.063
    },
    {
      "vi_mean": 0.06440102367352563,
      "vi_std": 0.24929227771466483,
      "consensus_fuzz": 0.06121843780458089,
      "frac_trivial": 0.96875,
      "s": 0.127
    },
    {
      "vi_mean": 0.06739221030150273,
      "vi_std": 0.2504854134650682,
      "consensus_fuzz": 0.06111455396303258,
      "frac_trivial": 0.96875,
      "s": 0.19
    },
    {
      "vi_mean": 0.024914073352671658,
      "vi_std": 0.1555883382193854,
      "consensus_fuzz": 0.020649388227513152,
      "frac_trivial": 0.9895833333333334,
      "s": 0.253
    },
    {
      "vi_mean": 0.03695995620676556,
      "vi_std": 0.18855751285432834,
      "consensus_fuzz": 0.0409527508006126,
      "frac_trivial": 0.9791666666666666,
      "s": 0.317
    },
    {
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0,
      "s": 0.38
    },
    {
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0,
      "s": 0.443
    },
    {
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0,
      "s": 0.507
    },
    {
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0,
      "s": 0.57
    },
    {
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0,
      "s": 0.633
    },
    {
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0,
      "s": 0.697
    },
    {
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0,
      "s": 0.76
    },
    {
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0,
      "s": 0.823
    },
    {
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0,
      "s": 0.887
    },
    {
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0,
      "s": 0.95
    }
  ],
  "seconds": 28.77082085609436
}

==> anc/results/prelim_degeneracy.json <==
{
  "params": {
    "n": 3000,
    "c": 10.0,
    "R": 60,
    "q": 2,
    "detector": "bethe_hessian"
  },
  "snr_grid": [
    0.4,
    0.567,
    0.733,
    0.9,
    1.067,
    1.233,
    1.4,
    1.567,
    1.733,
    1.9,
    2.067,
    2.233,
    2.4
  ],
  "rows": [
    {
      "snr": 0.4,
      "eps": -0.6,
      "c_in": 11.264911064067352,
      "c_out": 8.735088935932648,
      "vi_mean": 0.0663121005494779,
      "vi_std": 0.2503599491571944,
      "frac_trivial": 0.9666666666666667,
      "overlap_mean": 0.0005222222222222239,
      "overlap_var": 1.1468024691358056e-05,
      "susceptibility": 0.03440407407407417,
      "consensus_fuzz": 0.06427691450849354
    },
    {
      "snr": 0.567,
      "eps": -0.43300000000000005,
      "c_in": 11.79301143331547,
      "c_out": 8.20698856668453,
      "vi_mean": 0.09954677009901133,
      "vi_std": 0.3042074281957527,
      "frac_trivial": 0.95,
      "overlap_mean": 0.0013888888888888913,
      "overlap_var": 3.861172839506189e-05,
      "susceptibility": 0.11583518518518567,
      "consensus_fuzz": 0.09616112503480932
    },
    {
      "snr": 0.733,
      "eps": -0.267,
      "c_in": 12.317949524903423,
      "c_out": 7.6820504750965775,
      "vi_mean": 0.06612148478681658,
      "vi_std": 0.2496487668807933,
      "frac_trivial": 0.9666666666666667,
      "overlap_mean": 0.001833333333333335,
      "overlap_var": 0.00015534259259259274,
      "susceptibility": 0.4660277777777782,
      "consensus_fuzz": 0.06495204678362582
    },
    {
      "snr": 0.9,
      "eps": -0.09999999999999998,
      "c_in": 12.846049894151541,
      "c_out": 7.153950105848459,
      "vi_mean": 0.13288480251263193,
      "vi_std": 0.34858035585432184,
      "frac_trivial": 0.9333333333333333,
      "overlap_mean": 0.008,
      "overlap_var": 0.0012691999999999992,
      "susceptibility": 3.8075999999999977,
      "consensus_fuzz": 0.12597098301308834
    },
    {
      "snr": 1.067,
      "eps": 0.06699999999999995,
      "c_in": 13.374150263399661,
      "c_out": 6.625849736600339,
      "vi_mean": 0.7294510801327473,
      "vi_std": 0.6699808835523821,
      "frac_trivial": 0.6333333333333333,
      "overlap_mean": 0.11999999999999998,
      "overlap_var": 0.025972148148148144,
      "susceptibility": 77.91644444444444,
      "consensus_fuzz": 0.5884090225563909
    },
    {
      "snr": 1.233,
      "eps": 0.2330000000000001,
      "c_in": 13.899088354987612,
      "c_out": 6.100911645012388,
      "vi_mean": 1.87370929572478,
      "vi_std": 0.027783690540800474,
      "frac_trivial": 0.0,
      "overlap_mean": 0.5364000000000001,
      "overlap_var": 0.00160464,
      "susceptibility": 4.81392,
      "consensus_fuzz": 0.898251977165135
    },
    {
      "snr": 1.4,
      "eps": 0.3999999999999999,
      "c_in": 14.42718872423573,
      "c_out": 5.572811275764269,
      "vi_mean": 1.6605807043294456,
      "vi_std": 0.03573845911183945,
      "frac_trivial": 0.0,
      "overlap_mean": 0.6877555555555556,
      "overlap_var": 0.0005459106172839513,
      "susceptibility": 1.637731851851854,
      "consensus_fuzz": 0.7634944165970481
    },
    {
      "snr": 1.567,
      "eps": 0.567,
      "c_in": 14.95528909348385,
      "c_out": 5.0447109065161495,
      "vi_mean": 1.3816514830322797,
      "vi_std": 0.037043479916740285,
      "frac_trivial": 0.0,
      "overlap_mean": 0.7926222222222222,
      "overlap_var": 0.00021540543209876505,
      "susceptibility": 0.6462162962962952,
      "consensus_fuzz": 0.5850835978835979
    },
    {
      "snr": 1.733,
      "eps": 0.7330000000000001,
      "c_in": 15.4802271850718,
      "c_out": 4.519772814928198,
      "vi_mean": 1.0757051639807411,
      "vi_std": 0.03735492513601311,
      "frac_trivial": 0.0,
      "overlap_mean": 0.8679333333333333,
      "overlap_var": 0.00010685481481481473,
      "susceptibility": 0.3205644444444442,
      "consensus_fuzz": 0.4308495265942634
    },
    {
      "snr": 1.9,
      "eps": 0.8999999999999999,
      "c_in": 16.00832755431992,
      "c_out": 3.991672445680079,
      "vi_mean": 0.8035332393809306,
      "vi_std": 0.040141166601369516,
      "frac_trivial": 0.0,
      "overlap_mean": 0.9164111111111112,
      "overlap_var": 7.207543209876537e-05,
      "susceptibility": 0.2162262962962961,
      "consensus_fuzz": 0.3013781258702311
    },
    {
      "snr": 2.067,
      "eps": 1.0670000000000002,
      "c_in": 16.53642792356804,
      "c_out": 3.4635720764319586,
      "vi_mean": 0.5512890738858814,
      "vi_std": 0.034297610190741235,
      "frac_trivial": 0.0,
      "overlap_mean": 0.9511555555555555,
      "overlap_var": 3.3331358024691453e-05,
      "susceptibility": 0.09999407407407436,
      "consensus_fuzz": 0.1821196324143693
    },
    {
      "snr": 2.233,
      "eps": 1.233,
      "c_in": 17.06136601515599,
      "c_out": 2.9386339848440084,
      "vi_mean": 0.35360305016241844,
      "vi_std": 0.03443624201258896,
      "frac_trivial": 0.0,
      "overlap_mean": 0.9729777777777777,
      "overlap_var": 2.285135802469147e-05,
      "susceptibility": 0.0685540740740744,
      "consensus_fuzz": 0.1090136591478697
    },
    {
      "snr": 2.4,
      "eps": 1.4,
      "c_in": 17.589466384404112,
      "c_out": 2.41053361559589,
      "vi_mean": 0.2136950061918739,
      "vi_std": 0.026592652218217477,
      "frac_trivial": 0.0,
      "overlap_mean": 0.9856999999999999,
      "overlap_var": 9.695185185185194e-06,
      "susceptibility": 0.029085555555555583,
      "consensus_fuzz": 0.05702511835143417
    }
  ],
  "seconds": 15.816143035888672
}

==> anc/results/readout_artifact.json <==
{
  "params": {
    "n": 1200,
    "q": 2,
    "c": 10.0,
    "snr_grid": [
      0.85,
      0.9,
      0.95,
      1.0,
      1.05,
      1.1,
      1.15,
      1.2,
      1.25
    ],
    "G": 3,
    "R": 8,
    "max_iter": 700,
    "tol": 1e-05,
    "damp": 0.4,
    "pol_cut": 0.02,
    "uniform_independent_label_vi_limit_bits": 2.0
  },
  "rows": [
    {
      "snr": 0.85,
      "cutoff_vi_mean": 0.0,
      "cutoff_frac_trivial": 1.0,
      "argmax_vi_mean": 1.9817795662045359,
      "argmax_frac_trivial": 0.0,
      "sampled_marginal_vi_mean": 1.9973286584542178,
      "sampled_marginal_frac_trivial": 0.0,
      "marginal_js_mean": 1.0588403971226992e-10,
      "marginal_js_std": 4.213746187749563e-11,
      "polarization_mean": 6.846352962583858e-06,
      "polarization_p90": 9.237711151176497e-06,
      "converged_fraction": 1.0
    },
    {
      "snr": 0.9,
      "cutoff_vi_mean": 0.0,
      "cutoff_frac_trivial": 1.0,
      "argmax_vi_mean": 1.8409810757810614,
      "argmax_frac_trivial": 0.0,
      "sampled_marginal_vi_mean": 1.9970107357369167,
      "sampled_marginal_frac_trivial": 0.0,
      "marginal_js_mean": 6.994504809819543e-09,
      "marginal_js_std": 7.719379524180047e-09,
      "polarization_mean": 4.2599877365546205e-05,
      "polarization_p90": 0.00011821910819936844,
      "converged_fraction": 1.0
    },
    {
      "snr": 0.95,
      "cutoff_vi_mean": 0.0,
      "cutoff_frac_trivial": 1.0,
      "argmax_vi_mean": 1.9245492787696403,
      "argmax_frac_trivial": 0.0,
      "sampled_marginal_vi_mean": 1.9982248786003414,
      "sampled_marginal_frac_trivial": 0.0,
      "marginal_js_mean": 6.957282487656294e-10,
      "marginal_js_std": 5.652250232702815e-10,
      "polarization_mean": 1.684393581168895e-05,
      "polarization_p90": 2.82106494387174e-05,
      "converged_fraction": 1.0
    },
    {
      "snr": 1.0,
      "cutoff_vi_mean": 0.0,
      "cutoff_frac_trivial": 1.0,
      "argmax_vi_mean": 1.759453730760168,
      "argmax_frac_trivial": 0.0,
      "sampled_marginal_vi_mean": 1.9973831249972887,
      "sampled_marginal_frac_trivial": 0.0,
      "marginal_js_mean": 9.319869891400639e-06,
      "marginal_js_std": 2.1005903177159102e-05,
      "polarization_mean": 0.0010326091467788194,
      "polarization_p90": 0.00265635531731451,
      "converged_fraction": 0.375
    },
    {
      "snr": 1.05,
      "cutoff_vi_mean": 1.715794042158028,
      "cutoff_frac_trivial": 0.0,
      "argmax_vi_mean": 1.715794042158028,
      "argmax_frac_trivial": 0.0,
      "sampled_marginal_vi_mean": 1.997557874511728,
      "sampled_marginal_frac_trivial": 0.0,
      "marginal_js_mean": 0.012639627852657567,
      "marginal_js_std": 0.007851993575261645,
      "polarization_mean": 0.08048019637313357,
      "polarization_p90": 0.1057781050718248,
      "converged_fraction": 0.0
    },
    {
      "snr": 1.1,
      "cutoff_vi_mean": 1.7264887260931252,
      "cutoff_frac_trivial": 0.0,
      "argmax_vi_mean": 1.7264887260931252,
      "argmax_frac_trivial": 0.0,
      "sampled_marginal_vi_mean": 1.9943253213563548,
      "sampled_marginal_frac_trivial": 0.0,
      "marginal_js_mean": 0.030144134506092466,
      "marginal_js_std": 0.01889921255775504,
      "polarization_mean": 0.12482206466561056,
      "polarization_p90": 0.1754665441518524,
      "converged_fraction": 0.0
    },
    {
      "snr": 1.15,
      "cutoff_vi_mean": 1.7152442263004526,
      "cutoff_frac_trivial": 0.0,
      "argmax_vi_mean": 1.7152442263004526,
      "argmax_frac_trivial": 0.0,
      "sampled_marginal_vi_mean": 1.9903784019694744,
      "sampled_marginal_frac_trivial": 0.0,
      "marginal_js_mean": 0.03422085469340118,
      "marginal_js_std": 0.01824524877254786,
      "polarization_mean": 0.14587204651238975,
      "polarization_p90": 0.18693683347047454,
      "converged_fraction": 0.0
    },
    {
      "snr": 1.2,
      "cutoff_vi_mean": 1.457417873112469,
      "cutoff_frac_trivial": 0.0,
      "argmax_vi_mean": 1.457417873112469,
      "argmax_frac_trivial": 0.0,
      "sampled_marginal_vi_mean": 1.9348710854258593,
      "sampled_marginal_frac_trivial": 0.0,
      "marginal_js_mean": 0.06682707896717219,
      "marginal_js_std": 0.040807670404654516,
      "polarization_mean": 0.23209145764578196,
      "polarization_p90": 0.29288067773901943,
      "converged_fraction": 0.6666666666666666
    },
    {
      "snr": 1.25,
      "cutoff_vi_mean": 1.3729432092477178,
      "cutoff_frac_trivial": 0.0,
      "argmax_vi_mean": 1.3729432092477178,
      "argmax_frac_trivial": 0.0,
      "sampled_marginal_vi_mean": 1.9325814726084056,
      "sampled_marginal_frac_trivial": 0.0,
      "marginal_js_mean": 0.07705749577671366,
      "marginal_js_std": 0.05018474281661909,
      "polarization_mean": 0.2540629147817277,
      "polarization_p90": 0.2850947826728324,
      "converged_fraction": 0.9166666666666666
    }
  ],
  "seconds": 97.39808893203735
}

==> anc/results/realdata.json <==
{
  "network": "polblogs",
  "n": 1222,
  "m": 16714,
  "params": {
    "B": 32,
    "p_keep": 0.85,
    "rewiring_replicates": 5
  },
  "rows": [
    {
      "swap_frac": 0.0,
      "snr": 4.244504291969073,
      "snr_sd": 0.0,
      "vi": 0.41938997974431036,
      "vi_sd": 0.006267228282562126,
      "fuzz": 0.11828272097280335,
      "fuzz_sd": 0.024773007125797667,
      "frac_trivial": 0.0,
      "frac_trivial_sd": 0.0,
      "overlap": 0.8421608361774744,
      "overlap_sd": 0.002037786016375695,
      "negative_mass": 961.4730670909709,
      "negative_mass_sd": 1.3098677552310293e-12,
      "lambda_min": -478.4203190074586,
      "lambda_min_sd": 6.60460843768206e-13,
      "negative_count": 7.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.8422588464293297,
      "best_modularity_sd": 0.0,
      "replicates": [
        {
          "snr": 4.244504291969073,
          "vi": 0.4201910174678665,
          "fuzz": 0.1440463737796374,
          "frac_trivial": 0.0,
          "overlap": 0.839910409556314,
          "lambda_min": -478.42031900745883,
          "negative_count": 7,
          "negative_mass": 961.4730670909715,
          "best_modularity": 0.8422588464293297
        },
        {
          "snr": 4.244504291969073,
          "vi": 0.4177956862641295,
          "fuzz": 0.11140439766387726,
          "frac_trivial": 0.0,
          "overlap": 0.841296928327645,
          "lambda_min": -478.42031900745945,
          "negative_count": 7,
          "negative_mass": 961.4730670909721,
          "best_modularity": 0.8422588464293297
        },
        {
          "snr": 4.244504291969073,
          "vi": 0.4266119839053007,
          "fuzz": 0.1311912972890516,
          "frac_trivial": 0.0,
          "overlap": 0.8453498293515358,
          "lambda_min": -478.4203190074589,
          "negative_count": 7,
          "negative_mass": 961.4730670909711,
          "best_modularity": 0.8422588464293297
        },
        {
          "snr": 4.244504291969073,
          "vi": 0.4098074260093725,
          "fuzz": 0.12553390864714087,
          "frac_trivial": 0.0,
          "overlap": 0.8426834470989761,
          "lambda_min": -478.4203190074582,
          "negative_count": 7,
          "negative_mass": 961.4730670909705,
          "best_modularity": 0.8422588464293297
        },
        {
          "snr": 4.244504291969073,
          "vi": 0.42254378507488255,
          "fuzz": 0.07923762748430963,
          "frac_trivial": 0.0,
          "overlap": 0.841563566552901,
          "lambda_min": -478.42031900745775,
          "negative_count": 7,
          "negative_mass": 961.4730670909687,
          "best_modularity": 0.8422588464293297
        }
      ]
    },
    {
      "swap_frac": 0.1,
      "snr": 3.261671861991451,
      "snr_sd": 0.028411038880773613,
      "vi": 0.5346498729940331,
      "vi_sd": 0.031680986922516315,
      "fuzz": 0.18182771094839606,
      "fuzz_sd": 0.029880955599977138,
      "frac_trivial": 0.0,
      "frac_trivial_sd": 0.0,
      "overlap": 0.793344709897611,
      "overlap_sd": 0.005680508210857277,
      "negative_mass": 751.614982434517,
      "negative_mass_sd": 3.2000298758181644,
      "lambda_min": -470.5331090218812,
      "lambda_min_sd": 1.4195938818192166,
      "negative_count": 4.4,
      "negative_count_sd": 0.5477225575051662,
      "best_modularity": 0.6544480219195316,
      "best_modularity_sd": 0.006393979735188432,
      "replicates": [
        {
          "snr": 3.2919629277141436,
          "vi": 0.5702567116409667,
          "fuzz": 0.21863518240062763,
          "frac_trivial": 0.0,
          "overlap": 0.7849829351535836,
          "lambda_min": -471.6967797730898,
          "negative_count": 4,
          "negative_mass": 748.308665038694,
          "best_modularity": 0.6603906912266734
        },
        {
          "snr": 3.2418950504865522,
          "vi": 0.5653034813681638,
          "fuzz": 0.20791996273535565,
          "frac_trivial": 0.0,
          "overlap": 0.7979415529010239,
          "lambda_min": -469.6016611886504,
          "negative_count": 4,
          "negative_mass": 755.5802486705124,
          "best_modularity": 0.6507963858649572
        },
        {
          "snr": 3.288207836922074,
          "vi": 0.5026793341623367,
          "fuzz": 0.1692719229428173,
          "frac_trivial": 0.0,
          "overlap": 0.7970349829351535,
          "lambda_min": -468.48641414682004,
          "negative_count": 4,
          "negative_mass": 754.4384897266328,
          "best_modularity": 0.660427257236809
        },
        {
          "snr": 3.2268746873182756,
          "vi": 0.5274355485306621,
          "fuzz": 0.14920635569211996,
          "frac_trivial": 0.0,
          "overlap": 0.796875,
          "lambda_min": -471.4858879517028,
          "negative_count": 5,
          "negative_mass": 749.5065010532201,
          "best_modularity": 0.6455730449706154
        },
        {
          "snr": 3.2594188075162096,
          "vi": 0.5075742892680364,
          "fuzz": 0.16410513097105997,
          "frac_trivial": 0.0,
          "overlap": 0.7898890784982935,
          "lambda_min": -471.3948020491431,
          "negative_count": 5,
          "negative_mass": 750.2410076835259,
          "best_modularity": 0.6550527302986024
        }
      ]
    },
    {
      "swap_frac": 0.2,
      "snr": 2.519665921478545,
      "snr_sd": 0.012295971389352364,
      "vi": 0.6718183841301569,
      "vi_sd": 0.014486800610190156,
      "fuzz": 0.24002732195781032,
      "fuzz_sd": 0.012320621855022279,
      "frac_trivial": 0.0,
      "frac_trivial_sd": 0.0,
      "overlap": 0.7224189419795222,
      "overlap_sd": 0.02151608241998831,
      "negative_mass": 635.7898568600547,
      "negative_mass_sd": 3.598855236648977,
      "lambda_min": -469.5666294614517,
      "lambda_min_sd": 0.6058208293719515,
      "negative_count": 3.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.512149702813377,
      "best_modularity_sd": 0.003131484085709349,
      "replicates": [
        {
          "snr": 2.512155739894406,
          "vi": 0.6551184985956363,
          "fuzz": 0.22732100440202233,
          "frac_trivial": 0.0,
          "overlap": 0.7145904436860069,
          "lambda_min": -469.2087769649333,
          "negative_count": 3,
          "negative_mass": 637.7508609313155,
          "best_modularity": 0.5076871060365897
        },
        {
          "snr": 2.530931193854752,
          "vi": 0.6923946853247819,
          "fuzz": 0.2599052312151325,
          "frac_trivial": 0.0,
          "overlap": 0.6914462457337884,
          "lambda_min": -469.4296947178993,
          "negative_count": 3,
          "negative_mass": 640.7236297236061,
          "best_modularity": 0.5131925367853346
        },
        {
          "snr": 2.532182890785442,
          "vi": 0.6700246909896038,
          "fuzz": 0.23357795066248258,
          "frac_trivial": 0.0,
          "overlap": 0.7498400170648465,
          "lambda_min": -470.1968195527391,
          "negative_count": 3,
          "negative_mass": 631.2294932904931,
          "best_modularity": 0.5163647840348797
        },
        {
          "snr": 2.5196659214785444,
          "vi": 0.678895305272787,
          "fuzz": 0.2417583300645049,
          "frac_trivial": 0.0,
          "overlap": 0.73080204778157,
          "lambda_min": -468.82255555756973,
          "negative_count": 3,
          "negative_mass": 634.8436995545953,
          "best_modularity": 0.5114881096785285
        },
        {
          "snr": 2.5033938613795774,
          "vi": 0.6626587404679757,
          "fuzz": 0.23757409344490935,
          "frac_trivial": 0.0,
          "overlap": 0.7254159556313993,
          "lambda_min": -470.1753005141168,
          "negative_count": 3,
          "negative_mass": 634.4016008002636,
          "best_modularity": 0.5120159775315524
        }
      ]
    },
    {
      "swap_frac": 0.3,
      "snr": 1.986693368390832,
      "snr_sd": 0.01958015709796974,
      "vi": 0.8246622618556587,
      "vi_sd": 0.01642061616372892,
      "fuzz": 0.29342505121164575,
      "fuzz_sd": 0.016426687378678594,
      "frac_trivial": 0.0,
      "frac_trivial_sd": 0.0,
      "overlap": 0.6623506825938568,
      "overlap_sd": 0.004881387870731619,
      "negative_mass": 572.1881625943563,
      "negative_mass_sd": 5.221901588076841,
      "lambda_min": -470.5221071136681,
      "lambda_min_sd": 1.128292559066346,
      "negative_count": 2.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.4062672781109713,
      "best_modularity_sd": 0.00510144250234532,
      "replicates": [
        {
          "snr": 2.0002116952422817,
          "vi": 0.7986512121523126,
          "fuzz": 0.31167203299337515,
          "frac_trivial": 0.0,
          "overlap": 0.6701151877133106,
          "lambda_min": -470.7514415313468,
          "negative_count": 2,
          "negative_mass": 580.251775398503,
          "best_modularity": 0.41416572100962595
        },
        {
          "snr": 2.005218482965041,
          "vi": 0.8199109451577747,
          "fuzz": 0.2987355081938633,
          "frac_trivial": 0.0,
          "overlap": 0.6584897610921502,
          "lambda_min": -470.3457087925619,
          "negative_count": 2,
          "negative_mass": 572.1624243193068,
          "best_modularity": 0.4082939679263506
        },
        {
          "snr": 1.9701709689057272,
          "vi": 0.8301184999141106,
          "fuzz": 0.28585468967921895,
          "frac_trivial": 0.0,
          "overlap": 0.6620093856655291,
          "lambda_min": -471.42902290446773,
          "negative_count": 2,
          "negative_mass": 573.1501519122195,
          "best_modularity": 0.40222403530130946
        },
        {
          "snr": 1.9614090903908985,
          "vi": 0.8411510934959804,
          "fuzz": 0.3017576762988145,
          "frac_trivial": 0.0,
          "overlap": 0.6579564846416383,
          "lambda_min": -468.6773896697686,
          "negative_count": 2,
          "negative_mass": 566.5423003089778,
          "best_modularity": 0.40191923263884854
        },
        {
          "snr": 1.9964566044502126,
          "vi": 0.8334795585581156,
          "fuzz": 0.2691053488929568,
          "frac_trivial": 0.0,
          "overlap": 0.6631825938566553,
          "lambda_min": -471.4069726701952,
          "negative_count": 2,
          "negative_mass": 568.8341610327743,
          "best_modularity": 0.4047334336787222
        }
      ]
    },
    {
      "swap_frac": 0.4,
      "snr": 1.5435926549266472,
      "snr_sd": 0.04226585955852841,
      "vi": 0.945262634991232,
      "vi_sd": 0.024168282465266287,
      "fuzz": 0.3546713465394003,
      "fuzz_sd": 0.025882509818210823,
      "frac_trivial": 0.0,
      "frac_trivial_sd": 0.0,
      "overlap": 0.5732188566552902,
      "overlap_sd": 0.007051560299072699,
      "negative_mass": 526.9394825647969,
      "negative_mass_sd": 2.143514041686975,
      "lambda_min": -472.2796371430824,
      "lambda_min_sd": 0.8558492962790778,
      "negative_count": 2.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.32965384649583934,
      "best_modularity_sd": 0.0021073455710567306,
      "replicates": [
        {
          "snr": 1.5796415265305128,
          "vi": 0.9055644025764817,
          "fuzz": 0.31165677846059975,
          "frac_trivial": 0.0,
          "overlap": 0.5758319112627986,
          "lambda_min": -472.67905394746447,
          "negative_count": 2,
          "negative_mass": 529.7114471310347,
          "best_modularity": 0.3314001195799812
        },
        {
          "snr": 1.5783898295998238,
          "vi": 0.9716673252823609,
          "fuzz": 0.3657312369246862,
          "frac_trivial": 0.0,
          "overlap": 0.5730055460750854,
          "lambda_min": -472.16119243863636,
          "negative_count": 2,
          "negative_mass": 526.8283909366478,
          "best_modularity": 0.32909305670495764
        },
        {
          "snr": 1.5458457094018887,
          "vi": 0.9507224931907106,
          "fuzz": 0.3617537537046722,
          "frac_trivial": 0.0,
          "overlap": 0.5826578498293515,
          "lambda_min": -472.0647014406829,
          "negative_count": 2,
          "negative_mass": 528.3907543226825,
          "best_modularity": 0.33227868106462294
        },
        {
          "snr": 1.4757506812832608,
          "vi": 0.9503569381177431,
          "fuzz": 0.35392477336122735,
          "frac_trivial": 0.0,
          "overlap": 0.5632465870307166,
          "lambda_min": -473.41022785220923,
          "negative_count": 2,
          "negative_mass": 525.1298084369375,
          "best_modularity": 0.3273946756080507
        },
        {
          "snr": 1.5383355278177502,
          "vi": 0.9480020157888636,
          "fuzz": 0.3802901902458159,
          "frac_trivial": 0.0,
          "overlap": 0.5713523890784984,
          "lambda_min": -471.083010036419,
          "negative_count": 2,
          "negative_mass": 524.6370119966822,
          "best_modularity": 0.32810269952158416
        }
      ]
    },
    {
      "swap_frac": 0.5,
      "snr": 1.2103909319770256,
      "snr_sd": 0.04981690884405015,
      "vi": 1.1076832308847748,
      "vi_sd": 0.03505104715798826,
      "fuzz": 0.44247788092747553,
      "fuzz_sd": 0.03874651026594133,
      "frac_trivial": 0.0,
      "frac_trivial_sd": 0.0,
      "overlap": 0.5010985494880547,
      "overlap_sd": 0.009129515279883331,
      "negative_mass": 495.55054862494046,
      "negative_mass_sd": 3.3150416545442334,
      "lambda_min": -472.87159683563885,
      "lambda_min_sd": 1.2698460437026444,
      "negative_count": 2.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.27304890105876983,
      "best_modularity_sd": 0.006012927402946031,
      "replicates": [
        {
          "snr": 1.2116426289077156,
          "vi": 1.1078213691572494,
          "fuzz": 0.413531860181311,
          "frac_trivial": 0.0,
          "overlap": 0.4966403583617747,
          "lambda_min": -472.75538091265673,
          "negative_count": 2,
          "negative_mass": 496.26900497972923,
          "best_modularity": 0.26914976090375514
        },
        {
          "snr": 1.172840024056332,
          "vi": 1.1583653789415669,
          "fuzz": 0.47652218444909344,
          "frac_trivial": 0.0,
          "overlap": 0.49536049488054607,
          "lambda_min": -472.4052866284262,
          "negative_count": 2,
          "negative_mass": 494.4237617768266,
          "best_modularity": 0.2676332075586679
        },
        {
          "snr": 1.1515611762346054,
          "vi": 1.1022169922012472,
          "fuzz": 0.48994998692468616,
          "frac_trivial": 0.0,
          "overlap": 0.4930140784982935,
          "lambda_min": -471.3665062405835,
          "negative_count": 2,
          "negative_mass": 490.4014063279641,
          "best_modularity": 0.26971057217246946
        },
        {
          "snr": 1.2416833552442703,
          "vi": 1.0596366403590438,
          "fuzz": 0.402538790097629,
          "frac_trivial": 0.0,
          "overlap": 0.5151450511945392,
          "lambda_min": -474.85740176238386,
          "negative_count": 2,
          "negative_mass": 498.65773459662694,
          "best_modularity": 0.2814840900305499
        },
        {
          "snr": 1.2742274754422045,
          "vi": 1.1103757737647675,
          "fuzz": 0.4298465829846583,
          "frac_trivial": 0.0,
          "overlap": 0.5053327645051194,
          "lambda_min": -472.97340863414405,
          "negative_count": 2,
          "negative_mass": 498.00083544355545,
          "best_modularity": 0.27726687462840666
        }
      ]
    },
    {
      "swap_frac": 0.6,
      "snr": 0.9502883097796874,
      "snr_sd": 0.04465418932256814,
      "vi": 0.6755363866607187,
      "vi_sd": 0.4696630463812474,
      "fuzz": 0.43758305548291493,
      "fuzz_sd": 0.2562669675127876,
      "frac_trivial": 0.5125,
      "frac_trivial_sd": 0.3326327272683793,
      "overlap": 0.18142064846416384,
      "overlap_sd": 0.157052209830138,
      "negative_mass": 477.9619413066167,
      "negative_mass_sd": 3.809325621852995,
      "lambda_min": -474.0892924401866,
      "lambda_min_sd": 1.7989147691455332,
      "negative_count": 2.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.23002270536240915,
      "best_modularity_sd": 0.006856971934206414,
      "replicates": [
        {
          "snr": 0.94628287960148,
          "vi": 0.8190530261884559,
          "fuzz": 0.6224900845536959,
          "frac_trivial": 0.5,
          "overlap": 0.2029650170648464,
          "lambda_min": -472.57103901746905,
          "negative_count": 2,
          "negative_mass": 476.76647448912814,
          "best_modularity": 0.22407209641645368
        },
        {
          "snr": 1.0263914831656265,
          "vi": 1.1986362440823914,
          "fuzz": 0.5695116370292888,
          "frac_trivial": 0.0625,
          "overlap": 0.4059300341296928,
          "lambda_min": -475.7331441409232,
          "negative_count": 2,
          "negative_mass": 482.8902487339145,
          "best_modularity": 0.24051192041907435
        },
        {
          "snr": 0.9099836686114765,
          "vi": 0.3154926421775124,
          "fuzz": 0.2831780639818689,
          "frac_trivial": 0.75,
          "overlap": 0.054820819112628,
          "lambda_min": -474.5571638039108,
          "negative_count": 2,
          "negative_mass": 476.29504212040365,
          "best_modularity": 0.22364737943450844
        },
        {
          "snr": 0.9300108195025127,
          "vi": 0.06866534486356486,
          "fuzz": 0.06135713585251046,
          "frac_trivial": 0.90625,
          "overlap": 0.0107188566552901,
          "lambda_min": -471.8506476321937,
          "negative_count": 2,
          "negative_mass": 473.22668198615463,
          "best_modularity": 0.23133306435450257
        },
        {
          "snr": 0.9387726980173413,
          "vi": 0.975834675991669,
          "fuzz": 0.6513783559972106,
          "frac_trivial": 0.34375,
          "overlap": 0.23266851535836178,
          "lambda_min": -475.7344676064364,
          "negative_count": 2,
          "negative_mass": 480.63125920348233,
          "best_modularity": 0.23054906618750673
        }
      ]
    },
    {
      "swap_frac": 0.7,
      "snr": 0.7620330914039433,
      "snr_sd": 0.024899017613797904,
      "vi": 0.013820747469044214,
      "vi_sd": 0.013258036285048357,
      "fuzz": 0.009101971103556487,
      "fuzz_sd": 0.008746455301388022,
      "frac_trivial": 0.91875,
      "frac_trivial_sd": 0.08443285053816435,
      "overlap": 0.00042662116040955816,
      "overlap_sd": 0.00037708339440408974,
      "negative_mass": 474.6022326842764,
      "negative_mass_sd": 1.9016700890136289,
      "lambda_min": -474.6022326842764,
      "lambda_min_sd": 1.9016700890136289,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.0,
      "best_modularity_sd": 0.0,
      "replicates": [
        {
          "snr": 0.7234808259386974,
          "vi": 0.014500548986293124,
          "fuzz": 0.011858764818688982,
          "frac_trivial": 0.90625,
          "overlap": 0.00031996587030716826,
          "lambda_min": -472.6544517286207,
          "negative_count": 1,
          "negative_mass": 472.6544517286207,
          "best_modularity": 0.0
        },
        {
          "snr": 0.757276643067322,
          "vi": 0.00629151988988263,
          "fuzz": 0.0039857914923291495,
          "frac_trivial": 0.96875,
          "overlap": 0.00021331058020478125,
          "lambda_min": -473.48419984523326,
          "negative_count": 1,
          "negative_mass": 473.48419984523326,
          "best_modularity": 0.0
        },
        {
          "snr": 0.7760520970276691,
          "vi": 0.013171536145933964,
          "fuzz": 0.0069681888511157605,
          "frac_trivial": 0.9375,
          "overlap": 0.0006399317406143365,
          "lambda_min": -476.99099793301417,
          "negative_count": 1,
          "negative_mass": 476.99099793301417,
          "best_modularity": 0.0
        },
        {
          "snr": 0.7635351277207713,
          "vi": 0.035140132323111355,
          "fuzz": 0.022697110355648534,
          "frac_trivial": 0.78125,
          "overlap": 0.0009598976109215048,
          "lambda_min": -476.26101292657324,
          "negative_count": 1,
          "negative_mass": 476.26101292657324,
          "best_modularity": 0.0
        },
        {
          "snr": 0.7898207632652564,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -473.6205009879403,
          "negative_count": 1,
          "negative_mass": 473.6205009879403,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 0.8,
      "snr": 0.6095764052459269,
      "snr_sd": 0.03995639329591586,
      "vi": 0.014808314639407644,
      "vi_sd": 0.024448316424952928,
      "fuzz": 0.007127190115062762,
      "fuzz_sd": 0.012149308406471637,
      "frac_trivial": 0.91875,
      "frac_trivial_sd": 0.13184389443580616,
      "overlap": 0.000255972696245736,
      "overlap_sd": 0.00031413559033752745,
      "negative_mass": 474.8045841647474,
      "negative_mass_sd": 1.6003988978288435,
      "lambda_min": -474.8045841647474,
      "lambda_min_sd": 1.6003988978288435,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.0,
      "best_modularity_sd": 0.0,
      "replicates": [
        {
          "snr": 0.5457398617807477,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -472.1566762962398,
          "negative_count": 1,
          "negative_mass": 472.1566762962398,
          "best_modularity": 0.0
        },
        {
          "snr": 0.6483790100973106,
          "vi": 0.05785597530867621,
          "fuzz": 0.02862363254009763,
          "frac_trivial": 0.6875,
          "overlap": 0.0007465870307167308,
          "lambda_min": -476.2768487407145,
          "negative_count": 1,
          "negative_mass": 476.2768487407145,
          "best_modularity": 0.0
        },
        {
          "snr": 0.6308552530676534,
          "vi": 0.005970188766011092,
          "fuzz": 0.003002010329497908,
          "frac_trivial": 0.96875,
          "overlap": 0.0003732935153583654,
          "lambda_min": -475.30919074929085,
          "negative_count": 1,
          "negative_mass": 475.30919074929085,
          "best_modularity": 0.0
        },
        {
          "snr": 0.6245967684142045,
          "vi": 0.010215409122350914,
          "fuzz": 0.0040103077057182706,
          "frac_trivial": 0.9375,
          "overlap": 0.00015998293515358413,
          "lambda_min": -474.5986440577209,
          "negative_count": 1,
          "negative_mass": 474.5986440577209,
          "best_modularity": 0.0
        },
        {
          "snr": 0.5983111328697187,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -475.6815609797707,
          "negative_count": 1,
          "negative_mass": 475.6815609797707,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 0.9,
      "snr": 0.47739720936508545,
      "snr_sd": 0.056086638562188706,
      "vi": 0.015301145867072772,
      "vi_sd": 0.019822643063435067,
      "fuzz": 0.011088220231868898,
      "fuzz_sd": 0.01600488976716906,
      "frac_trivial": 0.90625,
      "frac_trivial_sd": 0.12303137303143455,
      "overlap": 0.0003306313993174077,
      "overlap_sd": 0.00046244631801789385,
      "negative_mass": 475.16300969820924,
      "negative_mass_sd": 1.884239135795463,
      "lambda_min": -475.16300969820924,
      "lambda_min_sd": 1.884239135795463,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 4.7861202341407845e-05,
      "best_modularity_sd": 0.00010702090192026005,
      "replicates": [
        {
          "snr": 0.5757805881173027,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -473.33165686608663,
          "negative_count": 1,
          "negative_mass": 473.33165686608663,
          "best_modularity": 0.0
        },
        {
          "snr": 0.44435241039487505,
          "vi": 0.0254354430171694,
          "fuzz": 0.01348718619246862,
          "frac_trivial": 0.84375,
          "overlap": 0.001119880546075089,
          "lambda_min": -475.8255802847314,
          "negative_count": 1,
          "negative_mass": 475.8255802847314,
          "best_modularity": 0.0
        },
        {
          "snr": 0.44059731960280585,
          "vi": 0.005643873685811461,
          "fuzz": 0.0039857914923291495,
          "frac_trivial": 0.96875,
          "overlap": 0.00031996587030716826,
          "lambda_min": -478.1071743675179,
          "negative_count": 1,
          "negative_mass": 478.1071743675179,
          "best_modularity": 0.0
        },
        {
          "snr": 0.46813465207798116,
          "vi": 0.045426412632383,
          "fuzz": 0.03796812347454672,
          "frac_trivial": 0.71875,
          "overlap": 0.00021331058020478125,
          "lambda_min": -473.9885445942436,
          "negative_count": 1,
          "negative_mass": 473.9885445942436,
          "best_modularity": 0.00023930601170703923
        },
        {
          "snr": 0.4581210766324624,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -474.56209237846673,
          "negative_count": 1,
          "negative_mass": 474.56209237846673,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 1.0,
      "snr": 0.35247785568224443,
      "snr_sd": 0.00842458057385097,
      "vi": 0.001485319672671908,
      "vi_sd": 0.002134915579060854,
      "fuzz": 0.0010023590045327754,
      "fuzz_sd": 0.0014166582740252397,
      "frac_trivial": 0.9875,
      "frac_trivial_sd": 0.01711632992203644,
      "overlap": 5.332764505119423e-05,
      "overlap_sd": 7.54166788808176e-05,
      "negative_mass": 475.7721513662178,
      "negative_mass_sd": 1.573324872333039,
      "lambda_min": -475.7721513662178,
      "lambda_min_sd": 1.573324872333039,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.0,
      "best_modularity_sd": 0.0,
      "replicates": [
        {
          "snr": 0.3492234436624513,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -476.14120911745334,
          "negative_count": 1,
          "negative_mass": 476.14120911745334,
          "best_modularity": 0.0
        },
        {
          "snr": 0.34046156514762266,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -477.4727948564897,
          "negative_count": 1,
          "negative_mass": 477.4727948564897,
          "best_modularity": 0.0
        },
        {
          "snr": 0.3604887160386589,
          "vi": 0.0027953805731772002,
          "fuzz": 0.003002010329497908,
          "frac_trivial": 0.96875,
          "overlap": 0.000106655290102387,
          "lambda_min": -474.13033709325043,
          "negative_count": 1,
          "negative_mass": 474.13033709325043,
          "best_modularity": 0.0
        },
        {
          "snr": 0.3604887160386589,
          "vi": 0.00463121779018234,
          "fuzz": 0.002009784693165969,
          "frac_trivial": 0.96875,
          "overlap": 0.00015998293515358413,
          "lambda_min": -476.98752852040036,
          "negative_count": 1,
          "negative_mass": 476.98752852040036,
          "best_modularity": 0.0
        },
        {
          "snr": 0.35172683752383027,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -474.1288872434951,
          "negative_count": 1,
          "negative_mass": 474.1288872434951,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 1.1,
      "snr": 0.27987943370223667,
      "snr_sd": 0.038013275362284604,
      "vi": 0.01254241293787359,
      "vi_sd": 0.02341593238611426,
      "fuzz": 0.004880170197001395,
      "fuzz_sd": 0.00883896105356311,
      "frac_trivial": 0.925,
      "frac_trivial_sd": 0.1354967711792425,
      "overlap": 0.00019197952218430095,
      "overlap_sd": 0.0002861861745946839,
      "negative_mass": 476.52820899412757,
      "negative_mass_sd": 1.8717656516152863,
      "lambda_min": -476.52820899412757,
      "lambda_min_sd": 1.8717656516152863,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 4.7861202341407845e-05,
      "best_modularity_sd": 0.00010702090192026005,
      "replicates": [
        {
          "snr": 0.2828835063358923,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -479.78726511024064,
          "negative_count": 1,
          "negative_mass": 479.78726511024064,
          "best_modularity": 0.0
        },
        {
          "snr": 0.23531902296968008,
          "vi": 0.008846227361485461,
          "fuzz": 0.004018479776847978,
          "frac_trivial": 0.9375,
          "overlap": 0.00031996587030716826,
          "lambda_min": -476.1257123392452,
          "negative_count": 1,
          "negative_mass": 476.1257123392452,
          "best_modularity": 0.0
        },
        {
          "snr": 0.31167253574175713,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -475.8391234889596,
          "negative_count": 1,
          "negative_mass": 475.8391234889596,
          "best_modularity": 0.0
        },
        {
          "snr": 0.3216861111872759,
          "vi": 0.053865837327882485,
          "fuzz": 0.020382371208158997,
          "frac_trivial": 0.6875,
          "overlap": 0.0006399317406143365,
          "lambda_min": -475.8954519405739,
          "negative_count": 1,
          "negative_mass": 475.8954519405739,
          "best_modularity": 0.00023930601170703923
        },
        {
          "snr": 0.2478359922765779,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -474.99349209161846,
          "negative_count": 1,
          "negative_mass": 474.99349209161846,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 1.2,
      "snr": 0.24508225902906067,
      "snr_sd": 0.0322709705250158,
      "vi": 0.006502479389867069,
      "vi_sd": 0.011354585254573288,
      "fuzz": 0.003358966396443515,
      "fuzz_sd": 0.005557534881351192,
      "frac_trivial": 0.95625,
      "frac_trivial_sd": 0.08149003006503311,
      "overlap": 0.00023464163822525574,
      "overlap_sd": 0.0004673400661306884,
      "negative_mass": 476.6356987781819,
      "negative_mass_sd": 1.1897710990245165,
      "lambda_min": -476.6356987781819,
      "lambda_min_sd": 1.1897710990245165,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 4.7861202341407845e-05,
      "best_modularity_sd": 0.00010702090192026005,
      "replicates": [
        {
          "snr": 0.22405375059347213,
          "vi": 0.00629151988988263,
          "fuzz": 0.0039857914923291495,
          "frac_trivial": 0.96875,
          "overlap": 0.000106655290102387,
          "lambda_min": -475.9870179567427,
          "negative_count": 1,
          "negative_mass": 475.9870179567427,
          "best_modularity": 0.0
        },
        {
          "snr": 0.28538690019727203,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -478.3787949013405,
          "negative_count": 1,
          "negative_mass": 478.3787949013405,
          "best_modularity": 0.0
        },
        {
          "snr": 0.20903338742519495,
          "vi": 0.026220877059452717,
          "fuzz": 0.012809040489888424,
          "frac_trivial": 0.8125,
          "overlap": 0.0010665529010238917,
          "lambda_min": -475.1860424429994,
          "negative_count": 1,
          "negative_mass": 475.1860424429994,
          "best_modularity": 0.00023930601170703923
        },
        {
          "snr": 0.23531902296968008,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -476.9519709872215,
          "negative_count": 1,
          "negative_mass": 476.9519709872215,
          "best_modularity": 0.0
        },
        {
          "snr": 0.27161823395968404,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -476.6746676026053,
          "negative_count": 1,
          "negative_mass": 476.6746676026053,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 1.3,
      "snr": 0.21328915698954,
      "snr_sd": 0.029040987320515525,
      "vi": 0.0171183442118363,
      "vi_sd": 0.008934575347927754,
      "fuzz": 0.008645016126220362,
      "fuzz_sd": 0.0025648888330944805,
      "frac_trivial": 0.9,
      "frac_trivial_sd": 0.05134898976610932,
      "overlap": 0.0004692832764505144,
      "overlap_sd": 0.00027034538941204435,
      "negative_mass": 476.9933905172973,
      "negative_mass_sd": 1.3093001659363346,
      "lambda_min": -476.9933905172973,
      "lambda_min_sd": 1.3093001659363346,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 4.7861202341407845e-05,
      "best_modularity_sd": 0.00010702090192026005,
      "replicates": [
        {
          "snr": 0.22280205366278227,
          "vi": 0.03206743596344135,
          "fuzz": 0.0108063382583682,
          "frac_trivial": 0.8125,
          "overlap": 0.00021331058020478125,
          "lambda_min": -476.063090152823,
          "negative_count": 1,
          "negative_mass": 476.063090152823,
          "best_modularity": 0.0
        },
        {
          "snr": 0.18274775188070913,
          "vi": 0.016179545734060403,
          "fuzz": 0.005834858786610879,
          "frac_trivial": 0.90625,
          "overlap": 0.0008532423208191177,
          "lambda_min": -478.03935883897526,
          "negative_count": 1,
          "negative_mass": 478.03935883897526,
          "best_modularity": 0.00023930601170703923
        },
        {
          "snr": 0.18650284267277836,
          "vi": 0.00938022232581549,
          "fuzz": 0.0078348369944212,
          "frac_trivial": 0.9375,
          "overlap": 0.00026663822525597113,
          "lambda_min": -478.31212957463305,
          "negative_count": 1,
          "negative_mass": 478.31212957463305,
          "best_modularity": 0.0
        },
        {
          "snr": 0.2528427799993373,
          "vi": 0.011207257389150575,
          "fuzz": 0.0069224252527894,
          "frac_trivial": 0.9375,
          "overlap": 0.0003732935153583654,
          "lambda_min": -477.30810870205823,
          "negative_count": 1,
          "negative_mass": 477.30810870205823,
          "best_modularity": 0.0
        },
        {
          "snr": 0.22155035673209278,
          "vi": 0.016757259646713676,
          "fuzz": 0.011826621338912133,
          "frac_trivial": 0.90625,
          "overlap": 0.0006399317406143365,
          "lambda_min": -475.24426531799713,
          "negative_count": 1,
          "negative_mass": 475.24426531799713,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 1.4,
      "snr": 0.16221992221739645,
      "snr_sd": 0.032599436704214516,
      "vi": 0.010279233732103335,
      "vi_sd": 0.015002519644297602,
      "fuzz": 0.00535938044804742,
      "fuzz_sd": 0.00903129009566032,
      "frac_trivial": 0.9375,
      "frac_trivial_sd": 0.08838834764831845,
      "overlap": 0.0002453071672354952,
      "overlap_sd": 0.0003364294005031469,
      "negative_mass": 476.6412061696474,
      "negative_mass_sd": 2.0794190501798835,
      "lambda_min": -476.6412061696474,
      "lambda_min_sd": 2.0794190501798835,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.0,
      "best_modularity_sd": 0.0,
      "replicates": [
        {
          "snr": 0.19901981197967616,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -475.8530421393932,
          "negative_count": 1,
          "negative_mass": 475.8530421393932,
          "best_modularity": 0.0
        },
        {
          "snr": 0.19025793346484757,
          "vi": 0.03304085413517728,
          "fuzz": 0.020842731215132495,
          "frac_trivial": 0.8125,
          "overlap": 0.0005866040955631394,
          "lambda_min": -478.32240894707735,
          "negative_count": 1,
          "negative_mass": 478.32240894707735,
          "best_modularity": 0.0
        },
        {
          "snr": 0.11891120841552989,
          "vi": 0.018355314525339398,
          "fuzz": 0.005954171025104603,
          "frac_trivial": 0.875,
          "overlap": 0.0006399317406143365,
          "lambda_min": -479.173528682949,
          "negative_count": 1,
          "negative_mass": 479.173528682949,
          "best_modularity": 0.0
        },
        {
          "snr": 0.15020363168277442,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -474.04278239554134,
          "negative_count": 1,
          "negative_mass": 474.04278239554134,
          "best_modularity": 0.0
        },
        {
          "snr": 0.15270702554415413,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -475.81426868327634,
          "negative_count": 1,
          "negative_mass": 475.81426868327634,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 1.5,
      "snr": 0.12617105061353073,
      "snr_sd": 0.027443294639448054,
      "vi": 0.018178824339262316,
      "vi_sd": 0.025363897048202716,
      "fuzz": 0.008762993593096235,
      "fuzz_sd": 0.010445215912463604,
      "frac_trivial": 0.90625,
      "frac_trivial_sd": 0.1288470508005519,
      "overlap": 0.0005226109215017056,
      "overlap_sd": 0.0009392329119149622,
      "negative_mass": 477.31061099756937,
      "negative_mass_sd": 2.0732123703379473,
      "lambda_min": -477.31061099756937,
      "lambda_min_sd": 2.0732123703379473,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 4.7861202341407845e-05,
      "best_modularity_sd": 0.00010702090192026005,
      "replicates": [
        {
          "snr": 0.1101493299007013,
          "vi": 0.0175298108114912,
          "fuzz": 0.011689330543933054,
          "frac_trivial": 0.90625,
          "overlap": 0.000106655290102387,
          "lambda_min": -478.39610914538366,
          "negative_count": 1,
          "negative_mass": 478.39610914538366,
          "best_modularity": 0.0
        },
        {
          "snr": 0.1326798746531179,
          "vi": 0.061453126787788685,
          "fuzz": 0.025219556311018132,
          "frac_trivial": 0.6875,
          "overlap": 0.002186433447098973,
          "lambda_min": -480.0473289069201,
          "negative_count": 1,
          "negative_mass": 480.0473289069201,
          "best_modularity": 0.00023930601170703923
        },
        {
          "snr": 0.10514254217794224,
          "vi": 0.011911184097031706,
          "fuzz": 0.006906081110529986,
          "frac_trivial": 0.9375,
          "overlap": 0.00031996587030716826,
          "lambda_min": -476.2986073093966,
          "negative_count": 1,
          "negative_mass": 476.2986073093966,
          "best_modularity": 0.0
        },
        {
          "snr": 0.11140102683139148,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -474.57281791407445,
          "negative_count": 1,
          "negative_mass": 474.57281791407445,
          "best_modularity": 0.0
        },
        {
          "snr": 0.17148247950450085,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -477.2381917120718,
          "negative_count": 1,
          "negative_mass": 477.2381917120718,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 1.6,
      "snr": 0.09262557287104435,
      "snr_sd": 0.044316081912719164,
      "vi": 0.0018930973910581093,
      "vi_sd": 0.004233094454433435,
      "fuzz": 0.001393637770223152,
      "fuzz_sd": 0.0031162687902302,
      "frac_trivial": 0.9875,
      "frac_trivial_sd": 0.02795084971874737,
      "overlap": 0.00011732081911262932,
      "overlap_sd": 0.0002623373267117957,
      "negative_mass": 476.39742763166794,
      "negative_mass_sd": 0.943343181063246,
      "lambda_min": -476.39742763166794,
      "lambda_min_sd": 0.943343181063246,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.0,
      "best_modularity_sd": 0.0,
      "replicates": [
        {
          "snr": 0.10138745138587268,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -476.6739642325254,
          "negative_count": 1,
          "negative_mass": 476.6739642325254,
          "best_modularity": 0.0
        },
        {
          "snr": 0.11765951148484038,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -475.2620740530777,
          "negative_count": 1,
          "negative_mass": 475.2620740530777,
          "best_modularity": 0.0
        },
        {
          "snr": 0.09512896673242378,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -475.5579499402195,
          "negative_count": 1,
          "negative_mass": 475.5579499402195,
          "best_modularity": 0.0
        },
        {
          "snr": 0.1314281777224277,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -477.40029549656913,
          "negative_count": 1,
          "negative_mass": 477.40029549656913,
          "best_modularity": 0.0
        },
        {
          "snr": 0.017523757029657208,
          "vi": 0.009465486955290547,
          "fuzz": 0.0069681888511157605,
          "frac_trivial": 0.9375,
          "overlap": 0.0005866040955631466,
          "lambda_min": -477.09285443594825,
          "negative_count": 1,
          "negative_mass": 477.09285443594825,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 1.7,
      "snr": 0.09187455471263051,
      "snr_sd": 0.009516190042450598,
      "vi": 0.010482537470559872,
      "vi_sd": 0.021128081725939073,
      "fuzz": 0.0027812826882845187,
      "fuzz_sd": 0.005671881590715967,
      "frac_trivial": 0.9375,
      "frac_trivial_sd": 0.12303137303143455,
      "overlap": 0.00017064846416382356,
      "overlap_sd": 0.00038158156612624623,
      "negative_mass": 477.01244342160464,
      "negative_mass_sd": 0.7753769945318,
      "lambda_min": -477.01244342160464,
      "lambda_min_sd": 0.7753769945318,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 4.7861202341407845e-05,
      "best_modularity_sd": 0.00010702090192026005,
      "replicates": [
        {
          "snr": 0.09763236059380348,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -477.3119435080175,
          "negative_count": 1,
          "negative_mass": 477.3119435080175,
          "best_modularity": 0.0
        },
        {
          "snr": 0.09763236059380348,
          "vi": 0.04813185861914565,
          "fuzz": 0.01289729885808926,
          "frac_trivial": 0.71875,
          "overlap": 0.0008532423208191177,
          "lambda_min": -477.60674030143645,
          "negative_count": 1,
          "negative_mass": 477.60674030143645,
          "best_modularity": 0.00023930601170703923
        },
        {
          "snr": 0.09387726980173428,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -475.6846383963773,
          "negative_count": 1,
          "negative_mass": 475.6846383963773,
          "best_modularity": 0.0
        },
        {
          "snr": 0.09512896673242378,
          "vi": 0.004280828733653707,
          "fuzz": 0.0010091145833333334,
          "frac_trivial": 0.96875,
          "overlap": 0.0,
          "lambda_min": -477.0006449502272,
          "negative_count": 1,
          "negative_mass": 477.0006449502272,
          "best_modularity": 0.0
        },
        {
          "snr": 0.07510181584138755,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -477.4582499519647,
          "negative_count": 1,
          "negative_mass": 477.4582499519647,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 1.8,
      "snr": 0.09938473629676918,
      "snr_sd": 0.04635167420273798,
      "vi": 0.00715648608361096,
      "vi_sd": 0.010413200452450203,
      "fuzz": 0.002780247559274756,
      "fuzz_sd": 0.005167131916363484,
      "frac_trivial": 0.95625,
      "frac_trivial_sd": 0.06480137922914914,
      "overlap": 0.00029863481228669086,
      "overlap_sd": 0.0006677677407209302,
      "negative_mass": 477.3819301437685,
      "negative_mass_sd": 2.194329929881628,
      "lambda_min": -477.3819301437685,
      "lambda_min_sd": 2.194329929881628,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.0,
      "best_modularity_sd": 0.0,
      "replicates": [
        {
          "snr": 0.051319574158281436,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -476.34986228861345,
          "negative_count": 1,
          "negative_mass": 476.34986228861345,
          "best_modularity": 0.0
        },
        {
          "snr": 0.1226662992075991,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -476.6367369653896,
          "negative_count": 1,
          "negative_mass": 476.6367369653896,
          "best_modularity": 0.0
        },
        {
          "snr": 0.12391799613828929,
          "vi": 0.02516372805006935,
          "fuzz": 0.01189145310320781,
          "frac_trivial": 0.84375,
          "overlap": 0.0014931740614334544,
          "lambda_min": -475.03063114618857,
          "negative_count": 1,
          "negative_mass": 475.03063114618857,
          "best_modularity": 0.0
        },
        {
          "snr": 0.04881618029690174,
          "vi": 0.004974828682173991,
          "fuzz": 0.0,
          "frac_trivial": 0.96875,
          "overlap": 0.0,
          "lambda_min": -478.1066677948077,
          "negative_count": 1,
          "negative_mass": 478.1066677948077,
          "best_modularity": 0.0
        },
        {
          "snr": 0.15020363168277442,
          "vi": 0.005643873685811462,
          "fuzz": 0.002009784693165969,
          "frac_trivial": 0.96875,
          "overlap": 0.0,
          "lambda_min": -480.78575252384303,
          "negative_count": 1,
          "negative_mass": 480.78575252384303,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 1.9,
      "snr": 0.05407330740579891,
      "snr_sd": 0.03672189536313294,
      "vi": 0.010114905416080094,
      "vi_sd": 0.020686679426758687,
      "fuzz": 0.0037183196042538356,
      "fuzz_sd": 0.007762611234157811,
      "frac_trivial": 0.94375,
      "frac_trivial_sd": 0.10915155747858113,
      "overlap": 0.0004052901023890793,
      "overlap_sd": 0.0008478927864484583,
      "negative_mass": 478.3149573749157,
      "negative_mass_sd": 1.0217325612192933,
      "lambda_min": -478.3149573749157,
      "lambda_min_sd": 1.0217325612192933,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 4.7861202341407845e-05,
      "best_modularity_sd": 0.00010702090192026004,
      "replicates": [
        {
          "snr": 0.04756448336621223,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -477.4236259217257,
          "negative_count": 1,
          "negative_mass": 477.4236259217257,
          "best_modularity": 0.0
        },
        {
          "snr": 0.08636708821759517,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -477.95053838865346,
          "negative_count": 1,
          "negative_mass": 477.95053838865346,
          "best_modularity": 0.0
        },
        {
          "snr": 0.021278847821726416,
          "vi": 0.003556870239570858,
          "fuzz": 0.0010091145833333334,
          "frac_trivial": 0.96875,
          "overlap": 0.000106655290102387,
          "lambda_min": -477.38801399898705,
          "negative_count": 1,
          "negative_mass": 477.38801399898705,
          "best_modularity": 0.0
        },
        {
          "snr": 0.017523757029657208,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -479.3464019387434,
          "negative_count": 1,
          "negative_mass": 479.3464019387434,
          "best_modularity": 0.0
        },
        {
          "snr": 0.09763236059380348,
          "vi": 0.04701765684082961,
          "fuzz": 0.017582483437935843,
          "frac_trivial": 0.75,
          "overlap": 0.0019197952218430096,
          "lambda_min": -479.4662066264686,
          "negative_count": 1,
          "negative_mass": 479.4662066264686,
          "best_modularity": 0.00023930601170703923
        }
      ]
    },
    {
      "swap_frac": 2.0,
      "snr": 0.03730056853455581,
      "snr_sd": 0.025627711378120036,
      "vi": 0.017532117038906468,
      "vi_sd": 0.024422655275966692,
      "fuzz": 0.0055387574093444915,
      "fuzz_sd": 0.007617451587660087,
      "frac_trivial": 0.89375,
      "frac_trivial_sd": 0.14921670482891652,
      "overlap": 0.0006612627986348168,
      "overlap_sd": 0.0009669818222391826,
      "negative_mass": 478.34064872928855,
      "negative_mass_sd": 2.2096922454162495,
      "lambda_min": -478.34064872928855,
      "lambda_min_sd": 2.2096922454162495,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.0,
      "best_modularity_sd": 0.0,
      "replicates": [
        {
          "snr": 0.06383654346517925,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -480.8476105301272,
          "negative_count": 1,
          "negative_mass": 480.8476105301272,
          "best_modularity": 0.0
        },
        {
          "snr": 0.03254412019793472,
          "vi": 0.03748399824857514,
          "fuzz": 0.012842273579149233,
          "frac_trivial": 0.78125,
          "overlap": 0.001173208191126286,
          "lambda_min": -479.16642600472505,
          "negative_count": 1,
          "negative_mass": 479.16642600472505,
          "best_modularity": 0.0
        },
        {
          "snr": 0.022530544752415924,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -475.9632984638461,
          "negative_count": 1,
          "negative_mass": 475.9632984638461,
          "best_modularity": 0.0
        },
        {
          "snr": 0.06258484653448974,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -479.65962005847445,
          "negative_count": 1,
          "negative_mass": 479.65962005847445,
          "best_modularity": 0.0
        },
        {
          "snr": 0.005006787722759396,
          "vi": 0.05017658694595722,
          "fuzz": 0.014851513467573222,
          "frac_trivial": 0.6875,
          "overlap": 0.002133105802047798,
          "lambda_min": -476.0662885892699,
          "negative_count": 1,
          "negative_mass": 476.0662885892699,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 2.1,
      "snr": 0.04380939257414254,
      "snr_sd": 0.022338494761420056,
      "vi": 0.022396233886283763,
      "vi_sd": 0.01793977281825108,
      "fuzz": 0.011471490367852161,
      "fuzz_sd": 0.010802699643044098,
      "frac_trivial": 0.875,
      "frac_trivial_sd": 0.10126157341262282,
      "overlap": 0.0008639078498293527,
      "overlap_sd": 0.0006131519774660765,
      "negative_mass": 478.03448304638766,
      "negative_mass_sd": 1.722983121452856,
      "lambda_min": -478.03448304638766,
      "lambda_min_sd": 1.722983121452856,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 4.7861202341407845e-05,
      "best_modularity_sd": 0.00010702090192026005,
      "replicates": [
        {
          "snr": 0.052571271088970944,
          "vi": 0.0072285144317839264,
          "fuzz": 0.003002010329497908,
          "frac_trivial": 0.96875,
          "overlap": 0.00047994880546075236,
          "lambda_min": -478.5384198466296,
          "negative_count": 1,
          "negative_mass": 478.5384198466296,
          "best_modularity": 0.0
        },
        {
          "snr": 0.05382296801966113,
          "vi": 0.03110239903891702,
          "fuzz": 0.008950188502440726,
          "frac_trivial": 0.8125,
          "overlap": 0.0012798634812286656,
          "lambda_min": -476.84252288502273,
          "negative_count": 1,
          "negative_mass": 476.84252288502273,
          "best_modularity": 0.0
        },
        {
          "snr": 0.07009502811862815,
          "vi": 0.031190081036397265,
          "fuzz": 0.021148230474198046,
          "frac_trivial": 0.8125,
          "overlap": 0.0010665529010238917,
          "lambda_min": -475.73484382540136,
          "negative_count": 1,
          "negative_mass": 475.73484382540136,
          "best_modularity": 0.0
        },
        {
          "snr": 0.028789029405864832,
          "vi": 0.042460174924320596,
          "fuzz": 0.024257022533124128,
          "frac_trivial": 0.78125,
          "overlap": 0.0014931740614334541,
          "lambda_min": -480.00189517708833,
          "negative_count": 1,
          "negative_mass": 480.00189517708833,
          "best_modularity": 0.00023930601170703923
        },
        {
          "snr": 0.013768666237587662,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -479.05473349779646,
          "negative_count": 1,
          "negative_mass": 479.05473349779646,
          "best_modularity": 0.0
        }
      ]
    },
    {
      "swap_frac": 2.2,
      "snr": 0.02653597493062344,
      "snr_sd": 0.03700876462874588,
      "vi": 0.012419738518295417,
      "vi_sd": 0.018141752742206845,
      "fuzz": 0.007515853817991631,
      "fuzz_sd": 0.012422011862707298,
      "frac_trivial": 0.93125,
      "frac_trivial_sd": 0.0998044963916957,
      "overlap": 0.000277303754266212,
      "overlap_sd": 0.0005623475395249196,
      "negative_mass": 477.972875447722,
      "negative_mass_sd": 1.6586249475941595,
      "lambda_min": -477.972875447722,
      "lambda_min_sd": 1.6586249475941595,
      "negative_count": 1.0,
      "negative_count_sd": 0.0,
      "best_modularity": 0.0,
      "best_modularity_sd": 0.0,
      "replicates": [
        {
          "snr": -0.03129242326724453,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -477.11674078080654,
          "negative_count": 1,
          "negative_mass": 477.11674078080654,
          "best_modularity": 0.0
        },
        {
          "snr": 0.05882975574241985,
          "vi": 0.022115744453081596,
          "fuzz": 0.008951822916666666,
          "frac_trivial": 0.875,
          "overlap": 0.000106655290102387,
          "lambda_min": -477.70068562355715,
          "negative_count": 1,
          "negative_mass": 477.70068562355715,
          "best_modularity": 0.0
        },
        {
          "snr": 0.01627206009896702,
          "vi": 0.03998294813839549,
          "fuzz": 0.028627446173291493,
          "frac_trivial": 0.78125,
          "overlap": 0.001279863481228673,
          "lambda_min": -476.4819515988193,
          "negative_count": 1,
          "negative_mass": 476.4819515988193,
          "best_modularity": 0.0
        },
        {
          "snr": 0.03129242326724453,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -477.77518277272446,
          "negative_count": 1,
          "negative_mass": 477.77518277272446,
          "best_modularity": 0.0
        },
        {
          "snr": 0.057578058811730344,
          "vi": 0.0,
          "fuzz": 0.0,
          "frac_trivial": 1.0,
          "overlap": 0.0,
          "lambda_min": -480.78981646270245,
          "negative_count": 1,
          "negative_mass": 480.78981646270245,
          "best_modularity": 0.0
        }
      ]
    }
  ],
  "seconds": 45.05587720870972
}

==> anc/results/realnets.json <==
{
  "params": {
    "p_grid": [
      1.0,
      0.85,
      0.7,
      0.55,
      0.4,
      0.25,
      0.15,
      0.1,
      0.05
    ],
    "protocol": "edge-subsampling bootstrap with degree-corrected Bethe-Hessian readout"
  },
  "rows": [
    {
      "name": "email_eu_core",
      "class": "organizational email",
      "source": "https://snap.stanford.edu/data/email-Eu-core.txt.gz",
      "directed_source": true,
      "n": 986,
      "m": 16064,
      "bootstrap_replicates": 16,
      "null_replicates": 6,
      "n_evecs": 8,
      "peak_p_keep": 0.15,
      "peak_vi": 1.9392588516476512,
      "peak_best_modularity": 0.5593692543661928,
      "curve": [
        {
          "p_keep": 1.0,
          "bootstrap_replicates": 16,
          "component_n_mean": 986.0,
          "component_n_min": 986,
          "component_n_max": 986,
          "vi": 2.220446049250313e-16,
          "vi_sd": 0.0,
          "consensus_fuzz": 0.0,
          "frac_trivial": 0.0,
          "best_modularity": 0.46896328639004736,
          "best_modularity_sd": 0.0,
          "lambda_min": -472.19923054291314,
          "lambda_min_sd": 2.8421709430404007e-13,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.85,
          "bootstrap_replicates": 16,
          "component_n_mean": 969.5625,
          "component_n_min": 962,
          "component_n_max": 977,
          "vi": 0.962198626879637,
          "vi_sd": 0.432164966859994,
          "consensus_fuzz": 0.3127341479867165,
          "frac_trivial": 0.0,
          "best_modularity": 0.47146663188688465,
          "best_modularity_sd": 0.007871949293248876,
          "lambda_min": -359.43853929633883,
          "lambda_min_sd": 2.2250666757376374,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.7,
          "bootstrap_replicates": 16,
          "component_n_mean": 953.875,
          "component_n_min": 942,
          "component_n_max": 963,
          "vi": 1.3889758610752423,
          "vi_sd": 0.3936570648310978,
          "consensus_fuzz": 0.5955453507679536,
          "frac_trivial": 0.0,
          "best_modularity": 0.47556492278832696,
          "best_modularity_sd": 0.014556955067423398,
          "lambda_min": -260.92237416321643,
          "lambda_min_sd": 3.519901041748571,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.55,
          "bootstrap_replicates": 16,
          "component_n_mean": 931.25,
          "component_n_min": 922,
          "component_n_max": 942,
          "vi": 1.6370879552514084,
          "vi_sd": 0.28333719281734726,
          "consensus_fuzz": 0.7458099833955998,
          "frac_trivial": 0.0,
          "best_modularity": 0.48093983195901546,
          "best_modularity_sd": 0.014175786902594578,
          "lambda_min": -170.8995890447619,
          "lambda_min_sd": 2.8145599344158776,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.4,
          "bootstrap_replicates": 16,
          "component_n_mean": 900.8125,
          "component_n_min": 889,
          "component_n_max": 916,
          "vi": 1.671619534640125,
          "vi_sd": 0.24547473428329245,
          "consensus_fuzz": 0.7519516656288917,
          "frac_trivial": 0.0,
          "best_modularity": 0.48674092049263984,
          "best_modularity_sd": 0.014362552225534645,
          "lambda_min": -98.47228285339396,
          "lambda_min_sd": 2.5179339437178734,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.25,
          "bootstrap_replicates": 16,
          "component_n_mean": 851.0,
          "component_n_min": 835,
          "component_n_max": 866,
          "vi": 1.8375259949122666,
          "vi_sd": 0.13447746519568451,
          "consensus_fuzz": 0.8278279369032794,
          "frac_trivial": 0.0,
          "best_modularity": 0.5183889361143169,
          "best_modularity_sd": 0.01929804477333115,
          "lambda_min": -41.484653193062044,
          "lambda_min_sd": 1.3540636217728157,
          "negative_count": 7.0,
          "negative_count_sd": 0.5163977794943222,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.15,
          "bootstrap_replicates": 16,
          "component_n_mean": 783.5,
          "component_n_min": 756,
          "component_n_max": 798,
          "vi": 1.9392588516476512,
          "vi_sd": 0.05230411175010675,
          "consensus_fuzz": 0.9122742839352428,
          "frac_trivial": 0.0,
          "best_modularity": 0.5593692543661928,
          "best_modularity_sd": 0.019427800301625546,
          "lambda_min": -15.287927055099212,
          "lambda_min_sd": 0.6322030569381965,
          "negative_count": 5.125,
          "negative_count_sd": 0.3415650255319866,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0002836575064307236,
          "null_best_modularity_sd": 0.0006948161524655108,
          "null_best_modularity_threshold": 0.0016732898113617453,
          "null_replicates": 6
        },
        {
          "p_keep": 0.1,
          "bootstrap_replicates": 16,
          "component_n_mean": 717.0,
          "component_n_min": 704,
          "component_n_max": 739,
          "vi": 1.8360811729091226,
          "vi_sd": 0.32091719749096154,
          "consensus_fuzz": 0.9266636830635119,
          "frac_trivial": 0.0625,
          "best_modularity": 0.5704853260249705,
          "best_modularity_sd": 0.154628598987288,
          "lambda_min": -6.3541198807029975,
          "lambda_min_sd": 0.498487896117269,
          "negative_count": 3.0,
          "negative_count_sd": 0.8944271909999159,
          "fraction_above_null": 0.9375,
          "null_best_modularity_mean": 0.001627538502087538,
          "null_best_modularity_sd": 0.001971798611323394,
          "null_best_modularity_threshold": 0.005571135724734326,
          "null_replicates": 6
        },
        {
          "p_keep": 0.05,
          "bootstrap_replicates": 16,
          "component_n_mean": 582.75,
          "component_n_min": 551,
          "component_n_max": 602,
          "vi": 1.2317525788805619,
          "vi_sd": 0.4971056723989742,
          "consensus_fuzz": 0.7775140099626401,
          "frac_trivial": 0.25,
          "best_modularity": 0.17871103539469013,
          "best_modularity_sd": 0.2902696805929088,
          "lambda_min": -1.1270131356240407,
          "lambda_min_sd": 0.1398438623825511,
          "negative_count": 1.1875,
          "negative_count_sd": 0.4031128874149275,
          "fraction_above_null": 0.75,
          "null_best_modularity_mean": 0.01028154835172393,
          "null_best_modularity_sd": 0.006558185832485117,
          "null_best_modularity_threshold": 0.023397920016694163,
          "null_replicates": 6
        }
      ]
    },
    {
      "name": "wiki_vote",
      "class": "information/voting",
      "source": "https://snap.stanford.edu/data/wiki-Vote.txt.gz",
      "directed_source": true,
      "n": 7066,
      "m": 100736,
      "bootstrap_replicates": 16,
      "null_replicates": 6,
      "n_evecs": 8,
      "peak_p_keep": 0.05,
      "peak_vi": 1.956422709112814,
      "peak_best_modularity": 0.7463165494344398,
      "curve": [
        {
          "p_keep": 1.0,
          "bootstrap_replicates": 16,
          "component_n_mean": 7066.0,
          "component_n_min": 7066,
          "component_n_max": 7066,
          "vi": -4.440892098500626e-16,
          "vi_sd": 0.0,
          "consensus_fuzz": 0.0,
          "frac_trivial": 0.0,
          "best_modularity": 0.675417935174845,
          "best_modularity_sd": 0.0,
          "lambda_min": -1274.9802181403247,
          "lambda_min_sd": 9.3380202884033e-13,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 4.8501811102733835e-05,
          "null_best_modularity_sd": 3.133741964432693e-05,
          "null_best_modularity_threshold": 0.0001111766503913877,
          "null_replicates": 6
        },
        {
          "p_keep": 0.85,
          "bootstrap_replicates": 16,
          "component_n_mean": 6709.75,
          "component_n_min": 6677,
          "component_n_max": 6737,
          "vi": 0.6979435666758174,
          "vi_sd": 0.024125628592130407,
          "consensus_fuzz": 0.19544676214196763,
          "frac_trivial": 0.0,
          "best_modularity": 0.6768530784079538,
          "best_modularity_sd": 0.0012229886840558627,
          "lambda_min": -978.8846884967681,
          "lambda_min_sd": 4.013448437440198,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 3.238136446254891e-05,
          "null_best_modularity_sd": 2.5082631611195387e-05,
          "null_best_modularity_threshold": 8.254662768493969e-05,
          "null_replicates": 6
        },
        {
          "p_keep": 0.7,
          "bootstrap_replicates": 16,
          "component_n_mean": 6325.5,
          "component_n_min": 6299,
          "component_n_max": 6378,
          "vi": 1.0466571668368454,
          "vi_sd": 0.02011250674321809,
          "consensus_fuzz": 0.39478777501037776,
          "frac_trivial": 0.0,
          "best_modularity": 0.6782113545844514,
          "best_modularity_sd": 0.0013372974304548318,
          "lambda_min": -708.9981123551091,
          "lambda_min_sd": 3.7987816675343216,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 5.8642777069617236e-05,
          "null_best_modularity_sd": 6.424165578446977e-05,
          "null_best_modularity_threshold": 0.00018712608863855678,
          "null_replicates": 6
        },
        {
          "p_keep": 0.55,
          "bootstrap_replicates": 16,
          "component_n_mean": 5858.1875,
          "component_n_min": 5787,
          "component_n_max": 5912,
          "vi": 1.3141113266501232,
          "vi_sd": 0.01621200623799954,
          "consensus_fuzz": 0.48953663345786635,
          "frac_trivial": 0.0,
          "best_modularity": 0.6796498169727083,
          "best_modularity_sd": 0.002599302638585444,
          "lambda_min": -475.4547801340354,
          "lambda_min_sd": 1.8084846234860152,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.4,
          "bootstrap_replicates": 16,
          "component_n_mean": 5336.375,
          "component_n_min": 5280,
          "component_n_max": 5408,
          "vi": 1.5080097836724233,
          "vi_sd": 0.016299542623109894,
          "consensus_fuzz": 0.6028960408883354,
          "frac_trivial": 0.0,
          "best_modularity": 0.6815901080828406,
          "best_modularity_sd": 0.0027064909544898116,
          "lambda_min": -277.44084927454037,
          "lambda_min_sd": 2.8553285836901927,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 5.066786090874483e-05,
          "null_best_modularity_sd": 5.5503973765087194e-05,
          "null_best_modularity_threshold": 0.00016167580843891923,
          "null_replicates": 6
        },
        {
          "p_keep": 0.25,
          "bootstrap_replicates": 16,
          "component_n_mean": 4658.4375,
          "component_n_min": 4600,
          "component_n_max": 4721,
          "vi": 1.6798905395201877,
          "vi_sd": 0.013293292009473144,
          "consensus_fuzz": 0.7242787463677874,
          "frac_trivial": 0.0,
          "best_modularity": 0.6887216251973267,
          "best_modularity_sd": 0.005360802325219146,
          "lambda_min": -122.55747897636363,
          "lambda_min_sd": 1.5182835505175571,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0002971192918322573,
          "null_best_modularity_sd": 0.00012120222309707487,
          "null_best_modularity_threshold": 0.000539523738026407,
          "null_replicates": 6
        },
        {
          "p_keep": 0.15,
          "bootstrap_replicates": 16,
          "component_n_mean": 3995.875,
          "component_n_min": 3954,
          "component_n_max": 4035,
          "vi": 1.8023402402280293,
          "vi_sd": 0.010544822129433072,
          "consensus_fuzz": 0.8239051473640515,
          "frac_trivial": 0.0,
          "best_modularity": 0.6987843817213284,
          "best_modularity_sd": 0.005270994270812357,
          "lambda_min": -47.956044614196536,
          "lambda_min_sd": 1.2999665367808,
          "negative_count": 6.0625,
          "negative_count_sd": 0.25,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0005374493127438375,
          "null_best_modularity_sd": 0.000450493684724364,
          "null_best_modularity_threshold": 0.0014384366821925654,
          "null_replicates": 6
        },
        {
          "p_keep": 0.1,
          "bootstrap_replicates": 16,
          "component_n_mean": 3519.75,
          "component_n_min": 3445,
          "component_n_max": 3567,
          "vi": 1.8698208573697954,
          "vi_sd": 0.010467397517647489,
          "consensus_fuzz": 0.8781892123287671,
          "frac_trivial": 0.0,
          "best_modularity": 0.7131634878790105,
          "best_modularity_sd": 0.008047342135321359,
          "lambda_min": -21.906921762216808,
          "lambda_min_sd": 0.46802896202313615,
          "negative_count": 5.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0011997245731947446,
          "null_best_modularity_sd": 0.0007182539745872227,
          "null_best_modularity_threshold": 0.00263623252236919,
          "null_replicates": 6
        },
        {
          "p_keep": 0.05,
          "bootstrap_replicates": 16,
          "component_n_mean": 2775.8125,
          "component_n_min": 2721,
          "component_n_max": 2831,
          "vi": 1.956422709112814,
          "vi_sd": 0.0056879986913429504,
          "consensus_fuzz": 0.9144879877542549,
          "frac_trivial": 0.0,
          "best_modularity": 0.7463165494344398,
          "best_modularity_sd": 0.009195907529765082,
          "lambda_min": -4.9701834695594265,
          "lambda_min_sd": 0.19721084942163158,
          "negative_count": 3.125,
          "negative_count_sd": 0.3415650255319866,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.002252076597588346,
          "null_best_modularity_sd": 0.0011907295843342875,
          "null_best_modularity_threshold": 0.004633535766256921,
          "null_replicates": 6
        }
      ]
    },
    {
      "name": "ca_grqc",
      "class": "scientific collaboration",
      "source": "https://snap.stanford.edu/data/ca-GrQc.txt.gz",
      "directed_source": false,
      "n": 4158,
      "m": 13422,
      "bootstrap_replicates": 16,
      "null_replicates": 6,
      "n_evecs": 8,
      "peak_p_keep": 0.1,
      "peak_vi": 1.9984998053317193,
      "peak_best_modularity": 0.7496915063934482,
      "curve": [
        {
          "p_keep": 1.0,
          "bootstrap_replicates": 16,
          "component_n_mean": 4158.0,
          "component_n_min": 4158,
          "component_n_max": 4158,
          "vi": 0.0007066247121869494,
          "vi_sd": 0.0018695532586998477,
          "consensus_fuzz": 0.0,
          "frac_trivial": 0.0,
          "best_modularity": 0.6837638648422723,
          "best_modularity_sd": 2.127809166049821e-05,
          "lambda_min": -119.26415824686967,
          "lambda_min_sd": 1.0872310025770861e-13,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0005543945409880766,
          "null_best_modularity_sd": 0.0005232400550183334,
          "null_best_modularity_threshold": 0.0016008746510247436,
          "null_replicates": 6
        },
        {
          "p_keep": 0.85,
          "bootstrap_replicates": 16,
          "component_n_mean": 4037.3125,
          "component_n_min": 4024,
          "component_n_max": 4056,
          "vi": 1.1167243206312576,
          "vi_sd": 0.23691203915687237,
          "consensus_fuzz": 0.549953300124533,
          "frac_trivial": 0.0,
          "best_modularity": 0.7119230426451226,
          "best_modularity_sd": 0.03131046247584885,
          "lambda_min": -89.34745845836457,
          "lambda_min_sd": 1.3862261277407952,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0008275546361708818,
          "null_best_modularity_sd": 0.0004849594685581078,
          "null_best_modularity_threshold": 0.0017974735732870974,
          "null_replicates": 6
        },
        {
          "p_keep": 0.7,
          "bootstrap_replicates": 16,
          "component_n_mean": 3860.0625,
          "component_n_min": 3824,
          "component_n_max": 3884,
          "vi": 1.403472056885712,
          "vi_sd": 0.17144308461743876,
          "consensus_fuzz": 0.7352506226650062,
          "frac_trivial": 0.0,
          "best_modularity": 0.7172113605224775,
          "best_modularity_sd": 0.044290378680960696,
          "lambda_min": -62.92036021625086,
          "lambda_min_sd": 1.7805539216823636,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0014870164239632066,
          "null_best_modularity_sd": 0.0009246042987828146,
          "null_best_modularity_threshold": 0.003336225021528836,
          "null_replicates": 6
        },
        {
          "p_keep": 0.55,
          "bootstrap_replicates": 16,
          "component_n_mean": 3607.1875,
          "component_n_min": 3582,
          "component_n_max": 3635,
          "vi": 1.6764373819809002,
          "vi_sd": 0.1292721204387258,
          "consensus_fuzz": 0.8284687629721876,
          "frac_trivial": 0.0,
          "best_modularity": 0.7529782104737108,
          "best_modularity_sd": 0.06352553668544975,
          "lambda_min": -40.2307215975873,
          "lambda_min_sd": 1.8969711456259715,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.003755675109140142,
          "null_best_modularity_sd": 0.0022980594196014255,
          "null_best_modularity_threshold": 0.008351793948342992,
          "null_replicates": 6
        },
        {
          "p_keep": 0.4,
          "bootstrap_replicates": 16,
          "component_n_mean": 3221.375,
          "component_n_min": 3188,
          "component_n_max": 3268,
          "vi": 1.8742460976183244,
          "vi_sd": 0.06770932319941077,
          "consensus_fuzz": 0.9162781496471565,
          "frac_trivial": 0.0,
          "best_modularity": 0.7737033313325745,
          "best_modularity_sd": 0.07497221041052496,
          "lambda_min": -22.181341050189182,
          "lambda_min_sd": 1.2226306024817817,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.006619703791204014,
          "null_best_modularity_sd": 0.003197700586611125,
          "null_best_modularity_threshold": 0.013015104964426264,
          "null_replicates": 6
        },
        {
          "p_keep": 0.25,
          "bootstrap_replicates": 16,
          "component_n_mean": 2639.25,
          "component_n_min": 2557,
          "component_n_max": 2701,
          "vi": 1.9571767769007242,
          "vi_sd": 0.02534142500527056,
          "consensus_fuzz": 0.930222602739726,
          "frac_trivial": 0.0,
          "best_modularity": 0.7405818636952329,
          "best_modularity_sd": 0.04740797538880481,
          "lambda_min": -8.611116264296253,
          "lambda_min_sd": 0.7286516968369088,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.016308992269864733,
          "null_best_modularity_sd": 0.008639059668081787,
          "null_best_modularity_threshold": 0.03358711160602831,
          "null_replicates": 6
        },
        {
          "p_keep": 0.15,
          "bootstrap_replicates": 16,
          "component_n_mean": 2005.5,
          "component_n_min": 1966,
          "component_n_max": 2078,
          "vi": 1.992996608270179,
          "vi_sd": 0.005572237056838802,
          "consensus_fuzz": 0.9378872198007472,
          "frac_trivial": 0.0,
          "best_modularity": 0.673013049006639,
          "best_modularity_sd": 0.058274256799903425,
          "lambda_min": -2.3138910177212892,
          "lambda_min_sd": 0.32219323417589074,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.044485853461639656,
          "null_best_modularity_sd": 0.021089911559071528,
          "null_best_modularity_threshold": 0.08666567657978272,
          "null_replicates": 6
        },
        {
          "p_keep": 0.1,
          "bootstrap_replicates": 16,
          "component_n_mean": 1579.4375,
          "component_n_min": 1530,
          "component_n_max": 1611,
          "vi": 1.9984998053317193,
          "vi_sd": 0.0009469287588056136,
          "consensus_fuzz": 0.9365017901618929,
          "frac_trivial": 0.0,
          "best_modularity": 0.7496915063934482,
          "best_modularity_sd": 0.0659033762908655,
          "lambda_min": -0.6619095008388916,
          "lambda_min_sd": 0.16246769073462028,
          "negative_count": 7.625,
          "negative_count_sd": 0.5,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.06479381662637097,
          "null_best_modularity_sd": 0.03695405913711963,
          "null_best_modularity_threshold": 0.13870193490061022,
          "null_replicates": 6
        },
        {
          "p_keep": 0.05,
          "bootstrap_replicates": 16,
          "component_n_mean": 980.0625,
          "component_n_min": 941,
          "component_n_max": 1023,
          "vi": 0.7494206467936628,
          "vi_sd": 0.6608442625055015,
          "consensus_fuzz": 0.5865244914902449,
          "frac_trivial": 0.625,
          "best_modularity": 0.36746937827701254,
          "best_modularity_sd": 0.490376564151122,
          "lambda_min": -0.002098490431112656,
          "lambda_min_sd": 0.008367027239327567,
          "negative_count": 1.25,
          "negative_count_sd": 1.7320508075688772,
          "fraction_above_null": 0.375,
          "null_best_modularity_mean": 0.22548134726720537,
          "null_best_modularity_sd": 0.05557483775042773,
          "null_best_modularity_threshold": 0.33663102276806084,
          "null_replicates": 6
        }
      ]
    },
    {
      "name": "p2p_gnutella08",
      "class": "peer-to-peer technology",
      "source": "https://snap.stanford.edu/data/p2p-Gnutella08.txt.gz",
      "directed_source": true,
      "n": 6299,
      "m": 20776,
      "bootstrap_replicates": 16,
      "null_replicates": 6,
      "n_evecs": 8,
      "peak_p_keep": 0.55,
      "peak_vi": 1.9779190449748474,
      "peak_best_modularity": 0.5689772112011984,
      "curve": [
        {
          "p_keep": 1.0,
          "bootstrap_replicates": 16,
          "component_n_mean": 6299.0,
          "component_n_min": 6299,
          "component_n_max": 6299,
          "vi": 0.0,
          "vi_sd": 0.0,
          "consensus_fuzz": 0.0,
          "frac_trivial": 0.0,
          "best_modularity": 0.4221570762352936,
          "best_modularity_sd": 0.0,
          "lambda_min": -55.2356481746396,
          "lambda_min_sd": 5.389518563357765e-14,
          "negative_count": 5.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0005764692641508688,
          "null_best_modularity_sd": 0.0005302292993504217,
          "null_best_modularity_threshold": 0.0016369278628517122,
          "null_replicates": 6
        },
        {
          "p_keep": 0.85,
          "bootstrap_replicates": 16,
          "component_n_mean": 6016.875,
          "component_n_min": 5993,
          "component_n_max": 6039,
          "vi": 1.8237929725426658,
          "vi_sd": 0.16633056922776956,
          "consensus_fuzz": 0.825581802615193,
          "frac_trivial": 0.0,
          "best_modularity": 0.45977339896227076,
          "best_modularity_sd": 0.004668102048639007,
          "lambda_min": -40.47744100173738,
          "lambda_min_sd": 0.5884007589866149,
          "negative_count": 4.6875,
          "negative_count_sd": 0.47871355387816905,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0009039417076473539,
          "null_best_modularity_sd": 0.0005652706289874329,
          "null_best_modularity_threshold": 0.0020344829656222196,
          "null_replicates": 6
        },
        {
          "p_keep": 0.7,
          "bootstrap_replicates": 16,
          "component_n_mean": 5672.8125,
          "component_n_min": 5622,
          "component_n_max": 5712,
          "vi": 1.939520507896448,
          "vi_sd": 0.0542831361576551,
          "consensus_fuzz": 0.9031554846409299,
          "frac_trivial": 0.0,
          "best_modularity": 0.5089113483562302,
          "best_modularity_sd": 0.005446441675702597,
          "lambda_min": -27.84922954188348,
          "lambda_min_sd": 0.5803460609211935,
          "negative_count": 4.0625,
          "negative_count_sd": 0.25,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0018030973152305613,
          "null_best_modularity_sd": 0.0005781380420479009,
          "null_best_modularity_threshold": 0.002959373399326363,
          "null_replicates": 6
        },
        {
          "p_keep": 0.55,
          "bootstrap_replicates": 16,
          "component_n_mean": 5278.5,
          "component_n_min": 5253,
          "component_n_max": 5313,
          "vi": 1.9779190449748474,
          "vi_sd": 0.013851128050120953,
          "consensus_fuzz": 0.9264172114985472,
          "frac_trivial": 0.0,
          "best_modularity": 0.5689772112011984,
          "best_modularity_sd": 0.008737656060296476,
          "lambda_min": -17.039910032487583,
          "lambda_min_sd": 0.6141236227543639,
          "negative_count": 3.875,
          "negative_count_sd": 0.3415650255319866,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.001740147940421307,
          "null_best_modularity_sd": 0.0009043199958485874,
          "null_best_modularity_threshold": 0.0035487879321184817,
          "null_replicates": 6
        },
        {
          "p_keep": 0.4,
          "bootstrap_replicates": 16,
          "component_n_mean": 4725.6875,
          "component_n_min": 4675,
          "component_n_max": 4794,
          "vi": 1.7047916777268577,
          "vi_sd": 0.2050232077975322,
          "consensus_fuzz": 0.8629780251141552,
          "frac_trivial": 0.0,
          "best_modularity": 0.5428746682469361,
          "best_modularity_sd": 0.10865422944167898,
          "lambda_min": -8.813618633879532,
          "lambda_min_sd": 0.5226914464358944,
          "negative_count": 2.5,
          "negative_count_sd": 0.5163977794943222,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.003999989018438652,
          "null_best_modularity_sd": 0.003151612572689918,
          "null_best_modularity_threshold": 0.010303214163818488,
          "null_replicates": 6
        },
        {
          "p_keep": 0.25,
          "bootstrap_replicates": 16,
          "component_n_mean": 3967.75,
          "component_n_min": 3926,
          "component_n_max": 4015,
          "vi": 1.4192847290574055,
          "vi_sd": 0.2543714371960655,
          "consensus_fuzz": 0.7716849574512246,
          "frac_trivial": 0.0625,
          "best_modularity": 0.10574279320468793,
          "best_modularity_sd": 0.15123157207218635,
          "lambda_min": -2.927351023108039,
          "lambda_min_sd": 0.22856378650393255,
          "negative_count": 1.125,
          "negative_count_sd": 0.3415650255319866,
          "fraction_above_null": 0.9375,
          "null_best_modularity_mean": 0.020506553286213255,
          "null_best_modularity_sd": 0.006468151016779693,
          "null_best_modularity_threshold": 0.03344285531977264,
          "null_replicates": 6
        },
        {
          "p_keep": 0.15,
          "bootstrap_replicates": 16,
          "component_n_mean": 3126.625,
          "component_n_min": 3079,
          "component_n_max": 3176,
          "vi": 1.84026911781938,
          "vi_sd": 0.00950108488433282,
          "consensus_fuzz": 0.9120096513075965,
          "frac_trivial": 0.0,
          "best_modularity": 0.27831515274287877,
          "best_modularity_sd": 0.05192861425240394,
          "lambda_min": -0.6312296933085456,
          "lambda_min_sd": 0.07175083877896761,
          "negative_count": 1.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.05188736303575051,
          "null_best_modularity_sd": 0.020867644421886232,
          "null_best_modularity_threshold": 0.09362265187952298,
          "null_replicates": 6
        },
        {
          "p_keep": 0.1,
          "bootstrap_replicates": 16,
          "component_n_mean": 2496.375,
          "component_n_min": 2437,
          "component_n_max": 2586,
          "vi": 1.9695041236330846,
          "vi_sd": 0.006471550514640742,
          "consensus_fuzz": 0.9371627231216272,
          "frac_trivial": 0.0,
          "best_modularity": 0.586222049391316,
          "best_modularity_sd": 0.11247106632514932,
          "lambda_min": -0.13516021034723583,
          "lambda_min_sd": 0.03385171227655348,
          "negative_count": 1.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.10212547213279766,
          "null_best_modularity_sd": 0.020696698826501783,
          "null_best_modularity_threshold": 0.14351886978580122,
          "null_replicates": 6
        },
        {
          "p_keep": 0.05,
          "bootstrap_replicates": 16,
          "component_n_mean": 1526.0,
          "component_n_min": 1468,
          "component_n_max": 1587,
          "vi": 0.49957263393641677,
          "vi_sd": 0.5910702096521144,
          "consensus_fuzz": 0.4221694686591947,
          "frac_trivial": 0.75,
          "best_modularity": 0.23743611652658664,
          "best_modularity_sd": 0.42484895036246484,
          "lambda_min": -6.590843714268556e-07,
          "lambda_min_sd": 1.3869909114432356e-06,
          "negative_count": 0.25,
          "negative_count_sd": 0.4472135954999579,
          "fraction_above_null": 0.25,
          "null_best_modularity_mean": 0.23013156098778156,
          "null_best_modularity_sd": 0.07109570261383517,
          "null_best_modularity_threshold": 0.3723229662154519,
          "null_replicates": 6
        }
      ]
    },
    {
      "name": "facebook_combined",
      "class": "social ego network",
      "source": "https://snap.stanford.edu/data/facebook_combined.txt.gz",
      "directed_source": false,
      "n": 4039,
      "m": 88234,
      "bootstrap_replicates": 16,
      "null_replicates": 6,
      "n_evecs": 8,
      "peak_p_keep": 0.05,
      "peak_vi": 1.94395220033964,
      "peak_best_modularity": 0.7268676853282343,
      "curve": [
        {
          "p_keep": 1.0,
          "bootstrap_replicates": 16,
          "component_n_mean": 4039.0,
          "component_n_min": 4039,
          "component_n_max": 4039,
          "vi": -2.220446049250313e-16,
          "vi_sd": 0.0,
          "consensus_fuzz": 0.0,
          "frac_trivial": 0.0,
          "best_modularity": 0.8050183282009034,
          "best_modularity_sd": 0.0,
          "lambda_min": -1388.5999370907318,
          "lambda_min_sd": 1.0219175716994974e-12,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.85,
          "bootstrap_replicates": 16,
          "component_n_mean": 4023.75,
          "component_n_min": 4018,
          "component_n_max": 4030,
          "vi": 0.4692703684149601,
          "vi_sd": 0.2970567421008212,
          "consensus_fuzz": 0.18565016604400167,
          "frac_trivial": 0.0,
          "best_modularity": 0.8065716365066425,
          "best_modularity_sd": 0.01527231404004015,
          "lambda_min": -1071.0745124418022,
          "lambda_min_sd": 4.390534474262755,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.7,
          "bootstrap_replicates": 16,
          "component_n_mean": 4005.25,
          "component_n_min": 4000,
          "component_n_max": 4016,
          "vi": 0.669285698149063,
          "vi_sd": 0.35132580230766147,
          "consensus_fuzz": 0.3021540317559153,
          "frac_trivial": 0.0,
          "best_modularity": 0.8132681716470227,
          "best_modularity_sd": 0.023357153755013214,
          "lambda_min": -786.1251799183426,
          "lambda_min_sd": 4.3393287275853085,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 1.103223065885686e-05,
          "null_best_modularity_sd": 2.702333583888798e-05,
          "null_best_modularity_threshold": 6.507890233663281e-05,
          "null_replicates": 6
        },
        {
          "p_keep": 0.55,
          "bootstrap_replicates": 16,
          "component_n_mean": 3970.625,
          "component_n_min": 3952,
          "component_n_max": 3980,
          "vi": 0.8769165257500998,
          "vi_sd": 0.3505446502482019,
          "consensus_fuzz": 0.411939601494396,
          "frac_trivial": 0.0,
          "best_modularity": 0.8097318402387483,
          "best_modularity_sd": 0.02453435993299056,
          "lambda_min": -529.5068453040498,
          "lambda_min_sd": 5.8746825946933185,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.4,
          "bootstrap_replicates": 16,
          "component_n_mean": 3910.0625,
          "component_n_min": 3896,
          "component_n_max": 3927,
          "vi": 1.237930467032371,
          "vi_sd": 0.31708774879861207,
          "consensus_fuzz": 0.6029758198422582,
          "frac_trivial": 0.0,
          "best_modularity": 0.8342893975768715,
          "best_modularity_sd": 0.030546861120281113,
          "lambda_min": -313.2552951656309,
          "lambda_min_sd": 4.11033775775143,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0,
          "null_best_modularity_sd": 0.0,
          "null_best_modularity_threshold": 0.0,
          "null_replicates": 6
        },
        {
          "p_keep": 0.25,
          "bootstrap_replicates": 16,
          "component_n_mean": 3768.5625,
          "component_n_min": 3726,
          "component_n_max": 3797,
          "vi": 1.5383383972154092,
          "vi_sd": 0.22393097005137316,
          "consensus_fuzz": 0.7321353518057285,
          "frac_trivial": 0.0,
          "best_modularity": 0.8212371256779194,
          "best_modularity_sd": 0.045276915751554854,
          "lambda_min": -142.61188048745396,
          "lambda_min_sd": 3.0819556755948256,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 3.0246661462480084e-05,
          "null_best_modularity_sd": 7.408888700578021e-05,
          "null_best_modularity_threshold": 0.0001784244354740405,
          "null_replicates": 6
        },
        {
          "p_keep": 0.15,
          "bootstrap_replicates": 16,
          "component_n_mean": 3539.625,
          "component_n_min": 3506,
          "component_n_max": 3567,
          "vi": 1.8070094561430503,
          "vi_sd": 0.15444254266484586,
          "consensus_fuzz": 0.8523460201328352,
          "frac_trivial": 0.0,
          "best_modularity": 0.802664168423402,
          "best_modularity_sd": 0.05634782796427771,
          "lambda_min": -58.52835868666645,
          "lambda_min_sd": 2.1890102243128697,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0004051194248157375,
          "null_best_modularity_sd": 0.0002477623651484427,
          "null_best_modularity_threshold": 0.0009006441551126229,
          "null_replicates": 6
        },
        {
          "p_keep": 0.1,
          "bootstrap_replicates": 16,
          "component_n_mean": 3263.6875,
          "component_n_min": 3226,
          "component_n_max": 3297,
          "vi": 1.8079351921830351,
          "vi_sd": 0.10444261736428825,
          "consensus_fuzz": 0.8731430313408053,
          "frac_trivial": 0.0,
          "best_modularity": 0.7657708585761926,
          "best_modularity_sd": 0.04956720191657887,
          "lambda_min": -27.411363864361846,
          "lambda_min_sd": 1.1732027462239425,
          "negative_count": 8.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0011991684026410449,
          "null_best_modularity_sd": 0.0010500458309914598,
          "null_best_modularity_threshold": 0.003299260064623964,
          "null_replicates": 6
        },
        {
          "p_keep": 0.05,
          "bootstrap_replicates": 16,
          "component_n_mean": 2696.4375,
          "component_n_min": 2633,
          "component_n_max": 2742,
          "vi": 1.94395220033964,
          "vi_sd": 0.036494811642506786,
          "consensus_fuzz": 0.9219567247820672,
          "frac_trivial": 0.0,
          "best_modularity": 0.7268676853282343,
          "best_modularity_sd": 0.04294955503662471,
          "lambda_min": -6.760332667972269,
          "lambda_min_sd": 0.35736854005136937,
          "negative_count": 7.4375,
          "negative_count_sd": 0.51234753829798,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0047002601798850135,
          "null_best_modularity_sd": 0.0028858068664897054,
          "null_best_modularity_threshold": 0.010471873912864424,
          "null_replicates": 6
        }
      ]
    },
    {
      "name": "soc_epinions",
      "class": "trust/social network",
      "source": "https://snap.stanford.edu/data/soc-Epinions1.txt.gz",
      "directed_source": true,
      "n": 75877,
      "m": 405739,
      "bootstrap_replicates": 6,
      "null_replicates": 3,
      "n_evecs": 5,
      "peak_p_keep": 0.05,
      "peak_vi": 1.9982038287199861,
      "peak_best_modularity": 0.6993753581385493,
      "curve": [
        {
          "p_keep": 1.0,
          "bootstrap_replicates": 6,
          "component_n_mean": 75877.0,
          "component_n_min": 75877,
          "component_n_max": 75877,
          "vi": -2.220446049250313e-16,
          "vi_sd": 0.0,
          "consensus_fuzz": 0.0,
          "frac_trivial": 0.0,
          "best_modularity": 0.5327263627949436,
          "best_modularity_sd": 1.2161883888976234e-16,
          "lambda_min": -1905.208145725636,
          "lambda_min_sd": 1.6427649705463812e-12,
          "negative_count": 5.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0003312557617130469,
          "null_best_modularity_sd": 0.00040927007242714657,
          "null_best_modularity_threshold": 0.00114979590656734,
          "null_replicates": 3
        },
        {
          "p_keep": 0.85,
          "bootstrap_replicates": 6,
          "component_n_mean": 70245.66666666667,
          "component_n_min": 70151,
          "component_n_max": 70338,
          "vi": 1.0298885186371005,
          "vi_sd": 0.0074926642547836035,
          "consensus_fuzz": 0.39972325999723257,
          "frac_trivial": 0.0,
          "best_modularity": 0.5380840283590808,
          "best_modularity_sd": 0.0026861837941892838,
          "lambda_min": -1460.5629653587046,
          "lambda_min_sd": 4.80084296104153,
          "negative_count": 5.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0007897173519633363,
          "null_best_modularity_sd": 0.00027038701895131916,
          "null_best_modularity_threshold": 0.0013304913898659746,
          "null_replicates": 3
        },
        {
          "p_keep": 0.7,
          "bootstrap_replicates": 6,
          "component_n_mean": 63919.0,
          "component_n_min": 63845,
          "component_n_max": 63998,
          "vi": 1.4277796908544935,
          "vi_sd": 0.006978676928748159,
          "consensus_fuzz": 0.5917070245837369,
          "frac_trivial": 0.0,
          "best_modularity": 0.5406019815145774,
          "best_modularity_sd": 0.003906798687992513,
          "lambda_min": -1062.2482061132157,
          "lambda_min_sd": 5.379275861284085,
          "negative_count": 5.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0011461064507372555,
          "null_best_modularity_sd": 0.0003907256950573205,
          "null_best_modularity_threshold": 0.0019275578408518965,
          "null_replicates": 3
        },
        {
          "p_keep": 0.55,
          "bootstrap_replicates": 6,
          "component_n_mean": 56720.666666666664,
          "component_n_min": 56633,
          "component_n_max": 56832,
          "vi": 1.6619675982899362,
          "vi_sd": 0.0032115816751640117,
          "consensus_fuzz": 0.6796365481296989,
          "frac_trivial": 0.0,
          "best_modularity": 0.5524460949602402,
          "best_modularity_sd": 0.0051140935814147775,
          "lambda_min": -710.8411885202659,
          "lambda_min_sd": 4.431664558562012,
          "negative_count": 5.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0009372109511852603,
          "null_best_modularity_sd": 0.000150656584279998,
          "null_best_modularity_threshold": 0.0012385241197452562,
          "null_replicates": 3
        },
        {
          "p_keep": 0.4,
          "bootstrap_replicates": 6,
          "component_n_mean": 48204.666666666664,
          "component_n_min": 48054,
          "component_n_max": 48340,
          "vi": 1.8128099829659245,
          "vi_sd": 0.004066860439812615,
          "consensus_fuzz": 0.7423089340897561,
          "frac_trivial": 0.0,
          "best_modularity": 0.5536566372934812,
          "best_modularity_sd": 0.0037024380461460086,
          "lambda_min": -415.2833882214713,
          "lambda_min_sd": 1.8742003533734155,
          "negative_count": 5.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0012217591784132484,
          "null_best_modularity_sd": 0.0009910951265210673,
          "null_best_modularity_threshold": 0.003203949431455383,
          "null_replicates": 3
        },
        {
          "p_keep": 0.25,
          "bootstrap_replicates": 6,
          "component_n_mean": 37676.833333333336,
          "component_n_min": 37562,
          "component_n_max": 37789,
          "vi": 1.9131072030386693,
          "vi_sd": 0.0015911857848189264,
          "consensus_fuzz": 0.8103270144366035,
          "frac_trivial": 0.0,
          "best_modularity": 0.571527645026353,
          "best_modularity_sd": 0.010468846633243021,
          "lambda_min": -183.6157992141095,
          "lambda_min_sd": 1.5317343056836896,
          "negative_count": 5.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0031441901172518777,
          "null_best_modularity_sd": 0.0016463966394722968,
          "null_best_modularity_threshold": 0.006436983396196472,
          "null_replicates": 3
        },
        {
          "p_keep": 0.15,
          "bootstrap_replicates": 6,
          "component_n_mean": 28531.833333333332,
          "component_n_min": 28360,
          "component_n_max": 28699,
          "vi": 1.9706866696492011,
          "vi_sd": 0.011371565060104701,
          "consensus_fuzz": 0.828006088280061,
          "frac_trivial": 0.0,
          "best_modularity": 0.628560592697741,
          "best_modularity_sd": 0.011502340490740802,
          "lambda_min": -72.72287244990082,
          "lambda_min_sd": 1.7126676774873109,
          "negative_count": 5.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.0044356197482448975,
          "null_best_modularity_sd": 0.0009815704887675952,
          "null_best_modularity_threshold": 0.006398760725780088,
          "null_replicates": 3
        },
        {
          "p_keep": 0.1,
          "bootstrap_replicates": 6,
          "component_n_mean": 22694.166666666668,
          "component_n_min": 22545,
          "component_n_max": 22934,
          "vi": 1.9899818639228144,
          "vi_sd": 0.004655833500508558,
          "consensus_fuzz": 0.8330612056639454,
          "frac_trivial": 0.0,
          "best_modularity": 0.6300336507157346,
          "best_modularity_sd": 0.025605704398948707,
          "lambda_min": -33.605683464431536,
          "lambda_min_sd": 0.5325595673281288,
          "negative_count": 5.0,
          "negative_count_sd": 0.0,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.00958584188600348,
          "null_best_modularity_sd": 0.0009684502375495012,
          "null_best_modularity_threshold": 0.011522742361102482,
          "null_replicates": 3
        },
        {
          "p_keep": 0.05,
          "bootstrap_replicates": 6,
          "component_n_mean": 15098.166666666666,
          "component_n_min": 14938,
          "component_n_max": 15248,
          "vi": 1.9982038287199861,
          "vi_sd": 0.001276742773956263,
          "consensus_fuzz": 0.8347769936811034,
          "frac_trivial": 0.0,
          "best_modularity": 0.6993753581385493,
          "best_modularity_sd": 0.024829531791184363,
          "lambda_min": -7.87779272355132,
          "lambda_min_sd": 0.3429452925426166,
          "negative_count": 4.0,
          "negative_count_sd": 0.6324555320336759,
          "fraction_above_null": 1.0,
          "null_best_modularity_mean": 0.022403934150533086,
          "null_best_modularity_sd": 0.00502135435931872,
          "null_best_modularity_threshold": 0.032446642869170525,
          "null_replicates": 3
        }
      ]
    }
  ],
  "seconds": 112.14953017234802
}

==> anc/results/residual_gated.json <==
{
  "params": {
    "n": 1200,
    "q": 2,
    "c": 10.0,
    "snr_grid": [
      1.0,
      1.05,
      1.1,
      1.15,
      1.2,
      1.25,
      1.3
    ],
    "budgets": [
      700,
      2500
    ],
    "G": 3,
    "R": 8,
    "tol": 1e-05,
    "damp": 0.4,
    "pol_cut": 0.02,
    "residual_gate": 5e-05,
    "paired_budget_design": "same graph and same BP initialization seeds at 700 and 2500 iterations"
  },
  "rows_by_budget": {
    "700": [
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "marginal_js_mean": 4.6445026180215185e-08,
        "marginal_js_std": 5.1182542525318626e-08,
        "overlap_mean": 0.0,
        "susceptibility": 0.0,
        "converged_fraction": 0.6666666666666666,
        "residual_gate": 5e-05,
        "gate_fraction": 0.6666666666666666,
        "gate_count": 16,
        "gated_vi_mean": 0.0,
        "gated_frac_trivial": 1.0,
        "gated_marginal_js_mean": 1.975730032126584e-08,
        "final_delta_median": 9.791924196866919e-06,
        "final_delta_p90": 5.677134797977268e-05,
        "undamped_residual_median": 1.5425501142612985e-05,
        "undamped_residual_p90": 0.0001137495595114113,
        "polarization_mean": 0.0001324501731057293,
        "polarization_p90": 0.00027600494367460823,
        "snr": 1.0,
        "same_init_vi_to_2500_mean": 0.0,
        "same_init_vi_to_2500_p90": -0.0
      },
      {
        "vi_mean": 1.5103820527222154,
        "vi_std": 0.7836434969500184,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.7190226390316319,
        "marginal_js_mean": 0.015475065430585074,
        "marginal_js_std": 0.010439317286918664,
        "overlap_mean": 0.1953472222222222,
        "susceptibility": 17.504438657407402,
        "converged_fraction": 0.2916666666666667,
        "residual_gate": 5e-05,
        "gate_fraction": 0.2916666666666667,
        "gate_count": 7,
        "gated_vi_mean": 0.0,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 5.52693169439366e-10,
        "final_delta_median": 0.00396120536581708,
        "final_delta_p90": 0.03745919792671062,
        "undamped_residual_median": 0.006585566423891229,
        "undamped_residual_p90": 0.06492854839165642,
        "polarization_mean": 0.09587956459228748,
        "polarization_p90": 0.11547696584451161,
        "snr": 1.05,
        "same_init_vi_to_2500_mean": 0.23863285886538144,
        "same_init_vi_to_2500_p90": 0.7142275124511652
      },
      {
        "vi_mean": 1.5530010884399215,
        "vi_std": 0.7376055687632291,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.7272389231471966,
        "marginal_js_mean": 0.039365811023441506,
        "marginal_js_std": 0.027321913203801514,
        "overlap_mean": 0.30138888888888893,
        "susceptibility": 9.983240740740737,
        "converged_fraction": 0.3333333333333333,
        "residual_gate": 5e-05,
        "gate_fraction": 0.3333333333333333,
        "gate_count": 8,
        "gated_vi_mean": 0.0,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 1.3145667519860814e-10,
        "final_delta_median": 0.014899160050243443,
        "final_delta_p90": 0.036773124429104555,
        "undamped_residual_median": 0.024482020975566815,
        "undamped_residual_p90": 0.06644684154810544,
        "polarization_mean": 0.15524895198647848,
        "polarization_p90": 0.20948170172985828,
        "snr": 1.1,
        "same_init_vi_to_2500_mean": 0.5375444886287766,
        "same_init_vi_to_2500_p90": 1.4434758366076579
      },
      {
        "vi_mean": 1.3083352054332564,
        "vi_std": 0.8655069836897713,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.5811122530546992,
        "marginal_js_mean": 0.05633106922493835,
        "marginal_js_std": 0.03800162236609237,
        "overlap_mean": 0.508888888888889,
        "susceptibility": 1.1562962962962953,
        "converged_fraction": 1.0,
        "residual_gate": 5e-05,
        "gate_fraction": 1.0,
        "gate_count": 24,
        "gated_vi_mean": 1.3083352054332564,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 0.05633106922493835,
        "final_delta_median": 9.435360716153474e-06,
        "final_delta_p90": 9.948170188850414e-06,
        "undamped_residual_median": 1.4047335469974387e-05,
        "undamped_residual_p90": 1.5442030749091006e-05,
        "polarization_mean": 0.22605880418519933,
        "polarization_p90": 0.25964124242780934,
        "snr": 1.15,
        "same_init_vi_to_2500_mean": 7.401486830834377e-17,
        "same_init_vi_to_2500_p90": 2.220446049250313e-16
      },
      {
        "vi_mean": 1.2987899969056733,
        "vi_std": 0.859078054659792,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.6051387461459404,
        "marginal_js_mean": 0.06912434090888499,
        "marginal_js_std": 0.04583015913967758,
        "overlap_mean": 0.5455555555555555,
        "susceptibility": 2.414074074074077,
        "converged_fraction": 1.0,
        "residual_gate": 5e-05,
        "gate_fraction": 1.0,
        "gate_count": 24,
        "gated_vi_mean": 1.2987899969056733,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 0.06912434090888499,
        "final_delta_median": 9.592592569052094e-06,
        "final_delta_p90": 9.86778617670936e-06,
        "undamped_residual_median": 1.3845877758961178e-05,
        "undamped_residual_p90": 1.57625133814121e-05,
        "polarization_mean": 0.26023136552025034,
        "polarization_p90": 0.27910108570788067,
        "snr": 1.2,
        "same_init_vi_to_2500_mean": 1.4802973661668753e-16,
        "same_init_vi_to_2500_p90": 2.220446049250313e-16
      },
      {
        "vi_mean": 1.2874010213648803,
        "vi_std": 0.852365671153824,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.5917094895512163,
        "marginal_js_mean": 0.07480386133051146,
        "marginal_js_std": 0.050301322920342,
        "overlap_mean": 0.5622222222222223,
        "susceptibility": 1.3896296296296327,
        "converged_fraction": 0.9583333333333334,
        "residual_gate": 5e-05,
        "gate_fraction": 0.9583333333333334,
        "gate_count": 23,
        "gated_vi_mean": 1.2875494188253342,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 0.0751720350128794,
        "final_delta_median": 9.68134100462481e-06,
        "final_delta_p90": 9.913989202020579e-06,
        "undamped_residual_median": 1.4607458598214773e-05,
        "undamped_residual_p90": 1.6212569284002053e-05,
        "polarization_mean": 0.2676277039109409,
        "polarization_p90": 0.2917546280061426,
        "snr": 1.25,
        "same_init_vi_to_2500_mean": -1.4802973661668753e-16,
        "same_init_vi_to_2500_p90": 0.0
      },
      {
        "vi_mean": 1.2404184220174679,
        "vi_std": 0.8211223942114237,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.5773666780861026,
        "marginal_js_mean": 0.08514007645009931,
        "marginal_js_std": 0.056560913465103495,
        "overlap_mean": 0.6027777777777777,
        "susceptibility": 1.9429629629629561,
        "converged_fraction": 1.0,
        "residual_gate": 5e-05,
        "gate_fraction": 1.0,
        "gate_count": 24,
        "gated_vi_mean": 1.2404184220174679,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 0.08514007645009931,
        "final_delta_median": 9.370297689492713e-06,
        "final_delta_p90": 9.732726689715143e-06,
        "undamped_residual_median": 1.3667652068227731e-05,
        "undamped_residual_p90": 1.4333440476577142e-05,
        "polarization_mean": 0.31012532656963265,
        "polarization_p90": 0.3166514426302459,
        "snr": 1.3,
        "same_init_vi_to_2500_mean": 0.0,
        "same_init_vi_to_2500_p90": 0.0
      }
    ],
    "2500": [
      {
        "vi_mean": 0.0,
        "vi_std": 0.0,
        "frac_trivial": 1.0,
        "consensus_fuzz": 0.0,
        "marginal_js_mean": 2.8190434872402182e-08,
        "marginal_js_std": 2.6380426815907863e-08,
        "overlap_mean": 0.0,
        "susceptibility": 0.0,
        "converged_fraction": 1.0,
        "residual_gate": 5e-05,
        "gate_fraction": 1.0,
        "gate_count": 24,
        "gated_vi_mean": 0.0,
        "gated_frac_trivial": 1.0,
        "gated_marginal_js_mean": 2.8190434872402182e-08,
        "final_delta_median": 9.353191893823887e-06,
        "final_delta_p90": 9.824942641456502e-06,
        "undamped_residual_median": 1.4194561315905574e-05,
        "undamped_residual_p90": 2.1314319809090376e-05,
        "polarization_mean": 0.00011402405830329651,
        "polarization_p90": 0.00020493198694526455,
        "snr": 1.0,
        "same_init_vi_to_2500_mean": 0.0,
        "same_init_vi_to_2500_p90": 0.0
      },
      {
        "vi_mean": 1.4858758823748537,
        "vi_std": 0.8149755234861248,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.696645540710289,
        "marginal_js_mean": 0.0169044494295711,
        "marginal_js_std": 0.011248891722553176,
        "overlap_mean": 0.19291666666666665,
        "susceptibility": 18.168124999999993,
        "converged_fraction": 0.3333333333333333,
        "residual_gate": 5e-05,
        "gate_fraction": 0.3333333333333333,
        "gate_count": 8,
        "gated_vi_mean": 0.0,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 5.340831054634611e-10,
        "final_delta_median": 0.00450337618710242,
        "final_delta_p90": 0.03675621065566257,
        "undamped_residual_median": 0.007493580039324876,
        "undamped_residual_p90": 0.06904751329613644,
        "polarization_mean": 0.10125083267038282,
        "polarization_p90": 0.11672791842614752,
        "snr": 1.05,
        "same_init_vi_to_2500_mean": 0.0,
        "same_init_vi_to_2500_p90": 0.0
      },
      {
        "vi_mean": 1.5801638097269455,
        "vi_std": 0.7333102667107737,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.7426316089985155,
        "marginal_js_mean": 0.03795855854357704,
        "marginal_js_std": 0.026449876933065067,
        "overlap_mean": 0.30291666666666667,
        "susceptibility": 10.404791666666668,
        "converged_fraction": 0.3333333333333333,
        "residual_gate": 5e-05,
        "gate_fraction": 0.3333333333333333,
        "gate_count": 8,
        "gated_vi_mean": 0.0,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 1.3145667519860814e-10,
        "final_delta_median": 0.015179306581523944,
        "final_delta_p90": 0.042676044851626536,
        "undamped_residual_median": 0.02474349691654562,
        "undamped_residual_p90": 0.07150517043693524,
        "polarization_mean": 0.14534049690848885,
        "polarization_p90": 0.20948170172985828,
        "snr": 1.1,
        "same_init_vi_to_2500_mean": 0.0,
        "same_init_vi_to_2500_p90": 0.0
      },
      {
        "vi_mean": 1.3083352054332564,
        "vi_std": 0.8655069836897713,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.6297133721594155,
        "marginal_js_mean": 0.05633106922493835,
        "marginal_js_std": 0.03800162236609237,
        "overlap_mean": 0.508888888888889,
        "susceptibility": 1.1562962962962953,
        "converged_fraction": 1.0,
        "residual_gate": 5e-05,
        "gate_fraction": 1.0,
        "gate_count": 24,
        "gated_vi_mean": 1.3083352054332564,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 0.05633106922493835,
        "final_delta_median": 9.435360716153474e-06,
        "final_delta_p90": 9.948170188850414e-06,
        "undamped_residual_median": 1.4047335469974387e-05,
        "undamped_residual_p90": 1.5442030749091006e-05,
        "polarization_mean": 0.22605880418519933,
        "polarization_p90": 0.25964124242780934,
        "snr": 1.15,
        "same_init_vi_to_2500_mean": 0.0,
        "same_init_vi_to_2500_p90": 0.0
      },
      {
        "vi_mean": 1.2987899969056733,
        "vi_std": 0.859078054659792,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.5878725590955808,
        "marginal_js_mean": 0.06912434090888499,
        "marginal_js_std": 0.04583015913967758,
        "overlap_mean": 0.5455555555555555,
        "susceptibility": 2.414074074074077,
        "converged_fraction": 1.0,
        "residual_gate": 5e-05,
        "gate_fraction": 1.0,
        "gate_count": 24,
        "gated_vi_mean": 1.2987899969056733,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 0.06912434090888499,
        "final_delta_median": 9.592592569052094e-06,
        "final_delta_p90": 9.86778617670936e-06,
        "undamped_residual_median": 1.3845877758961178e-05,
        "undamped_residual_p90": 1.57625133814121e-05,
        "polarization_mean": 0.26023136552025034,
        "polarization_p90": 0.27910108570788067,
        "snr": 1.2,
        "same_init_vi_to_2500_mean": 0.0,
        "same_init_vi_to_2500_p90": 0.0
      },
      {
        "vi_mean": 1.2874010213648803,
        "vi_std": 0.852365671153824,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.6163754710517301,
        "marginal_js_mean": 0.0748040011529128,
        "marginal_js_std": 0.05030139784188584,
        "overlap_mean": 0.5622222222222223,
        "susceptibility": 1.3896296296296327,
        "converged_fraction": 1.0,
        "residual_gate": 5e-05,
        "gate_fraction": 1.0,
        "gate_count": 24,
        "gated_vi_mean": 1.2874010213648803,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 0.0748040011529128,
        "final_delta_median": 9.654216615778699e-06,
        "final_delta_p90": 9.878963019177566e-06,
        "undamped_residual_median": 1.4391402919922136e-05,
        "undamped_residual_p90": 1.6071294864128393e-05,
        "polarization_mean": 0.26762770724195195,
        "polarization_p90": 0.2917546280061426,
        "snr": 1.25,
        "same_init_vi_to_2500_mean": 0.0,
        "same_init_vi_to_2500_p90": 0.0
      },
      {
        "vi_mean": 1.2404184220174679,
        "vi_std": 0.8211223942114237,
        "frac_trivial": 0.0,
        "consensus_fuzz": 0.5835788512047505,
        "marginal_js_mean": 0.08514007645009931,
        "marginal_js_std": 0.056560913465103495,
        "overlap_mean": 0.6027777777777777,
        "susceptibility": 1.9429629629629561,
        "converged_fraction": 1.0,
        "residual_gate": 5e-05,
        "gate_fraction": 1.0,
        "gate_count": 24,
        "gated_vi_mean": 1.2404184220174679,
        "gated_frac_trivial": 0.0,
        "gated_marginal_js_mean": 0.08514007645009931,
        "final_delta_median": 9.370297689492713e-06,
        "final_delta_p90": 9.732726689715143e-06,
        "undamped_residual_median": 1.3667652068227731e-05,
        "undamped_residual_p90": 1.4333440476577142e-05,
        "polarization_mean": 0.31012532656963265,
        "polarization_p90": 0.3166514426302459,
        "snr": 1.3,
        "same_init_vi_to_2500_mean": 0.0,
        "same_init_vi_to_2500_p90": 0.0
      }
    ]
  },
  "seconds": 203.4243130683899
}

==> anc/results/ripe_atlas.json <==
{
  "params": {
    "measurement_ids": [
      184866570,
      184866571,
      184866572,
      184866573,
      184866576,
      184866577,
      184866578,
      184866579
    ],
    "targets": [
      "a.root-servers.net",
      "b.root-servers.net",
      "f.root-servers.net",
      "i.root-servers.net",
      "j.root-servers.net",
      "k.root-servers.net",
      "l.root-servers.net",
      "m.root-servers.net"
    ],
    "requested_probes": 120,
    "graph": "symmetrized kNN graph on log-standardized RIPE Atlas RTT vectors",
    "chosen_k": 4,
    "k_sweep": [
      2,
      3,
      4,
      6,
      8,
      10
    ],
    "bootstrap_B": 96,
    "edge_keep_prob": 0.85
  },
  "n_probes": 111,
  "n_targets": 8,
  "n_edges": 347,
  "mean_degree": 6.252252252252252,
  "geometry": {
    "mean_local_clustering": 0.39188539188539184,
    "transitivity": 0.3438395415472779,
    "triangles": 240,
    "degree_q10": 4.0,
    "degree_q50": 6.0,
    "degree_q90": 9.0
  },
  "degeneracy": {
    "vi_mean": 1.0399354594024008,
    "vi_std": 0.46155517199869467,
    "consensus_fuzz": 0.47195377195377186,
    "frac_trivial": 0.0
  },
  "country_purity_mean": 0.21415165165165165,
  "asn_purity_mean": 0.07225975975975978,
  "k_sweep": [
    {
      "k": 2,
      "n_edges": 181,
      "mean_degree": 3.2612612612612613,
      "geometry": {
        "mean_local_clustering": 0.3444444444444445,
        "transitivity": 0.23908918406072105,
        "triangles": 42,
        "degree_q10": 2.0,
        "degree_q50": 3.0,
        "degree_q90": 5.0
      },
      "degeneracy": {
        "vi_mean": 1.7295217810599701,
        "vi_std": 0.28848504770222755,
        "consensus_fuzz": 0.846679491991992,
        "frac_trivial": 0.0
      },
      "country_purity_mean": 0.19632132132132132,
      "asn_purity_mean": 0.06878753753753755
    },
    {
      "k": 3,
      "n_edges": 260,
      "mean_degree": 4.684684684684685,
      "geometry": {
        "mean_local_clustering": 0.37511082511082516,
        "transitivity": 0.30742049469964666,
        "triangles": 116,
        "degree_q10": 3.0,
        "degree_q50": 4.0,
        "degree_q90": 7.0
      },
      "degeneracy": {
        "vi_mean": 1.479340640016155,
        "vi_std": 0.44525586904758163,
        "consensus_fuzz": 0.7228841056966057,
        "frac_trivial": 0.0
      },
      "country_purity_mean": 0.20795795795795793,
      "asn_purity_mean": 0.07207207207207207
    },
    {
      "k": 4,
      "n_edges": 347,
      "mean_degree": 6.252252252252252,
      "geometry": {
        "mean_local_clustering": 0.39188539188539184,
        "transitivity": 0.3438395415472779,
        "triangles": 240,
        "degree_q10": 4.0,
        "degree_q50": 6.0,
        "degree_q90": 9.0
      },
      "degeneracy": {
        "vi_mean": 1.0399354594024008,
        "vi_std": 0.46155517199869467,
        "consensus_fuzz": 0.47195377195377186,
        "frac_trivial": 0.0
      },
      "country_purity_mean": 0.21415165165165165,
      "asn_purity_mean": 0.07225975975975978
    },
    {
      "k": 6,
      "n_edges": 511,
      "mean_degree": 9.207207207207206,
      "geometry": {
        "mean_local_clustering": 0.4260772546376261,
        "transitivity": 0.3910242645479923,
        "triangles": 607,
        "degree_q10": 6.0,
        "degree_q50": 8.0,
        "degree_q90": 13.0
      },
      "degeneracy": {
        "vi_mean": 0.5456305101153025,
        "vi_std": 0.19395336654250794,
        "consensus_fuzz": 0.21983702452452453,
        "frac_trivial": 0.0
      },
      "country_purity_mean": 0.20739489489489493,
      "asn_purity_mean": 0.0725412912912913
    },
    {
      "k": 8,
      "n_edges": 676,
      "mean_degree": 12.18018018018018,
      "geometry": {
        "mean_local_clustering": 0.46186870865225954,
        "transitivity": 0.42238912732474965,
        "triangles": 1181,
        "degree_q10": 8.0,
        "degree_q50": 11.0,
        "degree_q90": 18.0
      },
      "degeneracy": {
        "vi_mean": 0.4623825133616591,
        "vi_std": 0.19525671172722223,
        "consensus_fuzz": 0.1812426062426062,
        "frac_trivial": 0.0
      },
      "country_purity_mean": 0.2089902402402403,
      "asn_purity_mean": 0.07216591591591592
    },
    {
      "k": 10,
      "n_edges": 845,
      "mean_degree": 15.225225225225225,
      "geometry": {
        "mean_local_clustering": 0.47011040977478813,
        "transitivity": 0.4308403549325181,
        "triangles": 1926,
        "degree_q10": 10.0,
        "degree_q50": 14.0,
        "degree_q90": 22.0
      },
      "degeneracy": {
        "vi_mean": 0.5668285620820006,
        "vi_std": 0.15471108407195258,
        "consensus_fuzz": 0.21045960733460733,
        "frac_trivial": 0.0
      },
      "country_purity_mean": 0.2030780780780781,
      "asn_purity_mean": 0.06963213213213214
    }
  ],
  "countries": [
    "AT",
    "AU",
    "BR",
    "CA",
    "CH",
    "CL",
    "CN",
    "CR",
    "CZ",
    "DE",
    "ES",
    "FI",
    "FR",
    "GB",
    "HK",
    "HR",
    "HU",
    "IE",
    "IN",
    "IT",
    "JP",
    "MV",
    "NL",
    "NO",
    "NZ",
    "PL",
    "RE",
    "RO",
    "RU",
    "SA",
    "SG",
    "TW",
    "TZ",
    "UA",
    "US",
    "ZA"
  ],
  "asn_count": 97,
  "probe_ids": [
    790,
    824,
    1389,
    2126,
    2908,
    6446,
    6538,
    6736,
    6888,
    7496,
    7616,
    10611,
    11227,
    12014,
    12601,
    12721,
    12968,
    15613,
    15632,
    16883,
    17145,
    17857,
    17998,
    20977,
    21517,
    23212,
    24798,
    25763,
    26552,
    26604,
    26696,
    27619,
    28161,
    29211,
    29439,
    30120,
    31692,
    31927,
    32922,
    33918,
    50209,
    51162,
    51244,
    52072,
    53163,
    53186,
    53245,
    54133,
    54424,
    55401,
    55558,
    60135,
    60738,
    60766,
    61106,
    61830,
    62558,
    64182,
    64419,
    65305,
    65468,
    65595,
    1002031,
    1002843,
    1003045,
    1003331,
    1003335,
    1003525,
    1004372,
    1004413,
    1004505,
    1004519,
    1004919,
    1004930,
    1005433,
    1005579,
    1005651,
    1005809,
    1007479,
    1008381,
    1008583,
    1009187,
    1009376,
    1009990,
    1010334,
    1010404,
    1010752,
    1011055,
    1011515,
    1012187,
    1012207,
    1012289,
    1012401,
    1012431,
    1012514,
    1012540,
    1012570,
    1012598,
    1012607,
    1012737,
    1012799,
    1013030,
    1013239,
    1013623,
    1014250,
    1014259,
    1014347,
    1014409,
    1014575,
    1014884,
    1015075
  ],
  "latency_ms_summary": {
    "median": 19.954680500000002,
    "q10": 2.6876403000000004,
    "q90": 111.92072260000003
  }
}

==> anc/results/ripe_atlas_measurements.json <==
{
  "created_at": 1782729507,
  "api": "https://atlas.ripe.net/api/v2",
  "tag": "community-detectability-latency-profile",
  "requested_probes": 120,
  "region": "WW",
  "targets": [
    "a.root-servers.net",
    "b.root-servers.net",
    "f.root-servers.net",
    "i.root-servers.net",
    "j.root-servers.net",
    "k.root-servers.net",
    "l.root-servers.net",
    "m.root-servers.net"
  ],
  "measurement_ids": [
    184866570,
    184866571,
    184866572,
    184866573,
    184866576,
    184866577,
    184866578,
    184866579
  ],
  "response_status": 201
}

==> anc/results/validate_metal.json <==
{
  "params": {
    "n": 4000,
    "c": 10.0,
    "q": 2,
    "n_graphs": 6,
    "R": 48,
    "instances_per_point": 288,
    "detector": "bp_metal"
  },
  "rows": [
    {
      "snr": 0.4,
      "c_in": 11.264911064067352,
      "c_out": 8.735088935932648,
      "overlap_mean": 0.0,
      "susceptibility": 0.0,
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0
    },
    {
      "snr": 0.6,
      "c_in": 11.897366596101028,
      "c_out": 8.102633403898972,
      "overlap_mean": 0.0,
      "susceptibility": 0.0,
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0
    },
    {
      "snr": 0.8,
      "c_in": 12.529822128134704,
      "c_out": 7.470177871865296,
      "overlap_mean": 0.0,
      "susceptibility": 0.0,
      "vi_mean": 0.0,
      "vi_std": 0.0,
      "consensus_fuzz": 0.0,
      "frac_trivial": 1.0
    },
    {
      "snr": 1.0,
      "c_in": 13.16227766016838,
      "c_out": 6.83772233983162,
      "overlap_mean": 0.06503125,
      "susceptibility": 44.40296137152779,
      "vi_mean": 0.48983007687262853,
      "vi_std": 0.5820072737375734,
      "consensus_fuzz": 0.4490993814832219,
      "frac_trivial": 0.71875
    },
    {
      "snr": 1.2,
      "c_in": 13.794733192202056,
      "c_out": 6.205266807797945,
      "overlap_mean": 0.5042725694444444,
      "susceptibility": 12.589171573591804,
      "vi_mean": 1.5857513929740799,
      "vi_std": 0.7126205485110396,
      "consensus_fuzz": 0.7821686020848804,
      "frac_trivial": 0.0
    },
    {
      "snr": 1.4,
      "c_in": 14.42718872423573,
      "c_out": 5.572811275764269,
      "overlap_mean": 0.73375,
      "susceptibility": 2.155583333333332,
      "vi_mean": 1.3187860073999274,
      "vi_std": 0.5701582520477566,
      "consensus_fuzz": 0.6056418824839878,
      "frac_trivial": 0.0
    },
    {
      "snr": 1.6,
      "c_in": 15.059644256269408,
      "c_out": 4.940355743730592,
      "overlap_mean": 0.846703125,
      "susceptibility": 0.8508453776041695,
      "vi_mean": 1.0049012873282814,
      "vi_std": 0.41423837133020697,
      "consensus_fuzz": 0.3834123557591897,
      "frac_trivial": 0.0
    },
    {
      "snr": 1.8,
      "c_in": 15.692099788303082,
      "c_out": 4.307900211696917,
      "overlap_mean": 0.9183333333333334,
      "susceptibility": 0.6185555555555587,
      "vi_mean": 0.6744148429030865,
      "vi_std": 0.28451146030114954,
      "consensus_fuzz": 0.21918546365914787,
      "frac_trivial": 0.0
    },
    {
      "snr": 2.0,
      "c_in": 16.32455532033676,
      "c_out": 3.675444679663241,
      "overlap_mean": 0.9572499999999999,
      "susceptibility": 0.1215833333333349,
      "vi_mean": 0.4245652668270628,
      "vi_std": 0.18117361891777942,
      "consensus_fuzz": 0.12171539961013643,
      "frac_trivial": 0.0
    },
    {
      "snr": 2.2,
      "c_in": 16.957010852370438,
      "c_out": 3.042989147629564,
      "overlap_mean": 0.9796666666666667,
      "susceptibility": 0.03822222222222209,
      "vi_mean": 0.24035274239312107,
      "vi_std": 0.10431502662141696,
      "consensus_fuzz": 0.07339877471456419,
      "frac_trivial": 0.0
    }
  ],
  "seconds": 15.265559911727905
}
